The classification of subfactors with index at most $5 \frac{1}{4}$

Subfactor standard invariants encode quantum symmetries. The small index subfactor classification program has been a rich source of interesting quantum symmetries. We give the complete classification of subfactor standard invariants to index $5\frac{1}{4}$, which includes $3+\sqrt{5}$, the first interesting composite index.

==> code/4Spokes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    293639,       5785]
NotebookOptionsPosition[    291346,       5702]
NotebookOutlinePosition[    291708,       5718]
CellTagsIndexPosition[    291665,       5715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
  3.484601592374166*^9, 3.484601594441784*^9}, {3.484859155885889*^9, 
  3.484859167406468*^9}, {3.496280524011796*^9, 3.4962805243212223`*^9}, {
  3.5076581705911713`*^9, 3.5076581708489923`*^9}, {3.520399915932597*^9, 
  3.5203999161536493`*^9}, {3.554110430733914*^9, 3.554110436948483*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.623021706172655*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.6230217061735067`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpokeGraph", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"AnBigraph", "[", 
   RowBox[{"n", "+", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeGraph", "[", 
    RowBox[{"ST_Integer", ",", 
     RowBox[{"L", ":", 
      RowBox[{"{", "__Integer", "}"}]}]}], "]"}], "/;", 
   RowBox[{"L", "\[NotEqual]", 
    RowBox[{"Sort", "[", "L", "]"}]}]}], ":=", 
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"ST", ",", 
    RowBox[{"Sort", "[", "L", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"ST_Integer", ",", 
    RowBox[{"L", ":", 
     RowBox[{"{", "__Integer", "}"}]}]}], "]"}], ":=", 
  RowBox[{"GradedBigraph", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", "ST", "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"L", ",", "0"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
         "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"IdentityMatrix", "[", "#", "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"PadRight", "[", 
              RowBox[{
               RowBox[{"ConstantArray", "[", 
                RowBox[{"1", ",", "#"}], "]"}], ",", 
               RowBox[{"Max", "[", "L", "]"}]}], "]"}], "&"}], "/@", 
            RowBox[{"(", "L", ")"}]}], ")"}]}], ",", "2", ",", "1"}], "]"}]}],
       ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"x_Integer", ",", "y__Integer"}], "]"}], ":=", 
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"x", ",", 
    RowBox[{"{", "y", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.509135714889481*^9, 3.509135787460103*^9}, {
  3.509135857376685*^9, 3.509135868471862*^9}, {3.5091361063334723`*^9, 
  3.5091361315645323`*^9}, {3.509136182268606*^9, 3.5091361856119623`*^9}, {
  3.509136291471175*^9, 3.509136329288267*^9}, {3.5091364754328413`*^9, 
  3.5091365051874313`*^9}, {3.510668243792034*^9, 3.510668247365288*^9}, {
  3.510668281985495*^9, 3.5106682835804987`*^9}, {3.510668327571868*^9, 
  3.510668332521776*^9}, {3.562196536522892*^9, 3.5621965441466503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "b", ",", "a"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.62302170950317*^9, 3.623021733293044*^9}}],

Cell[CellGroupData[{

Cell["Looking at 4-spokes with index at most 5+1/4", "Section",
 CellChangeTimes->{{3.633096105651712*^9, 3.633096117512673*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"N", "@", 
       RowBox[{"DimensionOfGenerator", "[", 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", "j", ",", "k", ",", "k"}], "]"}], "]"}]}], ")"}], 
     "2"], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "j", ",", "20"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.62302173622537*^9, 3.6230217877181664`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"4.`", "4.56155281280883`", "4.732050807568876`", "4.7912878474779195`", 
     "4.813606502648331`", "4.822402908411855`", "4.825955014888477`", 
     "4.827407778337768`", "4.828005810549294`", "4.8282527880754085`", 
     "4.828354946183418`", "4.828397233874533`", "4.828414744759338`", 
     "4.828421997015185`", "4.828425000812675`", "4.828426244991911`", 
     "4.8284267603414674`", "4.828426973805074`", "4.828427062224379`", 
     "4.828427098848818`"},
    {"5.000000000000001`", "5.124885419764574`", "5.1642479384602105`", 
     "5.177409680899284`", "5.181943336052392`", "5.183527065827809`", 
     "5.184083823083814`", "5.184280090139031`", "5.1843493583152185`", 
     "5.184373816710485`", "5.184382454569634`", "5.1843855053972385`", 
     "5.1843865829594`", "5.184386963562306`", "5.184387097994669`", 
     "5.184387145477468`", "5.18438716224886`", "5.184387168172681`", 
     "5.184387170265033`", "\<\"\"\>"},
    {"5.236067977499789`", "5.270299450280805`", "5.2813942395921485`", 
     "5.285082776367765`", "5.286323413822831`", "5.2867428182518506`", 
     "5.28688490011881`", "5.2869330744386165`", "5.2869494139529865`", 
     "5.286954956628993`", "5.286956836904593`", "5.2869574747738834`", 
     "5.286957691167741`", "5.286957764578426`", "5.2869577894827104`", 
     "5.286957797931393`", "5.286957800797575`", 
     "5.286957801769918`", "\<\"\"\>", "\<\"\"\>"},
    {"5.302775637731996`", "5.313209162789653`", "5.316641920827951`", 
     "5.317783648461191`", "5.318165159955346`", "5.318292888848908`", 
     "5.318335685044494`", "5.318350028430308`", "5.318354836249668`", 
     "5.31835644787257`", "5.318356988111314`", "5.318357169208044`", 
     "5.31835722991472`", "5.318357250264634`", "5.318357257086275`", 
     "5.318357259373007`", 
     "5.3183572601395595`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.323404276086476`", "5.326747814495444`", "5.327855950734035`", 
     "5.328224880144754`", "5.328347935767489`", "5.328389011156174`", 
     "5.328402725880744`", "5.328407305614528`", "5.328408834980076`", 
     "5.328409345707318`", "5.328409516264173`", "5.328409573221584`", 
     "5.328409592242508`", "5.328409598594546`", "5.328409600715809`", 
     "5.328409601424205`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.330058739567981`", "5.331154818500226`", "5.331519298218397`", 
     "5.331640721608447`", "5.331681202384498`", "5.3316947019127845`", 
     "5.331699204221939`", "5.33170070587514`", "5.331701206728402`", 
     "5.3317013737812005`", "5.331701429499505`", "5.331701448083639`", 
     "5.3317014542821415`", "5.331701456349575`", 
     "5.3317014570391414`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\
\<\"\"\>"},
    {"5.332246501165005`", "5.332609376474133`", "5.332730216777386`", 
     "5.332770486809688`", "5.332783910586909`", "5.3327883858046174`", 
     "5.33278987781244`", "5.332790375245349`", "5.3327905410895555`", 
     "5.33279059638215`", "5.3327906148167585`", "5.332790620962877`", 
     "5.332790623012`", 
     "5.33279062369518`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\
\"\"\>", "\<\"\"\>"},
    {"5.332971671493109`", "5.333092302475852`", "5.333132497334756`", 
     "5.333145894239732`", "5.333150359893155`", "5.3331518485102825`", 
     "5.33315234474538`", "5.333152510167777`", "5.333152565312251`", 
     "5.333152583694983`", "5.333152589822973`", "5.333152591865774`", 
     "5.333152592546757`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333212858425624`", "5.33325302648247`", "5.333266413851215`", 
     "5.333270876124452`", "5.333272363547608`", "5.333272859362282`", 
     "5.333273024637062`", "5.333273079729837`", "5.3332730980945025`", 
     "5.333273104216197`", "5.333273106256806`", 
     "5.333273106937025`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333293185009887`", "5.333306569001794`", "5.333311030082381`", 
     "5.3333125170856075`", "5.333313012752843`", "5.333313177975986`", 
     "5.333313233050721`", "5.333313251409095`", "5.333313257528599`", 
     "5.33331325956845`", 
     "5.333313260248404`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333319951801374`", "5.3333244124621855`", "5.333325899318033`", 
     "5.333326394933655`", "5.333326560138764`", "5.33332661520721`", 
     "5.333326633563399`", "5.333326639682142`", "5.333326641721729`", 
     "5.333326642401592`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333328872975634`", "5.333330359779873`", "5.333330855377466`", 
     "5.333331020576289`", "5.333331075642547`", "5.333331093997976`", 
     "5.333331100116456`", "5.333331102155951`", 
     "5.333331102835783`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>"},
    {"5.333331846566084`", "5.333332342157389`", "5.333332507354025`", 
     "5.333332562419525`", "5.33333258077469`", "5.333332586893077`", 
     "5.333332588932541`", 
     "5.333332589612363`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>"},
    {"5.333332837746506`", "5.333333002942383`", "5.333333058007619`", 
     "5.333333076362692`", "5.333333082481048`", "5.333333084520502`", 
     "5.3333330852003185`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\
\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333333168137995`", "5.333333223203139`", "5.333333241558182`", 
     "5.333333247676529`", "5.333333249715976`", 
     "5.333333250395794`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333333278268253`", "5.333333296623284`", "5.333333302741626`", 
     "5.333333304781074`", 
     "5.33333330546089`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\
\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333333314978311`", "5.333333321096653`", "5.333333323136099`", 
     "5.333333323815914`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.3333333272149925`", "5.3333333292544385`", 
     "5.333333329934255`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>"},
    {"5.333333331293887`", 
     "5.333333331973702`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>"},
    {"5.333333332653519`", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\
\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", "\<\"\"\>", \
"\<\"\"\>", "\<\"\"\>", "\<\"\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  TableForm[{{4., 4.56155281280883, 4.732050807568876, 4.7912878474779195`, 
    4.813606502648331, 4.822402908411855, 4.825955014888477, 
    4.827407778337768, 4.828005810549294, 4.8282527880754085`, 
    4.828354946183418, 4.828397233874533, 4.828414744759338, 
    4.828421997015185, 4.828425000812675, 4.828426244991911, 
    4.8284267603414674`, 4.828426973805074, 4.828427062224379, 
    4.828427098848818}, {5.000000000000001, 5.124885419764574, 
    5.1642479384602105`, 5.177409680899284, 5.181943336052392, 
    5.183527065827809, 5.184083823083814, 5.184280090139031, 
    5.1843493583152185`, 5.184373816710485, 5.184382454569634, 
    5.1843855053972385`, 5.1843865829594, 5.184386963562306, 
    5.184387097994669, 5.184387145477468, 5.18438716224886, 5.184387168172681,
     5.184387170265033}, {5.236067977499789, 5.270299450280805, 
    5.2813942395921485`, 5.285082776367765, 5.286323413822831, 
    5.2867428182518506`, 5.28688490011881, 5.2869330744386165`, 
    5.2869494139529865`, 5.286954956628993, 5.286956836904593, 
    5.2869574747738834`, 5.286957691167741, 5.286957764578426, 
    5.2869577894827104`, 5.286957797931393, 5.286957800797575, 
    5.286957801769918}, {5.302775637731996, 5.313209162789653, 
    5.316641920827951, 5.317783648461191, 5.318165159955346, 
    5.318292888848908, 5.318335685044494, 5.318350028430308, 
    5.318354836249668, 5.31835644787257, 5.318356988111314, 5.318357169208044,
     5.31835722991472, 5.318357250264634, 5.318357257086275, 
    5.318357259373007, 5.3183572601395595`}, {5.323404276086476, 
    5.326747814495444, 5.327855950734035, 5.328224880144754, 
    5.328347935767489, 5.328389011156174, 5.328402725880744, 
    5.328407305614528, 5.328408834980076, 5.328409345707318, 
    5.328409516264173, 5.328409573221584, 5.328409592242508, 
    5.328409598594546, 5.328409600715809, 5.328409601424205}, {
    5.330058739567981, 5.331154818500226, 5.331519298218397, 
    5.331640721608447, 5.331681202384498, 5.3316947019127845`, 
    5.331699204221939, 5.33170070587514, 5.331701206728402, 
    5.3317013737812005`, 5.331701429499505, 5.331701448083639, 
    5.3317014542821415`, 5.331701456349575, 5.3317014570391414`}, {
    5.332246501165005, 5.332609376474133, 5.332730216777386, 
    5.332770486809688, 5.332783910586909, 5.3327883858046174`, 
    5.33278987781244, 5.332790375245349, 5.3327905410895555`, 
    5.33279059638215, 5.3327906148167585`, 5.332790620962877, 5.332790623012, 
    5.33279062369518}, {5.332971671493109, 5.333092302475852, 
    5.333132497334756, 5.333145894239732, 5.333150359893155, 
    5.3331518485102825`, 5.33315234474538, 5.333152510167777, 
    5.333152565312251, 5.333152583694983, 5.333152589822973, 
    5.333152591865774, 5.333152592546757}, {5.333212858425624, 
    5.33325302648247, 5.333266413851215, 5.333270876124452, 5.333272363547608,
     5.333272859362282, 5.333273024637062, 5.333273079729837, 
    5.3332730980945025`, 5.333273104216197, 5.333273106256806, 
    5.333273106937025}, {5.333293185009887, 5.333306569001794, 
    5.333311030082381, 5.3333125170856075`, 5.333313012752843, 
    5.333313177975986, 5.333313233050721, 5.333313251409095, 
    5.333313257528599, 5.33331325956845, 5.333313260248404}, {
    5.333319951801374, 5.3333244124621855`, 5.333325899318033, 
    5.333326394933655, 5.333326560138764, 5.33332661520721, 5.333326633563399,
     5.333326639682142, 5.333326641721729, 5.333326642401592}, {
    5.333328872975634, 5.333330359779873, 5.333330855377466, 
    5.333331020576289, 5.333331075642547, 5.333331093997976, 
    5.333331100116456, 5.333331102155951, 5.333331102835783}, {
    5.333331846566084, 5.333332342157389, 5.333332507354025, 
    5.333332562419525, 5.33333258077469, 5.333332586893077, 5.333332588932541,
     5.333332589612363}, {5.333332837746506, 5.333333002942383, 
    5.333333058007619, 5.333333076362692, 5.333333082481048, 
    5.333333084520502, 5.3333330852003185`}, {5.333333168137995, 
    5.333333223203139, 5.333333241558182, 5.333333247676529, 
    5.333333249715976, 5.333333250395794}, {5.333333278268253, 
    5.333333296623284, 5.333333302741626, 5.333333304781074, 
    5.33333330546089}, {5.333333314978311, 5.333333321096653, 
    5.333333323136099, 5.333333323815914}, {5.3333333272149925`, 
    5.3333333292544385`, 5.333333329934255}, {5.333333331293887, 
    5.333333331973702}, {5.333333332653519}}]]], "Output",
 CellChangeTimes->{{3.6230217594268103`*^9, 3.6230217725166903`*^9}, 
   3.6230218108286953`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"N", "@", 
       RowBox[{"DimensionOfGenerator", "[", 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", 
          RowBox[{"j", "+", "1"}], ",", 
          RowBox[{"j", "+", "1"}], ",", 
          RowBox[{"j", "+", "m"}]}], "]"}], "]"}]}], ")"}], "2"], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.62302173622537*^9, 3.6230218143834763`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"4.7912878474779195`", "4.866198262509022`", "4.893067503196975`"},
    {"5.181943336052392`", "5.200521584416322`", "5.206809164355499`"},
    {"5.2867428182518506`", "5.292152261331452`", "5.293960368005765`"},
    {"5.318335685044494`", "5.3200336869489115`", "5.320599788333351`"},
    {"5.328407305614528`", "5.328958900230584`", "5.329142729731777`"},
    {"5.331701206728402`", "5.331883117539454`", "5.3319437453456`"},
    {"5.33279059638215`", "5.332850973557478`", "5.332871097680135`"},
    {"5.333152589822973`", "5.333172681741822`", "5.333179378803877`"},
    {"5.333273106937025`", "5.333279799926167`", "5.333282030888005`"},
    {"5.333313260550611`", "5.3333154910043765`", "5.333316234484302`"},
    {"5.33332664273733`", "5.333327386154604`", "5.333327633959754`"},
    {"5.333331103175234`", "5.33333135097273`", "5.333331433571819`"},
    {"5.333332589952222`", "5.333332672550382`", "5.333332700083094`"},
    {"5.333333085540223`", "5.333333113072822`", "5.333333122250353`"},
    {"5.3333332507357`", "5.333333259913219`", "5.333333262972393`"},
    {"5.333333305800798`", "5.333333308859968`", "5.333333309879692`"},
    {"5.333333324155823`", "5.333333325175547`", "5.3333333255154525`"},
    {"5.333333330274162`", "5.333333330614071`", "5.333333330727372`"},
    {"5.333333332313611`", "5.333333332426912`", "5.33333333246468`"},
    {"5.3333333329934245`", "5.3333333330311925`", "5.333333333043782`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6230221978214817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"N", "@", 
    RowBox[{"DimensionOfGenerator", "[", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "2", ",", "2", ",", "5"}], "]"}], "]"}]}], ")"}], 
  "2"]], "Input",
 CellChangeTimes->{{3.623022251613563*^9, 3.623022252541038*^9}}],

Cell[BoxData["4.903211925911553`"], "Output",
 CellChangeTimes->{3.623022252973094*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"N", "@", 
       RowBox[{"DimensionOfGenerator", "[", 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", 
          RowBox[{"j", "+", "1"}], ",", 
          RowBox[{"j", "+", "2"}], ",", 
          RowBox[{"j", "+", "m"}]}], "]"}], "]"}]}], ")"}], "2"], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.6230222925771427`*^9, 3.623022299121776*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"4.93543233197003`", "4.95978152592701`", "4.968759804292972`"},
    {"5.218550065378804`", "5.224616362590299`", "5.226693760492379`"},
    {"5.2974958902252105`", "5.2992787098912855`", "5.2998776082370025`"},
    {"5.321723183181105`", "5.32228610703248`", "5.32247417542905`"},
    {"5.32950937641072`", "5.3296927960826235`", "5.329753976636824`"},
    {"5.332064882258874`", "5.332125457285521`", "5.332145652828788`"},
    {"5.33291133192319`", "5.332931449323055`", "5.3329381554841975`"},
    {"5.333192771275816`", "5.333199467492595`", "5.33320169959749`"},
    {"5.333286492617113`", "5.333288723473955`", "5.3332894670957`"},
    {"5.333317721421298`", "5.333318464888317`", "5.333318712710877`"},
    {"5.333328129567373`", "5.33332837737095`", "5.333328459972155`"},
    {"5.333331598769681`", "5.333331681368579`", "5.333331708901544`"},
    {"5.3333327551484775`", "5.333332782681165`", "5.333332791858728`"},
    {"5.333333140605411`", "5.333333149782942`", "5.333333152842118`"},
    {"5.333333269090737`", "5.333333272149909`", "5.333333273169633`"},
    {"5.33333331191914`", "5.333333312938862`", "5.333333313278772`"},
    {"5.333333326195269`", "5.333333326535176`", "5.333333326648479`"},
    {"5.3333333309539785`", "5.333333331067281`", "5.333333331105049`"},
    {"5.333333332540215`", "5.333333332577983`", "5.333333332590571`"},
    {"5.3333333330689605`", "5.333333333081549`", "5.333333333085745`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.623022310381648*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"N", "@", 
       RowBox[{"DimensionOfGenerator", "[", 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", 
          RowBox[{"j", "+", "2"}], ",", 
          RowBox[{"j", "+", "2"}], ",", 
          RowBox[{"j", "+", "2"}]}], "]"}], "]"}]}], ")"}], "2"], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.623022305923419*^9, 3.623022311754787*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"5.000000000000001`"},
     {"5.236067977499789`"},
     {"5.302775637731996`"},
     {"5.323404276086476`"},
     {"5.330058739567981`"},
     {"5.332246501165005`"},
     {"5.332971671493109`"},
     {"5.333212858425624`"},
     {"5.333293185009887`"},
     {"5.333319951801374`"},
     {"5.333328872975634`"},
     {"5.333331846566084`"},
     {"5.333332837746506`"},
     {"5.333333168137995`"},
     {"5.333333278268253`"},
     {"5.333333314978311`"},
     {"5.3333333272149925`"},
     {"5.333333331293887`"},
     {"5.333333332653519`"},
     {"5.3333333331067285`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6230223157443666`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Outer", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "[", "#2", "]"}], "&"}], ",", 
    RowBox[{"BigraphConditions", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "3", ",", "5"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "4"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "}"}]}], "]"}], "//",
   "TableForm"}]], "Input",
 CellChangeTimes->{{3.623026143032015*^9, 3.623026193830888*^9}, {
  3.6230262261937437`*^9, 3.623026245290597*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"True", "True", "True", "True", "True", "True"},
    {"True", "False", "True", "False", "False", "True"},
    {"True", "True", "True", "True", "True", "True"},
    {"True", "True", "True", "True", "True", "True"},
    {"True", "True", "True", "True", "True", "True"},
    {"True", "False", "False", "True", "True", "True"},
    {"False", "False", "False", "False", "False", "False"},
    {"False", "False", "False", "False", "False", "False"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.62302616223971*^9, {3.623026193563497*^9, 3.623026195039772*^9}, {
   3.623026231440672*^9, 3.6230262466057796`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BigraphConditions", "\[LeftDoubleBracket]", 
  RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "PositivityTest", ",", "GHJTest", ",", "AnnularTanglesTest", ",", 
   "ParityTest", ",", "HaagerupTypeBranchTest", ",", "AlgebraicIntegerTest", 
   ",", 
   RowBox[{
    RowBox[{"CyclotomicTest", "[", 
     RowBox[{"#1", ",", "200"}], "]"}], "&"}], ",", 
   RowBox[{
    RowBox[{"DTest", "[", "#1", "]"}], "&"}]}], "}"}]], "Output",
 CellChangeTimes->{3.623026251977172*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Salem 4-spokes", "Section",
 CellChangeTimes->{{3.6330961201772823`*^9, 3.633096125312166*^9}}],

Cell[BoxData[
 RowBox[{"CyclotomicityBound", "[", 
  RowBox[{"GraphFromString", "[", "\"\<gbg1v1p1v1x1v1\>\"", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623026329707041*^9, 3.6230263504673443`*^9}}],

Cell[BoxData[
 RowBox[{"CyclotomicTranslates", "[", 
  RowBox[{"GraphFromString", "[", "\"\<gbg1v1p1v1x1v1\>\"", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.62302635822917*^9, 3.623026361375443*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "t_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["t", "6"], 
      RowBox[{"FusionAtlas`CyclotomicityBound`Private`FindA", "[", 
       RowBox[{
        RowBox[{"GraphFromString", "[", "\"\<gbg1v1p1v1x1v1\>\"", "]"}], ",", 
        "t"}], "]"}]}], ",", "t"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6230278757703123`*^9, 3.62302789389135*^9}, {
  3.62302797038614*^9, 3.623028003949806*^9}}],

Cell[BoxData[
 RowBox[{"A", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.623027896107217*^9, 3.62302789989859*^9}}],

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"t", "/.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "t", "]"}], "\[Equal]", "0"}], ",", "t"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623028036426763*^9, 3.6230280501453543`*^9}}],

Cell[BoxData[
 RowBox[{"%", "//", "N"}]], "Input",
 CellChangeTimes->{{3.623028052556086*^9, 3.623028053353498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["t", "k"], 
        RowBox[{"A", "[", "t", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{"-", "k"}]], 
        RowBox[{"A", "[", 
         SuperscriptBox["t", 
          RowBox[{"-", "1"}]], "]"}]}]}], ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.62302787866401*^9, 3.623027920966083*^9}}],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CharacteristicPolynomial", "[", 
       RowBox[{
        RowBox[{"GraphAdjacencyMatrix", "[", 
         RowBox[{"GraphFromString", "[", "\"\<gbg1v1p1v1x1v1\>\"", "]"}], 
         "]"}], ",", "x"}], "]"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"t", "+", 
        SuperscriptBox["t", 
         RowBox[{"-", "1"}]]}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"t", "-", 
      SuperscriptBox["t", 
       RowBox[{"-", "1"}]]}], ")"}]}], ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.623027822213317*^9, 3.62302786711292*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["FindGraphPartners on spokes", "Section",
 CellChangeTimes->{3.6331178395683393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindGraphPartners", "[", 
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6291443840010643`*^9, 3.629144407217314*^9}, {
  3.62949088122163*^9, 3.6294908820034447`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.629490915572152*^9, 3.629490942981822*^9}, 
   3.633117788086961*^9, 3.63311786602496*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.629490947283702*^9, 3.629490950785735*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           BezierCurveBox[{{115.97199999999998`, 1.7695299999999996`}, {
            112.06399999999996`, 5.67773}, {112.06399999999996`, 
            12.034799999999999`}, {115.97199999999998`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           BezierCurveBox[{{172.66599999999997`, 1.7695299999999996`}, {
            168.75699999999998`, 5.67773}, {168.75699999999998`, 
            12.034799999999999`}, {172.66599999999997`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           BezierCurveBox[{{115.97199999999998`, 1.7695299999999996`}, {
            112.06399999999996`, 5.67773}, {112.06399999999996`, 
            12.034799999999999`}, {115.97199999999998`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           BezierCurveBox[{{172.66599999999997`, 1.7695299999999996`}, {
            168.75699999999998`, 5.67773}, {168.75699999999998`, 
            12.034799999999999`}, {172.66599999999997`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           BezierCurveBox[{{115.97199999999998`, 1.7695299999999996`}, {
            112.06399999999996`, 5.67773}, {112.06399999999996`, 
            12.034799999999999`}, {115.97199999999998`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}], 
           LineBox[{{172.66599999999997`, 30.1164}, {172.66599999999997`, 
            34.841}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 15.942999999999998`}, {
            172.66599999999997`, 20.667599999999997`}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/fvx3qxUJgGHDseEpxce6TsU7dJRu3aS3+Hmhy9e
nVYGDhZbTpTtU+B3CPKc27CszsDhaIZsqK4on0OtvWmc1x4Dh2ndP/zObOJx
WP7CQ+//RwMHjQvqn1xYuR1ko1Ks/eUMHb69rDjjIMHpoLVS+MIRe0OHup6d
2Znf2RxkXj8yexVi6GCTvT02Yx2LA9C4XZ4xhg4ljrWnY1KZ4PK6ivJfclwY
4Pq5k7kd+9b9sYeZb2IMBME/7WH2CzK2B6j2fbOHue++1A2tg2Vf7GHuv3Xu
e3Cyymd7mP+swfZ/sof5HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPsl
HkWIb3+oC3ffmxp7U7lOXbj7fZMEIizddOH+i8k9+u+TtC7c/7aVEStMeXXh
4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA1H/ljA==
             "]]}, 
           LineBox[{{2.58516, 15.942999999999998`}, {30.931599999999992`, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdBwcOhwTnl54pO+Qf67jEpOmg8PND1+8
Oq0MHPS1VgoXyDk4BHnObVhWZ+BgGGqgtZXXwaHW3jTOa4+BQ148+znJ9/YO
y1946P3/aODAbCJolrLT3kE2KsXaX87QYRlQfH+1vQPQmAtH7A0dbthWRiww
t3eQef3I7FWIoYPsl5yw2nd2DkDjdnnGGDqoPGmeF7vUDi7v4yCc6JxoB9d/
cqHrtsXKdnDzTwH5n9/awu2vu2lbueKgLdx9Eo8ixM0X2MLdfyLk4AqRblu4
/w6ADGi2hfsfJt8O5E8I0Ifr75BPfhd1Qg9u/tptSfWSvnpw+0Hqtj/Uhbvv
TY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf2CwrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMAiZTlCQ==
             "]]}, 
           LineBox[{{30.931599999999992`, 15.942999999999998`}, {59.2785, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnRvPfk4y0s+hwzHh6YVH+g4RTnYvMkP9HG5++OLV
aWXgcGbV+avXvPwcgjznNiyrM3AI2CHXKm3l51BrbxrntcfAoaCr78knZT+H
5S889P5/NHDY7tD0SJzTz0E2KsXaX87QYc2vmFzXV74OWiuFLxyxN3S4c72x
2OyEr4PM60dmr0IMHc5/D368dLGvA9C4XZ4xhg7ngHzReoS83/opqRyxCP0S
U69wWtj5ws3/JH8pP17ZF27/smPe5pa8vnD3/QeC+j8+cPcfcVqb+e6jD9x/
e1iFROzf+cD9D5NvB/InBOjD9XfIJ7+LOqEHN3/ttqR6SV89uP0SjyLEtz/U
hbvvTY29qVynLtz9vkkCEZZuunD/xeQe/fdJWhfuf9vKiBWmvLrw8IHJw8IP
ph8WvjDzYeEPsx8WPzD3weIP5n5Y/ML8hx7/6HwAlUHv3g==
             "]]}, 
           LineBox[{{59.2785, 15.942999999999998`}, {87.62540000000001, 
            15.942999999999998`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPSNPqPmAU5hDh2PC0wuP9B34HuhOeOEQ5nDzwxev
TisDB7cp39jmW4c5BHnObVhWZ+DAIT0vztE4zKHW3jTOa4+BgwRLGJ+uRpjD
8hceev8/GjhY3ffv3S8V5iAblWLtL2foYGazNyiMO8xBa6XwhSP2hg7nVp2/
6vcr1EHm9SOzVyGGDid27ehlexHqADRul2cMhL/vKkK+Q+zmue1HQuH6czh/
LvDfGgo3/8a578GPl4fC7TdetMX8wpxQuPvu7+ObUzwlFO5+kDe1+kPh/tt7
UFwtuDcU7n+YfDuQMSFAH66/Qz75XdQJPbj5a7cl1Uv66sHtl3gUIb79oS7c
fW9q7E3lOnXh7vdNEoiwdNOF+y8m9+i/T9K6cP/bVkasMOXVhYcPTB4WfjD9
sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwBeCO2i
             "]]}, 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{87.62540000000001, 15.942999999999998`}, {
            115.97199999999998`, 30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDwfKSDf/8/9jnPP+9UjY81uFMqVQm
ZyGDw6mFrtsuB8Y6hFVM7/4xkclBYUNRRqlnrMMR6ZnucvUsDt7mnY4JdrEO
rQrsqmd02BxA5n00iHVgcz+5Orif3WGKc3dOu2Kswzb/48lsszkc8oSaD9QJ
xDow/X5xxdSF02HC2xp7038xDuGcYu3G9ZwOh4AWvHkdA5dvOnBq4dNbMXD9
2+RaX9eejoGb7987PU9oXwzcfpO4XZ4Mm2Pg7gt5vHT2klUxcPfPADogZmkM
3H9vAnfItS6OgfsfJv9qqSbTn73f7WH6RRS40nxqPtvDzO+oZdJoc3lvD7N/
ReiX9rS+F/Yw95lLHYh+wPLYHub+c5YVaiZr79rD/HchrtamJOWGPcz/N9xs
bp7tuWYPCx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAJJB
9Lc=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKxDh2PC0wuP9B1ynv9eKRse63Dzwxev
TisDh1MLXbddDox1CPKc27CszsBBYUNRRqlnrEOtvWmc1x4DB2/zTscEu1iH
5S889P5/NHAAmffRINZBNirF2l/O0GGKc3dOu2Ksg9ZK4QtH7A0d8oSaD9QJ
xDrIvH5k9irE0GHC2xp7038xDkDjdnnGGDocAlrw5nUMXL7pwKmFT2/FwPVv
k2t9XXs6Bm6+f+/0PKF9MXD7TYDGMGyOgbsv5PHS2UtWxcDdPwPogJilMXD/
vQncIde6OAbuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b4DekuvUhbvfN0kgwtJNF+6/mNyj/z5J68L9b1sZscKUVxcePjB5WPjB
9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Am5fwMw==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrRHTf+hrRKyDguPH5DOydg45z3+vlA2PdbBi9G15
m2bncGqh67bLgbEOt92YK7hX2zkobCjKKPWMdfhwyTdpwws7B2/zTscEu1iH
NBCQs3cAmffRINZB/VDb8u1e9g5TnLtz2hVjHeSXv/DQy7F3yBNqPlAnADT/
2tHckEZ7hwlva+xN/8U4pAhEWG7psHc4BLTgzesYuHzTgVMLn96KgevfJtf6
uvZ0DNx8/97peUL7YuD2m8Tt8mTYHAN3X8jjpbOXrIqBu38G0AExS2Pg/nsT
uEOudXEM3P8wedbGqc6rr9jC9Sdb3/fvnWALN99v/ZTUF0G2cPtvSNckGsna
wt0nfiBa4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4
wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PANwP7w8=
             "]]}, 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            144.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            144.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {144.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhYHnJhn/+f+z5dDfNXWiW5HCmVCqT
s5DBYUNRxsS/xkkOYRXTu39MZHJwMI3bdV4/yeGI9Ex3uXoWh01z3y9300py
aFVgVz2jw+bw50rFywnKSQ5s7idXB/ezO4izhPHdlU5y2OZ/PJltNofDt+DH
SyOFkxyYfr+4YurC6TDhbY29KVeSQzinWLtxPaeDVrvYTQFGhDzn9cUFvT8S
4fpV2Bqn3vyQCDe/wJbruvKrRLj9j5bOPjLrSSLcfUDnv815kAh3v8g694cn
7ibC/bd/vpT+3TuJcP/D5F8t1WT6s/e7PUy/iAJXmk/NZ3uY+R21TBptLu/t
YfavCP3Sntb3wh7mPnOpA9EPWB7bw9x/zrJCzWTtXXuY/y7E1dqUpNywh/n/
hpvNzbM91+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkA
zMLymg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMmhwzHh6YVH+g58upvmLjRLcrj54YtX
p5WBw4aijIl/jZMcgjznNiyrM3BwMI3bdV4/yaHW3jTOa4+Bw6a575e7aSU5
LH/hoff/o4HDnysVLycoJznIRqVY+8sZOoizhPHdlU5y0FopfOGIvaHDt+DH
SyOFkxxkXj8yexVi6DDhbY29KVeSA9C4XZ4xhg5a7WI3BRgR8pzXFxf0/kiE
61dha5x680Mi3PwCW67ryq8S4fY/Wjr7yKwniXD3AZ3/NudBItz9IuvcH564
mwj33/75Uvp37yTC/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8i
xLc/1IW77w3QW3KdunD3+yYJRFi66cL9F5N79N8naV24/20rI1aY8urCwwcm
Dws/mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MB1hjuFg==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWx937/XPMlBwfFj8hlZOwc+3U1zF5olOVgx+ra8
TbNz2FCUMfGvcZLDbTfmCu7Vdg4OpnG7zusnOXy45Ju04YWdw6a575e7aSU5
pIGAnL3DnysVLycoJzmoH2pbvt3L3kGcJYzvrnSSg/zyFx56OfYO34IfL40U
Bpp/7WhuSKO9w4S3NfamXEkOKQIRlls67B202sVuCjAi5DmvLy7o/ZEI16/C
1jj15odEuPkFtlzXlV8lwu1/tHT2kVlPEuHuAzr/bc6DRLj7Rda5PzxxNxHu
v/3zpfTv3kmE+x8mz9o41Xn1FVu4fnA4TbCFm++3fkrqiyBbuP03pGsSjWRt
4e4TPxCt8PCDDdz9Crd/1mWdt4H7j22NTJTLLhu4/+8UdvU92WQDDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HABaf7PI=
             "]]}, 
           LineBox[{{144.31899999999996`, 1.7695299999999996`}, {
            172.66599999999997`, 1.7695299999999996`}}], 
           LineBox[{{144.31899999999996`, 15.942999999999998`}, {
            172.66599999999997`, 15.942999999999998`}}], 
           LineBox[{{144.31899999999996`, 30.1164}, {172.66599999999997`, 
            30.1164}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdCpaXbPjn/8f+2uIC2z0HUx3OlEpl
chYyOFS8VDOU2J/qEFYxvfvHRCYHjjUyUa92pTockZ7pLlfP4lAlss49cWuq
Q6sCu+oZHTaHY97mnavXpTqwuZ9cHdzP7vAQqOD7slSHbf7Hk9lmczgcOLXQ
tWReqgPT7xdXTF04HSJTrO/7T011COcUazeu53R4FbhDTrsHIR9uueXEsmaE
fl7dTXM/ViPMr7E3jbMqRdgv1Hzg1Pp8hPtsua4vbshGuD/n+e+VtzMQ/uMD
mvc+HeF/mPyrpZpMf/Z+t4fpF1HgSvOp+WwPM7+jlkmjzeW9Pcz+FaFf2tP6
XtjD3GcudSD6Actje5j7z1lWqJmsvWsP89+FuFqbkpQb9jD/33CzuXm255o9
LHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFaO9/A=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdOhwTnl54pO9wbXGB7Z6DqQ43P3zx
6rQycKh4qWYosT/VIchzbsOyOgMHjjUyUa92pTrU2pvGee0xcKgSWeeeuDXV
YfkLD73/Hw0cjnmbd65el+ogG5Vi7S9n6PAQqOD7slQHrZXCF47YGzocOLXQ
tWReqoPM60dmr0IMHSJTrO/7T011ABq3yzPG0OFV4A457R6EfLjllhPLmhH6
eXU3zf1YjTC/BqjRqhRhv1DzgVPr8xHus+W6vrghG+H+nOe/V97OQPiPD2je
+3SE/2Hy7UD+hAB9uP4O+eR3USf04Oav3ZZUL+mrB7df4lGE+PaHunD3vQFK
yHXqwt3vmyQQYemmC/dfTO7Rf5+kdeH+t62MWGHKqwsPH5g8LPxg+mHhCzMf
Fv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAX+TzbA==
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlh1IdFBw/Jp+RtXO4trjAds/BVAcrRt+W
t2l2DhUv1Qwl9qc63HZjruBebefAsUYm6tWuVIcPl3yTNrywc6gSWeeeuDXV
IQ0E5Owdjnmbd65el+qgfqht+XYve4eHQAXfl6U6yC9/4aGXY+9w4NRC15J5
QPOvHc0NabR3iEyxvu8/NdUhRSDCckuHvcOrwB1y2j0I+XDLLSeWNSP08+pu
mvuxGmF+jb1pnFUpwn6h5gOn1ucj3GfLdX1xQzbC/TnPf6+8nYHwHx/QvPfp
CP/D5FkbpzqvvmIL158MdGbvBFu4+X7rp6S+CLKF239DuibRSNYW7j7xA9EK
Dz/YwN2vcPtnXdZ5G7j/2IDh6LLLBu7/O4VdfU822cDDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGgXPJI
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412045`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.58516, 15.942999999999998`}, {2.58516, 
            20.667599999999997`}}], 
           LineBox[{{59.2785, 15.942999999999998`}, {59.2785, 
            20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 1.7695299999999996`}, {
            115.97199999999998`, 6.494140000000001}}], 
           LineBox[{{115.97199999999998`, 15.942999999999998`}, {
            115.97199999999998`, 20.667599999999997`}}], 
           LineBox[{{115.97199999999998`, 30.1164}, {115.97199999999998`, 
            34.841}}], 
           LineBox[{{172.66599999999997`, 1.7695299999999996`}, {
            172.66599999999997`, 6.494140000000001}}], 
           BezierCurveBox[{{172.66599999999997`, 15.942999999999998`}, {
            168.75699999999998`, 19.851200000000002`}, {168.75699999999998`, 
            26.2082}, {172.66599999999997`, 30.1164}},
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.629490956344738*^9, 3.6331177969798098`*^9, 
  3.633117870525614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindGraphPartners", "[", 
  RowBox[{"SpokeGraph", "[", 
   RowBox[{"4", ",", "4", ",", "4", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6291443840010643`*^9, 3.629144407217314*^9}, {
   3.629144571231444*^9, 3.629144571824152*^9}, 3.629490882899892*^9, {
   3.629490958804619*^9, 3.629490960802886*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.629490916293516*^9, 3.629490964444672*^9, 
  3.63311780003734*^9, 3.633117871899798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.62949096589158*^9, 3.6294909679311533`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
             "]]}, 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            30.584799999999998`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
             "]]}, 
           LineBox[{{30.584799999999998`, 15.942999999999998`}, {
            58.93159999999998, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
             "]]}, 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            87.27850000000001, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
             "]]}, 
           LineBox[{{87.27850000000001, 15.942999999999998`}, {
            115.62499999999999`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
             "]]}, 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
             "]]}, 
           LineBox[{{143.97199999999998`, 1.7695299999999996`}, {
            172.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{143.97199999999998`, 15.942999999999998`}, {
            172.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{143.97199999999998`, 30.1164}, {172.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
             "]]}, 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            200.66599999999997`, 8.856250000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            200.66599999999997`, 23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
             "]]}, 
           LineBox[{{200.66599999999997`, 8.856250000000001}, {
            229.01199999999994`, 8.856250000000001}}], 
           LineBox[{{200.66599999999997`, 23.0297}, {229.01199999999994`, 
            23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088222], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            2.2378899999999997`, 20.667599999999997`}}], 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            58.93159999999998, 20.667599999999997`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            115.62499999999999`, 20.667599999999997`}}], 
           BezierCurveBox[{{172.31899999999996`, 1.7695299999999996`}, {
            168.41099999999997`, 5.67773}, {168.41099999999997`, 
            12.034799999999999`}, {172.31899999999996`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{172.31899999999996`, 30.1164}, {172.31899999999996`, 
            34.841}}], 
           BezierCurveBox[{{229.01199999999994`, 8.856250000000001}, {
            225.10399999999996`, 12.764499999999998`}, {225.10399999999996`, 
            19.121499999999994`}, {229.01199999999994`, 23.0297}},
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}},
         ImageCache->GraphicsData["CompressedBitmap", "\<\
eJyVVm9IW1cUvzGJxs3atNi5qZt2XemmolPKtKHOTEYNjEFtnH8QqcENW3B0
OD8MBmIGtdUPfqgK7SeLhXXIdBSEgn9gTBgykIIT6t+KglhFxRiCUVN/O/e+
e19iplkXuPe9d945v/M7555zXr50Nd745ltX481aV1pxg+u7Gzdrv0+7cquB
REYDY6yHVlIaM9E96DZk+xr0Y0bYbDakpKRgcXGRWYXMhJ2dHVxMSsLF5GRs
bGxcEGJWK9+63W5IFJhMJiscDgeLxgdnzmCKRH/QysrKwvDwMNbW1s5rxi7p
bmZmBk1NTaioqGBRgogR8/PzkD8WL/Y34HM6sU1IGbR6e3vR0tKCyspK1NTU
oL29XaGf1dCvi4tZR6+ursbAwAD29/fZaekZU1NAVBTInILgMguWlpaE3jHo
72ro1RHQExT67duAxQL4fIT7WujvaOhVEdDfUujXrgGXL4unOLHHHIve09Oj
Z9bn8x3OrAGDg4MGFDFmQKHNxlhlBO9vK+92O3D1qniySpnybrFYdG8ZGRm8
FkQ9xPPdgM+5owDfGrhOeQRvScobnTxVpXg6LUtudnZWlBsv1IODg5NK1ePB
ntWK3xn3UFZSwthXETykKLM7d4CYGMDrZedDz89sBl68IChxMM4IUO8pMyIG
I11bW4NQOTlASYl4klAUwvLyMj7hrUFrZWVFtdrY2JiILDY2Fn6/X6W3+8ED
XCFxhd3OTklZfX29UO3o6JCyaHyRna3plZWF8jsh0emWt6gwGx8f1/u7qgo+
En1Ma2Fh4X1F/NUrLRjqkCideEFBAf4kxV9opaaminY3yhPPoVAPnTjJEkkP
nBJpnNKVtSlhRn5+PuqkRgytoqIidlK8MyE9Pf3fgyUGZ2mw/C0HC1fp7+/H
3NwcLwSWqqhvbQlIPHwYQn11dVVQ/5VSsLe3p5LL5w33QZHpyf2LEscBfisv
12WdnZ1Cr6+vT0/4z4WFQu/HxkaUUdK7u7uxvb2tEr67u4vExERhRt41j29i
fX0dSSRKNhgwMjKCrq4u1NXVobS0FM3NzYdCSlYhHRxoFUmlpUIyar186RJA
PPWCozBF8I8fSxlNoPv3NZnfz2cNL5pQvppaLKVtC6OjoxEJ6WOAN2Vx8aG6
PobQy5dhhIyhhGQ45qOIsQv/g5k+fO/d00b7xEQ4s0ePgCdPgiz4QLx7F3j+
PCh79kyTBQLyw3A0s4/k4D2OWas4KK0xNjc39cF7Qvmho/AmJGBCTKvsc+eC
0/codxnSTLmLi4vT4TMzM8MnbS4H9fHtFtepeg1kGkOiUPPy8rT6NmB6etqA
dI7yk9sd/PIdhWLXEn09gsqnmor69isVp9OpRzI0NKQnKl42Ef0VwWfEy05r
cnIy7O9HW1ubPiWMRqNVDg/edU9JxBc5CDMKBALIzc0VRh6PRw1Cr9crDEai
o/mslEY/8AtVk8Px4X8IfD4pYIZ/AIgKolI=\
\>"]],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
             "]]}, 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            30.584799999999998`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
             "]]}, 
           LineBox[{{30.584799999999998`, 15.942999999999998`}, {
            58.93159999999998, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
             "]]}, 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            87.27850000000001, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
             "]]}, 
           LineBox[{{87.27850000000001, 15.942999999999998`}, {
            115.62499999999999`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
             "]]}, 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
             "]]}, 
           LineBox[{{143.97199999999998`, 1.7695299999999996`}, {
            172.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{143.97199999999998`, 15.942999999999998`}, {
            172.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{143.97199999999998`, 30.1164}, {172.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
             "]]}, 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            200.66599999999997`, 8.856250000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            200.66599999999997`, 23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
             "]]}, 
           LineBox[{{200.66599999999997`, 8.856250000000001}, {
            229.01199999999994`, 8.856250000000001}}], 
           LineBox[{{200.66599999999997`, 23.0297}, {229.01199999999994`, 
            23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088222], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            2.2378899999999997`, 20.667599999999997`}}], 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            58.93159999999998, 20.667599999999997`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            115.62499999999999`, 20.667599999999997`}}], 
           BezierCurveBox[{{172.31899999999996`, 1.7695299999999996`}, {
            168.41099999999997`, 5.67773}, {168.41099999999997`, 
            12.034799999999999`}, {172.31899999999996`, 15.942999999999998`}},
            
            SplineDegree->3], 
           LineBox[{{172.31899999999996`, 30.1164}, {172.31899999999996`, 
            34.841}}], 
           BezierCurveBox[{{229.01199999999994`, 8.856250000000001}, {
            225.10399999999996`, 12.764499999999998`}, {225.10399999999996`, 
            19.121499999999994`}, {229.01199999999994`, 23.0297}},
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}},
         ImageCache->GraphicsData["CompressedBitmap", "\<\
eJyVVm9IW1cUvzGJxs3atNi5qZt2XemmolPKtKHOTEYNjEFtnH8QqcENW3B0
OD8MBmIGtdUPfqgK7SeLhXXIdBSEgn9gTBgykIIT6t+KglhFxRiCUVN/O/e+
e19iplkXuPe9d945v/M7555zXr50Nd745ltX481aV1pxg+u7Gzdrv0+7cquB
REYDY6yHVlIaM9E96DZk+xr0Y0bYbDakpKRgcXGRWYXMhJ2dHVxMSsLF5GRs
bGxcEGJWK9+63W5IFJhMJiscDgeLxgdnzmCKRH/QysrKwvDwMNbW1s5rxi7p
bmZmBk1NTaioqGBRgogR8/PzkD8WL/Y34HM6sU1IGbR6e3vR0tKCyspK1NTU
oL29XaGf1dCvi4tZR6+ursbAwAD29/fZaekZU1NAVBTInILgMguWlpaE3jHo
72ro1RHQExT67duAxQL4fIT7WujvaOhVEdDfUujXrgGXL4unOLHHHIve09Oj
Z9bn8x3OrAGDg4MGFDFmQKHNxlhlBO9vK+92O3D1qniySpnybrFYdG8ZGRm8
FkQ9xPPdgM+5owDfGrhOeQRvScobnTxVpXg6LUtudnZWlBsv1IODg5NK1ePB
ntWK3xn3UFZSwthXETykKLM7d4CYGMDrZedDz89sBl68IChxMM4IUO8pMyIG
I11bW4NQOTlASYl4klAUwvLyMj7hrUFrZWVFtdrY2JiILDY2Fn6/X6W3+8ED
XCFxhd3OTklZfX29UO3o6JCyaHyRna3plZWF8jsh0emWt6gwGx8f1/u7qgo+
En1Ma2Fh4X1F/NUrLRjqkCideEFBAf4kxV9opaaminY3yhPPoVAPnTjJEkkP
nBJpnNKVtSlhRn5+PuqkRgytoqIidlK8MyE9Pf3fgyUGZ2mw/C0HC1fp7+/H
3NwcLwSWqqhvbQlIPHwYQn11dVVQ/5VSsLe3p5LL5w33QZHpyf2LEscBfisv
12WdnZ1Cr6+vT0/4z4WFQu/HxkaUUdK7u7uxvb2tEr67u4vExERhRt41j29i
fX0dSSRKNhgwMjKCrq4u1NXVobS0FM3NzYdCSlYhHRxoFUmlpUIyar186RJA
PPWCozBF8I8fSxlNoPv3NZnfz2cNL5pQvppaLKVtC6OjoxEJ6WOAN2Vx8aG6
PobQy5dhhIyhhGQ45qOIsQv/g5k+fO/d00b7xEQ4s0ePgCdPgiz4QLx7F3j+
PCh79kyTBQLyw3A0s4/k4D2OWas4KK0xNjc39cF7Qvmho/AmJGBCTKvsc+eC
0/codxnSTLmLi4vT4TMzM8MnbS4H9fHtFtepeg1kGkOiUPPy8rT6NmB6etqA
dI7yk9sd/PIdhWLXEn09gsqnmor69isVp9OpRzI0NKQnKl42Ef0VwWfEy05r
cnIy7O9HW1ubPiWMRqNVDg/edU9JxBc5CDMKBALIzc0VRh6PRw1Cr9crDEai
o/mslEY/8AtVk8Px4X8IfD4pYIZ/AIgKolI=\
\>"]],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
             "]]}, 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            30.584799999999998`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
             "]]}, 
           LineBox[{{30.584799999999998`, 15.942999999999998`}, {
            58.93159999999998, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
             "]]}, 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            87.27850000000001, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
             "]]}, 
           LineBox[{{87.27850000000001, 15.942999999999998`}, {
            115.62499999999999`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
             "]]}, 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
             "]]}, 
           LineBox[{{143.97199999999998`, 1.7695299999999996`}, {
            172.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{143.97199999999998`, 15.942999999999998`}, {
            172.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{143.97199999999998`, 30.1164}, {172.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
             "]]}, 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            200.66599999999997`, 8.856250000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            200.66599999999997`, 23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
             "]]}, 
           LineBox[{{200.66599999999997`, 8.856250000000001}, {
            229.01199999999994`, 8.856250000000001}}], 
           LineBox[{{200.66599999999997`, 23.0297}, {229.01199999999994`, 
            23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088222], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            2.2378899999999997`, 20.667599999999997`}}], 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            58.93159999999998, 20.667599999999997`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            115.62499999999999`, 20.667599999999997`}}], 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            172.31899999999996`, 6.494140000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            172.31899999999996`, 20.667599999999997`}}], 
           LineBox[{{172.31899999999996`, 30.1164}, {172.31899999999996`, 
            34.841}}], 
           LineBox[{{229.01199999999994`, 8.856250000000001}, {
            229.01199999999994`, 13.580899999999998`}}], 
           LineBox[{{229.01199999999994`, 23.0297}, {229.01199999999994`, 
            27.754299999999997`}}]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}},
         ImageCache->GraphicsData["CompressedBitmap", "\<\
eJyNVl1IXFcQPpu76lpNsoFSU9nWDSQ0qCjrgxpTiRUahRIJaP0hSFxMagKG
hMSHQGDRF4k++BCVKgpLFZqyVIsgNFR9CEKwJRIICwF/EEUxioo/LK7u4tc5
55579yfrjRfO7GXuzDffmTMzZ284m+7dfeBsul/vtJc8dj66d7/+if36w8ek
UkyMsQFaqXZmpnfQa5i4A3qYgoKCAthsNiwuLjKr0Jmxv7+P/NRUsTY3N78T
alYvv7a0tECiwGw2W1FaWsrikZKSgr9JxVdWVhbGx8exvr5+SXV2ynAzMzNw
uVyorq5mpwQRBfPz85APOyPkF1heXtbRPB4PWltbUVNTg7q6OnR0dGjoF1T0
2+InTkevra3F6OgoAoEA+5J/OwViqQgrC5aWlsTXYzC/UTFrDTC/0jETTob5
tYp5ywDzvMwQ+vqA/n6ZBy4TjkUfGBjQs+jz+SKzaMI/r16Z8D1jJpTl5jJW
YxA9Q0bXIlksFh05IyODn7E45zNcmmDhoODiF25TZYCcLctmdnZWlAwvtqOj
I6tK8d/XryXQrw4HYz8bAP2oelB1Sg/09jJWbuBREtODuKysrCCX1ymt1dVV
re6npqYExcTERPj9fqvMibu3F9dJXV1UxM5JXWNjozDt7OyUunj8lJ2t2lVW
htM4LdHplfeLcJuentaCbmxsIIdUfC0sLFyUnAMBEi4XibdvBefCwkK8IZs/
aKWlpYm2U+QJORyOyBMiXQrZgbMhi3O6sdqtccjPz0eDtEigVVxczM6Kb2ak
p6d/2uAJEQ3OTYaHhzE3N8cPk11U65uc19bWBM0/aaeHh4daDnmPczzahZ7D
/yg/PP5fVVW6rqurS9gNDQ3pef392jVh96ypCZWUW7fbjd3dXS2vBwcHght3
o+hqxCSRV43uxMQEuru70dDQgIqKCjQ3N0fQt0v6ito/V64AxOmS1pG0JR4f
L19KnQXo6VF1fj/vb14H4dzsUUMnEdvb25icnDSkYTOm8fFjFA0lnAa1q9oJ
Meiwb6MG1sn4nI/kMzgIjIyEYvOB8/w58OFDSPfunaoLBulkjudjk3w8niQ5
4o7j09bWpg+ira2t6BH3m9ttwk3e20V2e2jExYqpjTgtUnJyso6cmZn5mRF3
6wTINEpEFebl5anFa8LM+/cSZbSsLHSpxEIpjDmtbht4XI3poV21mkd5ebm+
z7GxscgM0inRzY8fiHURLa/Xqw2gYJDEixckvN7Q5d/e3q7PBkVRrHJkhM8G
ihf1jyEYDCInJ0c47ezsaJNvb29P7c74eD4cpdNTvVQvf0bh80kFM/0PWDJT
IA==\
\>"]],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
             "]]}, 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            30.584799999999998`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
             "]]}, 
           LineBox[{{30.584799999999998`, 15.942999999999998`}, {
            58.93159999999998, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
             "]]}, 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            87.27850000000001, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
             "]]}, 
           LineBox[{{87.27850000000001, 15.942999999999998`}, {
            115.62499999999999`, 15.942999999999998`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDh2PC0wuP9B1u/6zLeuEQ63Dzwxev
TisDB4stJ8rmWcc6BHnObVhWZ+DQd+irhoNxrEOtvWmc1x4Dh52ePEzaGrEO
y1946P3/aOAwDWjeHqlYB9moFGt/OUMHpjA+3SDuWAetlcIXjtgbOtxRYWv0
/BXjIPP6kdmrEEOH/yDwPMYBaNwuzxhDB5funOe7ryLkPyw/5r39SAxcP9DY
+/5bY+Dm3zj3Pfjx8hi4/Qe+asScnxMDd1/W898rC6fEwN2vvWnue/X+GLj/
IkDm9cbA/Q+TbwfyJwTow/V3yCe/izqhBzd/7bakeklfPbj9Eo8ixLc/1IW7
702Nvalcpy7c/b5JAhGWbrpw/8XkHv33SVoX7n/byogVpry68PCBycPCD6Yf
Fr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8ALD09Rg=
             "]]}, 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 1.7695299999999996`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 15.942999999999998`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            143.97199999999998`, 30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHguUlG/75/7F33fb5b5t2ksOZUqlM
zkIGh2e/V358pJHkEFYxvfvHRCaHsn3zpbaqJDkckZ7pLlfP4vBCzZBDRz7J
oVWBXfWMDpuDSdwuzzKJJAc295Org/vZHfx7p+cdEkhy2OZ/PJltNoeD3l0V
NnuOJAem3y+umLpwOpwAGfg/0SGcU6zduJ7TIUkgwvLb10S4vGPC0wtFbxPh
+mP6D33d9zQRbv6yY97mnPcT4fZL6N9VabiZCHffio+XfIOuJsLd72Xe6bju
UiLcf181gCZeTIT7Hyb/aqkm05+93+1h+kUUuNJ8aj7bw8zvqGXSaHN5bw+z
f0Xol/a0vhf2MPeZSx2IfsDy2B7m/nOWFWoma+/aw/x3Ia7WpiTlhj3M/zfc
bG6e7blmDwsfmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDO
ofSa
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHDseEpxce6Tu4bvv8t007yeHmhy9e
nVYGDs9+r/z4SCPJIchzbsOyOgOHsn3zpbaqJDnU2pvGee0xcHihZsihI5/k
sPyFh97/jwYOJnG7PMskkhxko1Ks/eUMHfx7p+cdEkhy0FopfOGIvaGD3l0V
NnuOJAeZ14/MXoUYOpwAGfg/0QFo3C7PGEOHJIEIy29fE+HyIGcVvU2E64/p
P/R139NEuPnLjnmbc95PhNsvoX9XpeFmItx9Kz5e8g26mgh3v5d5p+O6S4lw
/33VAJp4MRHuf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXVS/rqwe2XeBQhvv2h
Ltx9b2rsTeU6deHu9wV5zE0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwDX9/AW
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSQHBcePyWdk7Rxct33+26ad5GDF6Nvy
Ns3O4dnvlR8faSQ53HZjruBebedQtm++1FaVJIcPl3yTNrywc3ihZsihI5/k
kAYCcvYOJnG7PMskkhzUD7Ut3+5l7+DfOz3vkECSg/zyFx56OfYOendV2Ow5
gOZfO5ob0mjvcAJk4P9EhxSBCMstHfYOSUD629dEuLxjwtMLRW8T4fpj+g99
3fc0EW7+smPe5pz3E+H2S+jfVWm4mQh334qPl3yDribC3e9l3um47lIi3H9f
NYAmXkyE+x8mz9o41Xn1FVu4/mTr+/69E2zh5vutn5L6IsgWbv8N6ZpEI1lb
uPvED0QrPPxgA3e/wu2fdVnnbeD+Y1sjE+Wyywbu/zuFXX1PNtnAwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBGH7u8g==
             "]]}, 
           LineBox[{{143.97199999999998`, 1.7695299999999996`}, {
            172.31899999999996`, 1.7695299999999996`}}], 
           LineBox[{{143.97199999999998`, 15.942999999999998`}, {
            172.31899999999996`, 15.942999999999998`}}], 
           LineBox[{{143.97199999999998`, 30.1164}, {172.31899999999996`, 
            30.1164}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
             "]]}, 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            200.66599999999997`, 8.856250000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            200.66599999999997`, 23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkO6WlAsE3Rwak75/lux0yHporY/Ss8
lBwWFdhyidtnOvDEfRF9ckHJofylmuELq0yH6Mt7Huv4KDu8qbE3jTPNdDg6
xWPR9O3KDmDz9DId5sdpnrYQUHFIFIiw/KKW6WD39sN1lWAVh+1yra8L5TId
fv4xcCqoVXGITLG+7y+a6aDiVd2s36Pi8Cpwh5w2D0I+3HLLiWXMCP28upvm
fvydATcfZL3V1wy4/ULNB06tf58Bd58t1/XFDa8z4O7Pef575e0XGXD/8QHN
e/88A+5/mLzHwyoRNRVFuP5HDh5iH2YrwM1XM5O/vk5BAW6/0JMFLTOz5OHu
++YV2ZaxUw7u/vtMnF3zjeXg/tuUG5gmfF8W7v+Qt5c/zjgoCw8fmDws/GD6
YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwDxxusK
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOnzYEZM9iN3dw6s55vtsx04G3cE33
7gBzh0UFtlzi9pkO67cl1d+cYu5Q/lLN8IVVpsMRp7WZdZfMHd7U2JvGmWY6
WFw7mmvCYeEANk8v0+GH4bN1rSYWDokCEZZf1DId3ot5BPwJtXDYLtf6ulAu
04HLTbVUKdvCITLF+r6/aKaDccN2h6YiC4dXgTvktHkQ8uGWW04sY0bo59Xd
NPfj7wy4+SDrrb5mwO0Xaj5wav37DLj7bLmuL254nQF3f87z3ytvv8iA+48P
aN775xlw/8Pkr3/44lW5zwyu33S1XXh0lRncfAX5LznbbMzg9q/pvp3BwG4G
d99r/d3q62+Zwt3/xSuyzWKnKdx/t6RrEoWWmML9v+Hhy6mb5pjCwwcmDws/
mH5Y+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBd4bwNA==
             "]]}, 
           LineBox[{{200.66599999999997`, 8.856250000000001}, {
            229.01199999999994`, 8.856250000000001}}], 
           LineBox[{{200.66599999999997`, 23.0297}, {229.01199999999994`, 
            23.0297}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyH9DQg2KboMD1PqPnamRyHporY/Ss8
lByOeZt3Gp7KceCJ+yL65IKSw4dLvklMx3Icoi/veazjo+zQJnbzXPmBHIej
UzwWTd+u7AAy78DOHIf5cZqnLQRUHFbJRKVwb8pxsHv74bpKsIqDGEsYX/vK
HIeffwycCmpVHFZ8BBq4IMdBxau6Wb9HxQFonaPDdIT8Qtdtn/f2IfRfW1xg
y9WOMB9o/ffgBoT93TnPf5+sQrgv4ekFpdllCPcfOLXQ9Vsxwn/XQeYVI/wP
k/d4WCWipqII1//IwUPsw2wFuPlqZvLX1ykowO0XerKgZWaWPNx937wi2zJ2
ysHdf5+Js2u+sRzcf5tyA9OE78vC/R/y9vLHGQdl4eEDk4eFH0w/LHxh5sPC
H2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANfh9Cc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHTxsCsmexmztMzxNqvnYmx4G3cE33
7gBzh2Pe5p2Gp3Ic1m9Lqr85xdzhwyXfJKZjOQ5HnNZm1l0yd2gTu3mu/ECO
g8W1o7kmHBYOIPMO7Mxx+GH4bF2riYXDKpmoFO5NOQ7vxTwC/oRaOIixhPG1
r8xx4HJTLVXKtnBY8RFo4IIcB+OG7Q5NRRYOQOscHaYj5Be6bvu8tw+h/9ri
AluudoT5QOu/Bzcg7O/Oef77ZBXCfQlPLyjNLkO4/8Cpha7fihH+uw4yrxjh
f5j89Q9fvCr3mcH1m662C4+uMoObryD/JWebjRnc/jXdtzMY2M3g7nutv1t9
/S1TuPu/eEW2Wew0hfvvlnRNotASU7j/Nzx8OXXTHFN4+MDkYeEH0w8LX5j5
sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AXaH5UQ==
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088222], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
            2.2378899999999997`, 20.667599999999997`}}], 
           LineBox[{{58.93159999999998, 15.942999999999998`}, {
            58.93159999999998, 20.667599999999997`}}], 
           LineBox[{{115.62499999999999`, 15.942999999999998`}, {
            115.62499999999999`, 20.667599999999997`}}], 
           LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
            172.31899999999996`, 6.494140000000001}}], 
           LineBox[{{172.31899999999996`, 15.942999999999998`}, {
            172.31899999999996`, 20.667599999999997`}}], 
           LineBox[{{172.31899999999996`, 30.1164}, {172.31899999999996`, 
            34.841}}], 
           LineBox[{{229.01199999999994`, 8.856250000000001}, {
            229.01199999999994`, 13.580899999999998`}}], 
           LineBox[{{229.01199999999994`, 23.0297}, {229.01199999999994`, 
            27.754299999999997`}}]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}},
         ImageCache->GraphicsData["CompressedBitmap", "\<\
eJyNVl1IXFcQPpu76lpNsoFSU9nWDSQ0qCjrgxpTiRUahRIJaP0hSFxMagKG
hMSHQGDRF4k++BCVKgpLFZqyVIsgNFR9CEKwJRIICwF/EEUxioo/LK7u4tc5
55579yfrjRfO7GXuzDffmTMzZ284m+7dfeBsul/vtJc8dj66d7/+if36w8ek
UkyMsQFaqXZmpnfQa5i4A3qYgoKCAthsNiwuLjKr0Jmxv7+P/NRUsTY3N78T
alYvv7a0tECiwGw2W1FaWsrikZKSgr9JxVdWVhbGx8exvr5+SXV2ynAzMzNw
uVyorq5mpwQRBfPz85APOyPkF1heXtbRPB4PWltbUVNTg7q6OnR0dGjoF1T0
2+InTkevra3F6OgoAoEA+5J/OwViqQgrC5aWlsTXYzC/UTFrDTC/0jETTob5
tYp5ywDzvMwQ+vqA/n6ZBy4TjkUfGBjQs+jz+SKzaMI/r16Z8D1jJpTl5jJW
YxA9Q0bXIlksFh05IyODn7E45zNcmmDhoODiF25TZYCcLctmdnZWlAwvtqOj
I6tK8d/XryXQrw4HYz8bAP2oelB1Sg/09jJWbuBREtODuKysrCCX1ymt1dVV
re6npqYExcTERPj9fqvMibu3F9dJXV1UxM5JXWNjozDt7OyUunj8lJ2t2lVW
htM4LdHplfeLcJuentaCbmxsIIdUfC0sLFyUnAMBEi4XibdvBefCwkK8IZs/
aKWlpYm2U+QJORyOyBMiXQrZgbMhi3O6sdqtccjPz0eDtEigVVxczM6Kb2ak
p6d/2uAJEQ3OTYaHhzE3N8cPk11U65uc19bWBM0/aaeHh4daDnmPczzahZ7D
/yg/PP5fVVW6rqurS9gNDQ3pef392jVh96ypCZWUW7fbjd3dXS2vBwcHght3
o+hqxCSRV43uxMQEuru70dDQgIqKCjQ3N0fQt0v6ito/V64AxOmS1pG0JR4f
L19KnQXo6VF1fj/vb14H4dzsUUMnEdvb25icnDSkYTOm8fFjFA0lnAa1q9oJ
Meiwb6MG1sn4nI/kMzgIjIyEYvOB8/w58OFDSPfunaoLBulkjudjk3w8niQ5
4o7j09bWpg+ira2t6BH3m9ttwk3e20V2e2jExYqpjTgtUnJyso6cmZn5mRF3
6wTINEpEFebl5anFa8LM+/cSZbSsLHSpxEIpjDmtbht4XI3poV21mkd5ebm+
z7GxscgM0inRzY8fiHURLa/Xqw2gYJDEixckvN7Q5d/e3q7PBkVRrHJkhM8G
ihf1jyEYDCInJ0c47ezsaJNvb29P7c74eD4cpdNTvVQvf0bh80kFM/0PWDJT
IA==\
\>"]],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.6294909707064342`*^9, 3.633117802517171*^9, 
  3.633117872259354*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1472, 1227},
WindowMargins->{{Automatic, 40}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 885, 19, 58, "Input"],
Cell[CellGroupData[{
Cell[1489, 45, 370, 9, 36, "Print"],
Cell[1862, 56, 323, 7, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2212, 67, 2725, 71, 118, "Input"],
Cell[4940, 140, 313, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[5278, 152, 129, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[5432, 157, 539, 16, 33, "Input"],
Cell[5974, 175, 12437, 197, 333, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18448, 377, 625, 18, 33, "Input"],
Cell[19076, 397, 1985, 35, 333, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21098, 437, 293, 8, 30, "Input"],
Cell[21394, 447, 87, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21518, 453, 626, 18, 33, "Input"],
Cell[22147, 473, 1981, 35, 333, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24165, 513, 553, 16, 33, "Input"],
Cell[24721, 531, 1160, 37, 333, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25918, 573, 981, 24, 27, "Input"],
Cell[26902, 599, 1093, 25, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28032, 629, 134, 2, 27, "Input"],
Cell[28169, 633, 416, 11, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28634, 650, 101, 1, 67, "Section"],
Cell[28738, 653, 205, 4, 27, "Input"],
Cell[28946, 659, 204, 4, 27, "Input"],
Cell[29153, 665, 519, 13, 33, "Input"],
Cell[29675, 680, 119, 2, 27, "Input"],
Cell[29797, 684, 281, 8, 27, "Input"],
Cell[30081, 694, 116, 2, 27, "Input"],
Cell[30200, 698, 589, 19, 33, "Input"],
Cell[30792, 719, 653, 19, 33, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31482, 743, 90, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[31597, 748, 269, 5, 27, "Input"],
Cell[31869, 755, 11311, 316, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43217, 1076, 127, 2, 27, "Input"],
Cell[43347, 1080, 147016, 2697, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190400, 3782, 341, 6, 27, "Input"],
Cell[190744, 3790, 6832, 193, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197613, 3988, 128, 2, 27, "Input"],
Cell[197744, 3992, 93574, 1706, 43, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/CalegariGuoAdaptation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    131928,       3040]
NotebookOptionsPosition[    126812,       2861]
NotebookOutlinePosition[    127168,       2877]
CellTagsIndexPosition[    127125,       2874]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"PP", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "24"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "26"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "28"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "30"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["q", "32"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox["q", "16"]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627930737559163*^9, 3.627930763897316*^9}, 
   3.6279342085324163`*^9}],

Cell[BoxData[
 RowBox[{"12", "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "16"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "12"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "10"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "8"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "6"]}]], "-", 
  FractionBox["2", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["q", "4"]}]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "6"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "10"]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "12"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "14"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["q", "16"]}]}]], "Output",
 CellChangeTimes->{{3.627930738798111*^9, 3.6279307645741873`*^9}, 
   3.628203952224534*^9, 3.64814308186736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"X0", ",", "X1"}], "]"}]], "Input",
 CellChangeTimes->{{3.627930797330158*^9, 3.627930800432179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X1", "[", "q_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"PP", ",", 
     SuperscriptBox["a", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6279307656556807`*^9, 3.627930804732049*^9}, 
   3.6279342102186832`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"X0", "[", "q_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"PP", ",", "a", ",", "0"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6279307802407513`*^9, 3.627930811845056*^9}, 
   3.627934211122801*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["a", "2"], 
    RowBox[{"X1", "[", "q", "]"}]}], "+", 
   RowBox[{"X0", "[", "q", "]"}], "+", 
   RowBox[{
    SuperscriptBox["a", 
     RowBox[{"-", "2"}]], 
    RowBox[{"X1", "[", 
     SuperscriptBox["q", 
      RowBox[{"-", "1"}]], "]"}]}], "-", "PP"}], "]"}]], "Input",
 CellChangeTimes->{{3.627930790293597*^9, 3.6279308374234056`*^9}, 
   3.627934212611655*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.627930825893173*^9, 3.6279308378342237`*^9}, 
   3.628203952444648*^9, 3.648143081999674*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X1", "[", "q", "]"}]], "Input",
 CellChangeTimes->{{3.627930841867632*^9, 3.6279308424403543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "6"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "10"]}], "-", 
  SuperscriptBox["q", "12"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "14"]}], "+", 
  SuperscriptBox["q", "16"]}]], "Output",
 CellChangeTimes->{3.627930842817134*^9, 3.628203952477762*^9, 
  3.648143082033724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X0", "[", "q", "]"}]], "Input",
 CellChangeTimes->{{3.627930843851507*^9, 3.627930845449362*^9}}],

Cell[BoxData[
 RowBox[{"12", "-", 
  FractionBox["2", 
   SuperscriptBox["q", "4"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{3.627930845882801*^9, 3.6282039525065727`*^9, 
  3.648143082072296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["q", "\[Infinity]"], "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Max", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"q", "/.", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"X1", "[", "q", "]"}], "\[Equal]", "0"}], "]"}]}], ",", 
      RowBox[{"x_", "/;", 
       RowBox[{
        RowBox[{"Im", "[", "x", "]"}], "\[Equal]", "0"}]}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.627931003539774*^9, 3.627931033065612*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     SuperscriptBox["#1", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "10"]}], "+", 
     SuperscriptBox["#1", "12"]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.627931007089179*^9, 3.627931033990399*^9}, 
   3.628203952540078*^9, 3.648143082118368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  SubscriptBox["q", "\[Infinity]"], "]"}]], "Input",
 CellChangeTimes->{{3.627931036417716*^9, 3.627931038722875*^9}}],

Cell[BoxData["1.677118854183206`"], "Output",
 CellChangeTimes->{3.627931039136777*^9, 3.628203952591955*^9, 
  3.648143082151663*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "\[Infinity]"], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["q", "\[Infinity]"], "+", 
         SuperscriptBox[
          SubscriptBox["q", "\[Infinity]"], 
          RowBox[{"-", "1"}]]}], ")"}], "2"], "-", "2"}]}], ",", "10"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.627933656966783*^9, 3.627933675720873*^9}, {
  3.627933711517145*^9, 3.627933711805401*^9}, {3.628210648397477*^9, 
  3.628210653268702*^9}}],

Cell[BoxData["3.1682544293512625491953606057134543313`10."], "Output",
 CellChangeTimes->{{3.627933671741878*^9, 3.627933676126338*^9}, 
   3.627933712186593*^9, 3.628203952623501*^9, 3.628210653788941*^9, 
   3.6481430821856833`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "n_", "]"}], "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"2", "n"}]], 
    RowBox[{"X1", "[", "q", "]"}]}], "+", 
   RowBox[{"X0", "[", "q", "]"}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "2"}], "n"}]], 
    RowBox[{"X1", "[", 
     SuperscriptBox["q", 
      RowBox[{"-", "1"}]], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6279341779751873`*^9, 3.6279341940011797`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "n", "]"}], "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.628206150717903*^9, 3.628206152297944*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6282061527012873`*^9, 3.648143082234538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "n", "]"}], "[", "q", "]"}], ",", "q"}], "]"}], "/.", 
  RowBox[{"q", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.628206467564464*^9, 3.628206477679947*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.628206478136196*^9, 3.648143082267905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "n", "]"}], "[", "q", "]"}], ",", "q"}], "]"}], ",",
      "q"}], "]"}], "/.", 
   RowBox[{"q", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282064787515383`*^9, 3.6282064910893106`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "32"}], " ", 
  RowBox[{"(", 
   RowBox[{"52", "+", 
    RowBox[{"24", " ", "n"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["n", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.628206486756941*^9, 3.628206491509755*^9}, 
   3.648143082318758*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"qq", "[", "n", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "q", "}"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"q", "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", "n", "]"}], "[", "q", "]"}], "\[Equal]", "0"}], 
          "]"}]}], ",", 
        RowBox[{"x_", "/;", 
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[Equal]", "0"}]}]}], "]"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.627944910077516*^9, 3.62794493515186*^9}, {
  3.6279450885746098`*^9, 3.627945089314164*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"qq", "[", "0", "]"}], "2"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6481430850925283`*^9, 3.648143100496675*^9}}],

Cell[BoxData["2.802813452029959`"], "Output",
 CellChangeTimes->{{3.648143087099036*^9, 3.6481431010048847`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"qqs", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"qqs", "[", "n", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "q", "}"}], ",", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"q", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", "n", "]"}], "[", "q", "]"}], "\[Equal]", "0"}], 
         "]"}]}], ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[Equal]", "0"}], "\[And]", 
         RowBox[{
          RowBox[{"Re", "[", "x", "]"}], ">", "1"}]}]}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.628205711952978*^9, 3.628205729227683*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"qqs", "[", "n", "]"}], "//", "N"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628205730609352*^9, 3.628205749083323*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1.6741605215838649`", "}"}], ",", 
   RowBox[{"{", "1.6760709660104702`", "}"}], ",", 
   RowBox[{"{", "1.6767471004625498`", "}"}], ",", 
   RowBox[{"{", "1.6769868245351522`", "}"}], ",", 
   RowBox[{"{", "1.677071936392475`", "}"}], ",", 
   RowBox[{"{", "1.6771021770686139`", "}"}], ",", 
   RowBox[{"{", "1.677112925530065`", "}"}], ",", 
   RowBox[{"{", "1.67711674646202`", "}"}], ",", 
   RowBox[{"{", "1.6771181048424204`", "}"}], ",", 
   RowBox[{"{", "1.677118587773976`", "}"}], ",", 
   RowBox[{"{", "1.6771187594677979`", "}"}], ",", 
   RowBox[{"{", "1.6771188205093708`", "}"}], ",", 
   RowBox[{"{", "1.6771188422112597`", "}"}], ",", 
   RowBox[{"{", "1.677118849926859`", "}"}], ",", 
   RowBox[{"{", "1.6771188526699607`", "}"}], ",", 
   RowBox[{"{", "1.6771188536452069`", "}"}], ",", 
   RowBox[{"{", "1.6771188539919328`", "}"}], ",", 
   RowBox[{"{", "1.6771188541152033`", "}"}], ",", 
   RowBox[{"{", "1.6771188541590292`", "}"}], ",", 
   RowBox[{"{", "1.6771188541746105`", "}"}], ",", 
   RowBox[{"{", "1.67711885418015`", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6282057347169447`*^9, 3.6282057518895683`*^9}, 
   3.648143085159876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"qq", "[", "k", "]"}], "-", 
     SubscriptBox["q", "\[Infinity]"]}], "//", "N"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282039628105383`*^9, 3.6282039825686693`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.0029583325993411957`"}], ",", 
   RowBox[{"-", "0.0010478881727358225`"}], ",", 
   RowBox[{"-", "0.0003717537206562316`"}], ",", 
   RowBox[{"-", "0.0001320296480538108`"}], ",", 
   RowBox[{"-", "0.00004691779073096036`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.628203969396222*^9, 3.628203982971537*^9}, 
   3.648143085419877*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Let", "'"}], "s", " ", "look", " ", "at", " ", "the", " ", 
   RowBox[{"interval", " ", "[", 
    RowBox[{
     SubscriptBox["q", "0"], ",", 
     SubscriptBox["q", "\[Infinity]"]}]}]}], ")"}]], "Text",
 CellChangeTimes->{{3.6282040044738903`*^9, 3.628204019884634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"X1", "[", "qq", "]"}], 
    RowBox[{"qq", "-", 
     SubscriptBox["q", "\[Infinity]"]}]], ",", 
   RowBox[{"{", 
    RowBox[{"qq", ",", 
     RowBox[{"qq", "[", "0", "]"}], ",", 
     SubscriptBox["q", "\[Infinity]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62820403610254*^9, 3.628204123095097*^9}, {
  3.628204161618639*^9, 3.628204181671101*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs01HkYBvDR1s62aKTYmd06uWTV1Drpstk51u8tty1E00WMps2GTGan
65bLSWSdkIxdm7Rj2TDpQhc2pu+XxJSiYQy6SOukTdGyyLSzP9K+/fGc53z+
es557MMV4ogpHA4nAPO+3x0wzwi7yzLbs+4/qy4hEJeZd3gr2r3LbOgWeqzY
ea8UHWtcajKgX7Z7hnyLtjunthhEG1wTnHegN5h3rLBXEygZ/LthF7og2yct
De0X0TIRhy5/lL489CyB3I3Z3+eh1VVK1XgpgbMnRHseo9sjucaUiwTq/M1n
C5pYJmdbwRXDJQJhScFJm9Ctct5yqwoCu2c2Wuai0+VO8pxrBI47SUUd6Os7
N491awjY/cJPtW1mGd1vU7xjagisjF+nCkY3hHSHv6ojEPz8gjgHvWREVO2i
JfDP+cUL7qN9BVlD1Y0ElGMd+bPuscyvghdB3GYClZWmJ4Ho8hpZtHcLgSA9
83U2WnFFH9vUhv8oyt1b0MklSwpndRKw2gUSKx3LHLTxayt6SOBSd4DXerQs
8cUNx27cNyTrMtHcjmdlUT0EDjo+PtCKflLKrx3tJVBgCq21aGGZcwnC+lV9
BJiFk06BaKlMPv6gn0C4fs4WJZo7purfOkjgxHi4UIdWSPorzw4TWJp87zNe
K8uMfmypcxsj0HN8a5k/um1F1bXMfwnwZsimp6G5InsPA0ugaiAvpQnN2Ri3
UDpJIMpvpICrZxlj8+f6MjMKWdyYrjXo1t6aQa9pFESi8J50tGxK7OXmjygM
DSemNKJfSxs+sbWg8OkHN7+Z3sYyNd5nLEt5FNblLSzzQRdzDqneWlOYprbs
TkYP2K/SrLalsHyGjVCLjunRxLcKKMSwnnwzA8s46Ebr5s2lMGf1SSdP9NjN
R7VVdhQ6La3aj6A7ZnYumzWfwsygaX416CbfBS5SZwq3Buf2TqK1shjTsJBC
Ek8qcG9nmRfHdjr6ulD44/hNxWH07MT9rs9dce9IofIGWrVn7b29KygsNqnX
T6DnuQ1cbnCjsKNZ7+rRwTIfliqUYe4Uih0crsajX56yKq9mKEQND01Uoe8E
262a6knhjKAn8j/0dY2kL9eHQt/tN7u/7MS/XDZUDK2hEBGdkrQSvSSQm/8W
/Ze59U9u6FeahlSLtRR6g76oEKG9HcWhQvSfXd8ZPdAtixrNItGdQ/pYX7Qm
ly9+gtbaXkjegn67cb2p2Y+Cp8bt5xB0Xepobxe6XnK7KBRNVfm6fnRd4VNt
GLo+YXoR158CFfK529EGc9E6T3Slx48Z0egHgomS6+hlT61VMvTJPpvsu+ir
Rwsv7nrv+V8lPERfvkN0crRRki1+g74oHuXtRUcLT79zDaCwyJhotw8dVvl6
ANDncy1d96M5vwfcD0SXdi8Q/4D2388vk6OdE6+FH0RvPqY8lYBW23vtO4SO
yp+akoGer207Gouu3hSrOI0uityWE4eW8EYWlaD/B5ngkIA=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1.6745, 7080.},
  Method->{},
  PlotRange->NCache[{{
      Root[
      1 - 2 #^2 + #^4 - 6 #^6 - 2 #^8 - 14 #^10 - 8 #^12 - 14 #^14 - 2 #^16 - 
       6 #^18 + #^20 - 2 #^22 + #^24& , 4, 0], 
      Root[-1 - 4 #^2 - 3 #^4 - 2 #^6 - #^8 - 2 #^10 + #^12& , 2, 0]}, {
     7077.722226533894, 7245.645201746224}}, {{1.674160521583865, 
    1.677118854183206}, {7077.722226533894, 7245.645201746224}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.628204049541335*^9, 3.628204123502816*^9}, 
   3.628204182662771*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"X1", "[", 
    RowBox[{"qq", "[", "0", "]"}], "]"}], 
   RowBox[{
    RowBox[{"qq", "[", "0", "]"}], "-", 
    SubscriptBox["q", "\[Infinity]"]}]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628204128540576*^9, 3.628204151169413*^9}}],

Cell[BoxData["7077.722223144716`"], "Output",
 CellChangeTimes->{{3.6282041382454853`*^9, 3.6282041514807262`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"X0", "[", "qq", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"qq", ",", 
     RowBox[{"qq", "[", "0", "]"}], ",", 
     SubscriptBox["q", "\[Infinity]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282043227543364`*^9, 3.6282043258415413`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03kwnAcYBnA06cYIizbGJgxS51aiNIsu8X2yjqhrKePMahdx74ozccQZ
cqCoRClFHW1cTVJBmrYJ3aJh7WJ1EmejiZEmUUnE2K8affzxzjO/v56ZZ+Y1
4At9I5UUFBQ8cTu5napyKfR3ilgYHhst9maRGaU1Z0/AbLXM/4rg9RaTJB6s
yTSz2PHKFCfoU9h6qbCyEJ60zDKJgB392EF5cOvzZ7/GwSlE/XIG7B45vpUB
G1lxFAVwtV+FoAbuKKZb+8HflrFPzcJaakUuOvBdD5V3GfcoInAvQ3nFi0WG
5gXk+cOns0IlPXCixrBqNRwcdsguGy4x4rFlsGDldpAbrH9Zu0hrlCKYh711
NWCbTK+6AHh/NO/RA08WGfC4w7cKHouW8trgf9rNTf+Aj2zVZQvg8nVZ/Ttj
FLGWoc9lwz09m/Pe8Jj1iDEN5kqJoxWwWYFhk8QD+wi77cfhwdr7kq9g9Tgy
RF1MEXfG+5vC4e/nPJ18YGr2fLo5HDCZLy6F+cX+SnJ3Fpn+3myqBGamtVgM
wA2bwb/sHaeIqG2OZilMmL0x8ob7Wueu+MF8qU5gOfxje4ueLlz2L58phk1f
8HlPPmaRVvljB+gSinjQIHS4Di+WnOjygHPkQ7IsmK4Wq3wB7izcELrBfX/X
FN6Dv3wm7tCAo9xfNNCkFGEbUfH1vBuL/JwWP+MGe8uSLVthNpu/eBGeWpaP
JMCrazmFw3AIX0ObDe9/a+C48gRF5CfVv60Ee9WYdbnAj83pXeLjLHJ3m+pc
PryiIg6shY+o7WOK4F0uQc18OJ7iaCtOUgSXjG87DOscu2LEgXtfiVw3XFnk
tKr6VO6O98mbBmAN7m73n2H+hX7FMvi357pLb+D0Jq1tfziPzmPYT1FErcbL
mwbwzZIB4VlYOrGk/MQFfbmN5XfgWDNm+HXYfLPNZwtu7K9Ky4YjRqWWDjKK
4F2NMXaGWw4evJEJSwN6y9XhqLXVrT748lUlxXlnFvkNY/GkHLav1VRthZeH
NhKtp/Evf9nJEuHImMI8GzjXgfZUCD9S0ay0hcmIScUdL3EP/cCGjenRFgnw
wkz4awc4f6n8Ygw8vSo94wpn59wn+bBIqyM/EHauJLo+gTm3bL8Ignn2u0S+
8GDIUHMwvHptZMYHvtv4UBQKC+TcPVz4J6Y27TN4kxYW7gH3OJy7FAMbHjjF
cIY/fKhZFwvXxlt94ATfKGjsjIOLz79y4cDXRm6LE+BBvdQUR7jT9yU9Cb41
mio5Cr//Okc/GV5IZC3bw+3VqpYpcNqf61t28Hdzpr5p8B69ZCYbNsnp5afD
SquWjh/BbQZOyafhxOK1AFvYUDRRcAb2f9otsIGbT4ZVZcDdjIRz1vD/FCNH
Ng==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1.6745, 21.27},
  Method->{},
  PlotRange->NCache[{{
      Root[
      1 - 2 #^2 + #^4 - 6 #^6 - 2 #^8 - 14 #^10 - 8 #^12 - 14 #^14 - 2 #^16 - 
       6 #^18 + #^20 - 2 #^22 + #^24& , 4, 0], 
      Root[-1 - 4 #^2 - 3 #^4 - 2 #^6 - #^8 - 2 #^10 + #^12& , 2, 0]}, {
     21.270363177429026`, 21.310665833945556`}}, {{1.674160521583865, 
    1.677118854183206}, {21.270363177429026`, 21.310665833945556`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.628204326494238*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X0", "[", 
   RowBox[{"qq", "[", "0", "]"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628204353869678*^9, 3.6282043605243893`*^9}}],

Cell[BoxData["21.31066583476386`"], "Output",
 CellChangeTimes->{{3.628204357490148*^9, 3.628204360856292*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"X0", "[", "qq", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"qq", ",", "1", ",", 
     SubscriptBox["q", "\[Infinity]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282043227543364`*^9, 3.6282043258415413`*^9}, 
   3.628207462731658*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13k4VVsUAHClFJqVFJUGQzKk3GtI1lEpSQqhjM+QkEKGJC+lREQplJKh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1., 21.3},
  Method->{},
  PlotRange->NCache[{{1, 
      Root[-1 - 4 #^2 - 3 #^4 - 2 #^6 - #^8 - 2 #^10 + #^12& , 2, 0]}, {
     21.270363365824934`, 24.}}, {{1, 1.677118854183206}, {
     21.270363365824934`, 24.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.628207463497677*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"X1", "[", 
     SuperscriptBox["qq", 
      RowBox[{"-", "1"}]], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"qq", ",", 
     RowBox[{"qq", "[", "0", "]"}], ",", 
     SubscriptBox["q", "\[Infinity]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628204332858976*^9, 3.6282043438272533`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs41QccBnCbeWR2UDOjWKVcwgoVsvi20UZyySbKbeRSTu24lktPcpzp
IcSqnY4pCmcnlzJ3klvHIdcj9H1yySKbp+US6jn9Mtu3P97nfT5/vc/zbg7k
uAd/KCcn50x53//FKF/0eciAssnumMxhhPgMwTlfcr2m+tVU8nKhQaQfeXb/
chWPPDNod+RH8mBA3XI8+ZHZWYMg8rU81+hQctHsywdsco95Q9Q+slNw30o8
2aY6MWpxCIH/Q/ZPAnKaes/pw+TfM60jRsmH9ZvcPhpEaDmorK7VxUCkIk/U
OYDgk+SZ5EHuOuCx/7IUIXxtB4tP3mru32zXj5Cu52c9RBblx1Z83Iew6apm
ikY3A7qHu1JqexAsE1xyPclVD0U3w7oRPKdL3K+QDZ1rTHd1IcwXmxg+Jhun
LBVNdSJkLQ9d/7SHgQnbqfTbHQhVVbJxV3JAVkh1jATBTQo22WSHswudBu30
D+fO3j4yZwvHceEBghp7n7daLwM6wrm6G20Id8ec7Q+RHTYmsb9vpf1H3N4M
cnT49pQvWhDObBmN6ScnHO+90t+EkCc72vRJHwPdSipK/PsIsG1Vz5XMSrWJ
sW9ECJRqe2WRue/4urIGhMx3gUa95L8v15i21SOYc3s2qPYzIOHUfRVZhzCR
7lt2kCz2ky+yqkVQVQlTSiV7aiQfUKhBqH0h4HWRM1UaXtVWIYQ6vcpTlDKQ
rZ+4eL4S4ZLiyRFHsoPXkmxHBYK1deBEGpktXm8zXY4wt5DI6yCH+7wdLr+L
sF6+1UFpgAGL4ei4wDsILoJtZd+StSQ7OEZlCApC1hiX/Jh357qsBGGXymdG
YvIeAX+0tBjhJGOn+cEjBlJEyqFnbiNof/Ornh1ZcmlMwVCEMMxSGzxPLsKm
+Tkhwlo3Baf75OQZnlpjEUL7rM7kKnlpPtaRU4iQpOqntXeQgacmkk6rAoTq
9FbOObL6E4ugmZu0dz4/q5msjWusbuQjmMiEh1bIGSv+zmF5CEHdUjPbIQY6
fNuTtW8gFOrqViSQ74n2vH2eS38tzK3UkkPbdW9V/oZwS2si5C1ZWvc8/HgO
wl+SN+EWwwzEjsnH7xQgBJ/gJVmSJ0/laGwnP1de94sVuTTNvNKQPOn2ZaU1
OSgk9KUO+enIsde25AvCKb815OE5adx35H8c9O3HryGINUq4XuRj64ZUL5Dt
6q0uHyH7qOaWJpHbvCUFR8l/8IMdz5Jb8p+JfcguB/7lRpAbjTQVA8gelvDG
m1xl+/PFE2RvU9a4KXnns3W5Ye89ORtnTK5Izi9lkws3SjX0yeWd93pPkT/f
K3DbQC51X1SNJLNXbMQKZOPXiZuiyBVrjAPkyMV8llk02TZfa5XhI4jGDN1P
ky0j3lkukA0SawLPkHOK54ZekIWb7aNiyV9zpiKmyVvFA8lx5N3NT1T+JBeE
+F+JJx/PGSgZIf8PeTyhmA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1.6745, 0.36860000000000004`},
  Method->{},
  PlotRange->NCache[{{
      Root[
      1 - 2 #^2 + #^4 - 6 #^6 - 2 #^8 - 14 #^10 - 8 #^12 - 14 #^14 - 2 #^16 - 
       6 #^18 + #^20 - 2 #^22 + #^24& , 4, 0], 
      Root[-1 - 4 #^2 - 3 #^4 - 2 #^6 - #^8 - 2 #^10 + #^12& , 2, 0]}, {
     0.3686434438626862, 0.3724094528776624}}, {{1.674160521583865, 
    1.677118854183206}, {0.3686434438626862, 0.3724094528776624}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.628204335213566*^9, 3.628204344243924*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"X1", "[", 
    SuperscriptBox[
     RowBox[{"qq", "[", "0", "]"}], 
     RowBox[{"-", "1"}]], "]"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628204377646987*^9, 3.6282043879270973`*^9}}],

Cell[BoxData["0.3724094529550116`"], "Output",
 CellChangeTimes->{{3.628204381146636*^9, 3.628204388338623*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"X1", "[", 
     SuperscriptBox["qq", 
      RowBox[{"-", "1"}]], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"qq", ",", "1", ",", 
     SubscriptBox["q", "\[Infinity]"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.628207473804637*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz2s4lAkABWD3ragUHmOLKIy1ldhxiW3Pl60VKS0rtmcKbUpusUWSXCNq
F4W1JM1EpZhUdDE2mlJic7/MR4xL2hQyw8yY+WSt/XGe87w/zo9jdPCYu7+S
goLCroX838sLHygrKAgRlxvTMT9PJ9K3Db3oWbDNfJR3k4ROLBvTSK1QFKJv
s4sea4xOaNgd0jiiLETgMkNHTz6dWNS+UqdZbcHHqN65O3RCSS3MtGCpEKLn
7xK3+9AJaYi5s90qIZiBg315z02Jvi1X08NshOi0aPJ/mG9CeGbV748IF4JG
U7G64rGOuP4TV5hZIgRDy7XkQIQRobW9sD5XIMQPqe5NbmVriA1jT4et9ES4
vqU/mJ2xmtCf4/BG3ET46luTz9pzegS3rmfE/IIIm1+1oyZJl4iolu5kvhDh
53ixRjlTh1AzEEQWz4qQtNv9JO+iFrHNRuWfeJspvG3Uned0riC8uWLaiZAp
CMaimZm+msT5kO4M96Ip9Nrt0reyWEYEdEtdXvRPoVwJig5l6oR+6VDDbu1p
+KhE2NtmLCZirdV/D3abhqlpnizrzBfE3CeT7Ii0aZg/GTK5VKJKeGir++TU
TsN6hfqRrFUqhOfkxlBnahriGv90ZCsRG230t2pbiuGe/7R9ykmRqLBy8T4e
LMZgfVjmyPw89h4IqHhyQ4ycjylD7x/MoVWyp92gXwznrcPdtbxZSB2jrLVp
EoTrsJYsb5NjevYo09BNgoamI7cm6DIsHXGt102WgO5Suqb3phSdCaGRRbUS
hNQXm3uZLewu7PuwXSrBfa9qN45gGtUuyawYSynu/lHYReRMYd1m9uXCICkE
rVbhoUEi+GWd28dnSyEv9X54NFAI16Ky/cV9Uqgw2hazWj9h6ZoC41StGcRW
3aozWjmB8YYYCy/nGVRlntzCix7DSfOCWG7SDO52LGG1D3xAjzT5IoM7A6fP
nAnG6VG8j7oz6iiZAbti7Tlfrfd4fZitHLBehh6HpNqo3ndoSUo+GHVQhj39
h20Lq0cQu7dEVf+KDDsq1wUq5b2FSk5OMNkhA3tVxveXLg/DJo2na7ZcjrVL
AiIb84eQUiZQ+8VZDmPSNZxZPgiOw8uqyjg5Bpptd809G0B8/PjdfK4cb0Ot
z+wwFMDcsj8oVyTHVmV7q5R7fRBp1gbG0Sk0fgh6KT/wBv43BjizfhQYE6lK
Z1V7UX6zsTL9TwptgcYP7btJvGbYH0rMo6D9UbyD1kZilHdLKzKfws6cV5tm
/iZh2Jf66/4CCpl+rXOPeSQyNZ02rWdRcBluTHDlkAg79by04SaFczSrrvtn
SWza+dc1lUcUJm43tpxikHAlv3aXLbilc9I2wYJEgP9lxfHHFLocaaNp5iRY
cdG+HVwKjx/1GVw1JKFZaWdwrYZCxjXDN6QGCeHqB3l4SUGXFm6T9o4PjdvG
zt/UU1D9MmayeJAPM9tsmekrCqd1HD/y3vDh++Nxr2WNFJ51hxfNt/HRmmyp
09+08OfQb3rna/gYX8mua22mwKbld5VX8bGIpXmiroWCp5Fra3clHwR3sr20
jYJDvHa8WSkfTCefxKvtFB51H2Z43OAjqrPZMquDwobELpM4Nh/Zft8NpXRS
EPT+61FWwMe9T5zM6C4KSsyEmt5cPv4D5At2wA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  Method->{},
  PlotRange->NCache[{{1, 
      Root[-1 - 4 #^2 - 3 #^4 - 2 #^6 - #^8 - 2 #^10 + #^12& , 2, 0]}, {0., 
     11.999998673399885`}}, {{1, 1.677118854183206}, {0., 
     11.999998673399885`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.628207474435134*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"qq", "[", "0", "]"}], "2"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628204547177586*^9, 3.628204551533928*^9}}],

Cell[BoxData["2.8028134520299592`"], "Output",
 CellChangeTimes->{3.62820455189329*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"qq", "[", "0", "]"}], 
   RowBox[{"-", "2"}]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628204505629445*^9, 3.628204512306066*^9}}],

Cell[BoxData["0.3567843586863558`"], "Output",
 CellChangeTimes->{{3.628204509912031*^9, 3.628204512761506*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "n"}], "]"}], ",", 
     RowBox[{
      FractionBox["23", "7000"], 
      SuperscriptBox["2.802", 
       RowBox[{"-", "n"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6282047969036016`*^9, 3.6282048605148363`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkWc8Fe4fhs+xstfh2JwhOxQZqef5Ilv2TokSpZSihEoIyc5WhIyKSmip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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjGcgFf7fQK8943LNi+sO2ULKrO/3UzKTyqpsIv1UlJbsEAmhYZaZKKEk
DYorJLOiIkRmRmXv8vyfV+fNOYfm7mvlyUogEKxZCIT/Z4j1zVj9pQGseOPx
8JiWC/bCH9Om/IZw7D/q3tx3jpiQu/iqJ3YIu+hK5SQ+dsSp7NK9TfeG8MOV
gXNJaY648f0xyoMvQzheKsm+6YQjVrRZz/XUH8bZDv+Fiws54p/HFR59ZxnB
/x3LihF2ccDeN4LffEgcxQJqkhsK3PbYZ0RpqLxkHPMm/ZTujj2EB5y7uZnv
x/GugzVxrhcPYeuuq1tah8dxdH5Z44r7IazbPHZphDyBc22IXm76hzDbk3yi
WPQEbkmuTmCbsMOpQTR00WUS26X/sYiysMNMkmSaHvEXHtp3jECh2GJeWqRC
v+40Pm1sfjFi2go37khSDzGaxqXXRIU2/7DCUYczdWSspvEO38uMjo9WmDXx
hYnDiWn8L6gxxuapFV79N+X19e40/tVeuXvyghWe7LUtbGedwfetBStcCFa4
JVVBqaZlBrPds6mlSh/E14nNyjmuc9h/SIdrbdwSv9SReWbpM4f1dyS5trRZ
4mFnX7weOIe/7EzIfvbUEhsUk2wOpcxhSlJgWHuwJf5p5hi8qW0O1wqr+VNI
ltgw4lf7JYN5rGV1zlB89z68vCB43kpsAZNlaj6PPd6L3XtsqtlaFnHklwDX
7lZTzJvx49SZ7kVsse9yme8LU1xm7yPdP7qI76u/DpPIM8Vs36IvvWJZwkpK
AlY5/qb4XtcrrTM6S7jG+x7/dTlTPPqZWvg9dwkrq5ZubQg1wd4fphJfXlrG
EdqEK8aGxvhMfaS7r8IqZion6DisGWLKsDHnotYq5v2lc8Nw0hA3s/I8DIJV
/EgmZ1C3xxBvhviZmCOreMDrr755pSHufnU77F7sKo7fUlrAGWSIdz2+n9n9
ZxXvIlYF9G3sxkIZjd8MX6xhsloV4TVxN35ymt9awuwvrizZwa5mC7glnXSp
2O4vLmMepU8YAx6tI2ft9viLo9SOlj/VBUyWVJo8GfoXr3pf4D4pDTiSaRTB
fPYXP3icdWWgEWM74dCn3vR/+A4HxTHwF8KrT2dIr9f+Yc09zx1MTHfinMAT
ExqHCLBZsBbGsD7WqOFZjnYigIt58mCYsj6uYS/k6D9KAL/u7EUVUX08ED9M
jT9NgLYDYTsqJvQwJdvp0HgMAbguspWnJevh9Lr9dTlVBMh7HSidOKOLb2za
lilMZ4H0AbWzPU91cHjW+sH5KRaopNVkiHhtxwc0XpxRmWOBEPbPcSu22zGF
eTbJfYUFtM62KE3t2Y5fDU58+MDBCmmtFQar9O14dnP3/mIKK8hPFiW86N+G
3R8923fsACsciJ+7Xe6wDe966WPW9ZQVai88bnB10sKEjgGoCmCDL5WMmiNX
NHHk+JucgMtsoOH0o0zxgibmIdxl1bvKBgem8z+ye2liYbUjdc9us8HD/kzP
YVNNvDn6o0npYzYI1Vl4gDdpYnODWsvcUTb4KO7V7ZiqgW/m5TletWIHVefG
kSZfdSx/7pi/jTIHJK8XGH3WUsVq+v3WWRoc4FO4NZRNRhVvIxxWn9DmAOAJ
Vt/DqYp3x5mNhhpygFVb+ov1LhXsfE/VpsiRA/j9cltNQ1VwcuesOmsCB2y/
a6wO7cqYY3voWOkcB+QKK6abBCnh4YUUO77XnDDsJmdYxaWAc3dpne17ywn3
SQP/YubksUt8W0JpEycofn10+r9+efxNjuO9dRcnPEk5puv0XB5/tPYzuDPH
CVTDtkKx4/L4zRMLqpoyF6jaib1+27IZp5ximbBM4YK9rIODmbly2HzEO/jG
GW74x+axZBhMx8bBjEd7/LkhL+TX6OFTdLxbtPfbYgg36O3ouRboRMf6Rvt0
HeK4IeFWZc34TjpWzlefYxRwQ6N+6Z3jGzTM5zl//FkvN+xONVgaiaThluFg
my4THjA6XmaamEbFlsOJKhQKL7AdHUi73SaDW1SGOx3leIG67L/5foUM3ntW
JyRDmRcW3gWPv8+Uwaas3z9I6PBC01epPnNfGbybqnKBdIAXKrpj6zWEZPB2
x/oa7nBekBL2tQ89LI2lO1ds50Z4wU2njK1mnown3rqHNRbzQWhBVskLVwks
m9Tlfb2cD+oN9vCG7JXANs6WtjaVfOBQnTxoqy2B3yzrKQ808sFHgd+NO/gl
8A01oc6lIT44mSJYPPJCHBukVCsokPkhUaaBI1lUHMd5S7dfieKHT9erbDh6
RfEWoS8yhi6bgFtmvGcyjYRH40fDb3tugs+V3NXrMSR8l3dpbOzEJhBoIieT
A0iYn12iLM5/E1RFEBaD7El4YvGI8ZekTZDhKXG4R4qE83v7fP6r2wTkANeM
hWxhLF04Up2gJAAXhK3DjpQLYV684NY7JwCdxeTJ6DVB7L9LkbtiVQD0Q+In
HfsF8aihQ0kCiyBU7J5+Zf5WENeaMld3CwpCm7CW7+lYQRxgFX/zgbIgmDy8
2/ZDWhBPem6uv+AmCHkatSVmewRwS5ytolC7IDBilqYz7vFjk1/2S3RbIsxq
hTTO3+fBmSIRHaGHicD7n5lWQyIPnjcoKu11IALX/MWWhwE8OPvamleyOxGC
f5ebFFvy4FWFO108p4ngxWi8dXuJGz9y73s5fY0IgaLRB0YsuDGxyyXoTc3/
fBM+F2EOLtxV68FiryoE2zoy5+wK2fH0rm/kYHUhSL/zxOFRCjvmYu7flr1V
CEirHNqC0exYu1rfa1RXCFz8xMX+erLjW5XEVj8jIbi9vMvOX44d7y+vSo11
FoKs55pRQ3lsuCFfRON1ohDY7ST1GT5ixc+u1jlTF4RgiadujPCDgAvNmyWi
l4XgoYL+k52fCDid/9OnX2tCYKrO5xH9loDDEvuNK1mFoUj7zuFd9wnYInV1
ix1RGFgWyg0tTxLwYIHGRqyKMFQ2k8YiFzaQwLs7WUtuwlB8YNE/adc/dIzj
/EBbmzB0Ca7wUyhriCz7/uvaR2GIndoatsy1htp0ZdoVPwtD8lAJz8jMKtI+
Wf86vEcYthgdlZuvX0WcHaIZ2j+FwRuTv//0WUX52RW2mSwk2DtfVi5bt4KG
DZabTm0jwQrx06BL4DI66hf4jD+dBBaHyRXa5EWkvfX7M6W7JLBx8zoQyb2I
eGehwjibBDmCYmIDiwvo8RnO52H3STDCCovMjgW0fjrpxXwZCYp/2bWpXV9A
yb4Flb3NJJBYCJO9w7GA3p/sYD76S4LSxd/06H9zSN1Lpc3CTQTI+/LsD4rN
ou//yfoWe4gA1cBnKoNzFsWdJBEFjovA9MfP9PnFGTR+Zu1gu48I7Pgja9n6
dQblBTV/PhgkArFzrra09BkkfuNEn12KCDQE//xrRJtBG1VFU66tIiCzRTNw
q940ahdW5TuvJwqqwsfEAsm/EDp1ajxjhyiUrbj+HmL9hUrelbyrxaLg+vrq
iMvkFLoepBlJNBaFks4Tc4lVU8hiVPtvkZUo+Pqnfv/sMoWaXu76M3hCFGb1
1/L6HkyietdDHQcyRUH9ft580N4JVFkSnqHKJgbzhKjDP5hjiNPClpzCKQY4
9KwgW/EYOjiukMbCKwZv97BK6aSOoTFGa/IXohgQBh/8+ewzhkhp4jfCKGIw
7FzbPiU9hk5EPLraqScG68++3z0TNIqkDn85H3RaDGqcLneeMB1BgSzKB1r6
xEC53Lt0mjiERvfwdcn/EINawXjfUMIQOnB1yuXysBh0MYudpKcHkZxgqa/2
pBi4jPLeDGsfRC3S2xKyl//3m/QUmLk+iCi6qO0cSRzUE8ybvYiDqNbHykLG
TBw+9zUk2cv8QLy9AaY+5eJwy+jqv9aX35H2xQebEp6LQ6UXw0Is5ztyE+76
VPpKHAgvJYP8rn5HL0y3O83U/O83qmh47NB3dOzZnzPnWsUhs0zsid5iH2Je
98gIGBUHyUaOA+E6fch/l+XvKAkJkJBiGqs39qCR+7RbWUESMBda01JH6UZT
kT9W2MIkwK56w6WHuxvNuue4HI+QgKgOfSLHXBciyNJUNK9JQEcn65Wkd12I
nEKtrU2RgAKb9Om4M13oQLTs9EiZBPgdnY3caPyKqrxkLFTHJYDkdEPF48oX
dEtRkv2lrSQITDuP9Gh0Ikdn+YKhw5KQfVU+y5vaieRuaZkLOEqC5t23VZzE
TlS+sS/xqLskXEHjS8f+dKDOL+HSAr6SEKZRjRpKOhDpytS2o1clIcBhR9mi
ege68aPac1OlJPx88or4xeATSkw/9s6NSgZL0d+Nrhc/oIsXws8GMciQceR3
gIH3B+RslSmbIk8GZldyEdXpA1Ll/XKxRZUMfsyjXryGH9D7S0aKOnpkMNVb
cbEX/IBYj8jF8FuRYc1S17jJuh2dFx80fx5BBjMlvhM9La3I/pZTG/8YGZRM
2pHBUhOSfsordWKCDFn3W8f7+5tQ/8fnXu9/kWHG40d7amMT8hAUZomaJ0Pc
SeAySW9CPtcatDZYpID59o/BTdSEwsPU02akpcCC1FDRc+09enCSxeOLlRR4
Ceozn2s2ouU9+StZb6RgPmxnNfVZPQqqzIqoY0pB/jmC8e28ekTYmr5pvE4K
3B/8WRW/UY+4ZBNoW5ulwHI2gmniW4/EVvzN6r5KwbmhgfD9yvVIq9gi7ee0
FHCsHtxYyK1DPqLzupoMaQgm/Fg/mPkWDY3s9q+NloaVqd+Ga6+YaHdWW65y
rDSgxZhvfkVMlH3YvvXGdWkwdKrgX85gIufmM/Sjt6WhLIAiohLMRN8eZ7ew
5UlDgfHM0a3ARJ8C/1GN3khDkdbN9srGGlQr9Or9u3lpCJpat+xsqEa5OzWl
Wt1kQCHot2LJpSpUa8kbseYhAwud6wbu7lVo0GVoQum4DET5WTsr7a1CjPDb
r6J8ZGA1L+rGtHQVutewcgQCZWBWKobLjVmJ8vfXpj69JQOJOaeYVZsqUaGb
tVj6Oxm4ni36c/HpS1R85byQlxoFfg1NxRzWeo6mdjiFX9GgQEKTmX8V9TlS
nd8zl6dFgfQXLDbqAs/RQ3eRzwN6FFiIKsjbNV6BCvHTVHtjCkSKjtiJZ1eg
eyvTspYuFNiCSPVBxAqUfurklu1JFHjPV+jVv1aOom2P7mVboMAZESf7zNUy
lLu/19FzmQLV1/RzpCbKUJWZrc+7NQpMxJONCrrL0OxOk6RYVlmY+zNzZvxF
GXKUV/lKIsrCT2YTu4R/Gdq6NOsupyIL2xWfHiatPEHfU8MDjNxkQXHuhao6
xxO0vTfnQXSrLLgcLTUnRJcg4pbjy6Uf/teXFrtp+5SgqdAtJl0dsnBzpCAt
zLYE3WNUDit+k4VwsR0qB+VKkMiJTtmm0f/1lUECP2qL0WoQ215OAhUEXtNa
i9mKUTefNtNUkgokumls/M0ilKqUUdy6lwpqTw7dpI0Xovk54/yIfVRoLOV7
rd1RiPa/mb2jt58K1zRd1F1eFyJOa/O4fCsqCK2IPhxPKkTng1a8g49QocfM
kTpkUIis2g8pqnlRQU7O7cqRmwWI/7xIXlw4FY7u1Ggb3H8fhdbEp+59SYUX
8+REnvU8NNFXc2vlFRWaa0TUGybykN3aXGJBFRXCLt17ntSdh1S17WPYaqiQ
2MtjZfs8D3UVyQdUNlCh6P6iUfzZPLQ1pdpBpZMKlJkHlGe/c9HoqRkK3x8q
9F8ke1//k4P2SdnmN8nRoMtAaPqrRDZKHd5S4yBPA92Nn7Pf+bLRcDF3z5QC
DWaETToH/mahIKgiCqrQIMFYUdGzKQs98mQEWWvSoDnF7KunRxbifTxj1buT
BuctxXt072Sid3uuE37b0eB0sMuJcvJdtMvnnYNQDA2meuve5O5PR6td48Z1
12hAUKAW5eumo3JD/q0X42hwm+t4cRUtHclLHuTuS6AB+8n0Yvn5NMRf9628
MJkGH9Mmy3+mpaEuyd+b4B4N+H6OdoiOp6LT9SI1PtU0qL/mx5J1OwVlSbvL
tSzQwODIpNQM4zbS11LZ4r5Eg42Sj8Qy4duo02xeZ3mZBh4zIeKXWW4j7otR
e+XWaaBqY6lq1n8Lnf740C+IlQ46U0XbwjJuIYiaq1EVpIOpgMBoqNgtNPgn
0ilekQ70J66d/mI3kdzbgmRLBzpc1hCt5NiRhNpUl+/1OtJBpYpLaOeWJOSf
bPrU25kO4L/5VCg1CTX/N94e5UaHFYF8kc0cSciPqMJT7UWH5waJKnNtiaja
qSRQ/RwdpgcbR294JCL75XJXYjwdvNLOtpqrJ6BEtVrlT2/ocJHYcTZfOw4V
6jrwhNfQIbVpP5cKJQ5VG86PadbS4fu71K/1HHHo9xH5/KR6OvwLnRzW/xyL
9kZdkz3YQoeYpptl1POxiLPfSuRDNx0knubva35xDQUmDv1tnafDk44ac9r+
GHRsjv3je2UGlHe6blUoj0LOD/e0Oaoy4Hfo5Pb6nChk5xbZ/EeNARNObVJ+
CVHIuJ2tQVSTAfrtZ5yXvaOQfBFrpZsOA05yy51+Ro9CI+6E/BVDBiAjv5Nj
t64gj09r/kpODAg0sZntjohE7k9mqTEJDPCgxlkkxoSjk+HW6+ZJDMixpne2
+4ej89blX/lvMkCZlxpKOR6Ori6cv56YzICBvnzuceNwVKK3spZylwGpnF2n
NDnC0Qpz48v9IgaEGT1rjIi8jBI/8cfXvWPAUNbi6Y74MJSed+p41HsGiF7N
be0LCUN559oMTZsZUFcpXLrgG4YqxBJXm9sYsMXxVPs+qzDUa0863vGZAQd+
Pd6aKR6GFIYkDQeHGBDpmCHhbRaKNMoDKPdGGGDpbywvpxaK9K/0rHiOMSBg
8VXNEjEUWSjcfTw+wYDunpd4sisE+Z2gUmZmGCD5s3SY4B2CgnZcXimbY8DW
nKdfIi1D0JVNg53nFhjgmCuQRdMKQamlebHLywwolRc/kr8ejHLD2L1erTKg
OEeGEvcjGBUd9NwdtM6AZnU119iGYFROb5BB/xgQfFeOJ68oGL2Zk1/Z2GDA
64pF1o7EYPR/jleXlQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 10}, {0., 0.0019044651587673076`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.628204839749947*^9, 3.6282048610411997`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", "0", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628207699104424*^9, 3.628207700368352*^9}}],

Cell[BoxData["1.674160521583865`"], "Output",
 CellChangeTimes->{3.6282077007361917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X0", "[", 
   SubscriptBox["q", "\[Infinity]"], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628207976656886*^9, 3.6282079807543087`*^9}}],

Cell[BoxData["21.27036317660231`"], "Output",
 CellChangeTimes->{3.628207981138135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X1", "[", 
   SuperscriptBox[
    SubscriptBox["q", "\[Infinity]"], 
    RowBox[{"-", "1"}]], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.62820795712939*^9, 3.628207969889633*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.3686434437863179`"}]], "Output",
 CellChangeTimes->{{3.628207962267126*^9, 3.628207970269099*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"q", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"X0", "[", "q", "]"}], "\[Equal]", "0"}], ",", "q"}], "]"}]}],
     ",", 
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Im", "[", "x", "]"}], "\[Equal]", "0"}]}]}], "]"}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.6282076612702417`*^9, 3.62820767852664*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.296630262886538`"}], ",", 
   RowBox[{"-", "0.43542054468233915`"}], ",", "0.43542054468233904`", ",", 
   "2.296630262886538`"}], "}"}]], "Output",
 CellChangeTimes->{{3.628207666688839*^9, 3.6282076788645687`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"q", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "10", "]"}], "[", "q", "]"}], "\[Equal]", "0"}], 
     "]"}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.628208827537093*^9, 3.628208842786656*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", 
   "1.`", ",", "1.`", ",", "0.5962606967185384`", ",", "0.5962606967185384`", 
   ",", "1.6771187594677979`", ",", "1.6771187594677979`", ",", "1.`", ",", 
   "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", 
   "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", 
   "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", 
   "1.`", ",", "1.0223421893485016`", ",", "1.0223421893485016`", ",", 
   "1.0223421893485016`", ",", "1.0223421893485016`", ",", 
   "0.978146075177882`", ",", "0.978146075177882`", ",", "0.978146075177882`",
    ",", "0.978146075177882`", ",", "0.9452233396180825`", ",", 
   "0.9452233396180825`", ",", "0.9452233396180825`", ",", 
   "0.9452233396180825`", ",", "1.0579510239390089`", ",", 
   "1.0579510239390089`", ",", "1.0579510239390089`", ",", 
   "1.0579510239390089`", ",", "0.8908651041494632`", ",", 
   "0.8908651041494632`", ",", "0.8908651041494632`", ",", 
   "0.8908651041494632`", ",", "1.1225044008820295`", ",", 
   "1.1225044008820295`", ",", "1.1225044008820295`", ",", 
   "1.1225044008820295`", ",", "0.9519214955494014`", ",", 
   "0.9519214955494014`", ",", "0.9519214955494014`", ",", 
   "0.9519214955494014`", ",", "1.0505067956500447`", ",", 
   "1.0505067956500447`", ",", "1.0505067956500447`", ",", 
   "1.0505067956500447`", ",", "0.9806507900464722`", ",", 
   "0.9806507900464722`", ",", "0.9806507900464722`", ",", 
   "0.9806507900464722`", ",", "1.0197309890023245`", ",", 
   "1.0197309890023245`", ",", "1.0197309890023245`", ",", 
   "1.0197309890023245`"}], "}"}]], "Output",
 CellChangeTimes->{{3.62820883487038*^9, 3.628208843221204*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        SubscriptBox["q", "\[Infinity]"], "-", 
        RowBox[{"qq", "[", "k", "]"}]}], "]"}], ",", "20"}], "]"}], "+", 
    "k"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6279449360489883`*^9, 3.627944968714403*^9}, {
  3.627945002285884*^9, 3.62794502650416*^9}, {3.627945067989133*^9, 
  3.627945257462122*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.82312948039889736231560170884445968769`20."}], ",", 
   RowBox[{
   "-", "5.86097840418144910797175541046305327251`19.931584068818815"}], ",", 
   
   RowBox[{
   "-", "5.89727896418448246725338308577932854979`19.873174192737448"}], ",", 
   
   RowBox[{
   "-", "5.93248405413098663210977460668921256516`19.822264329962643"}], ",", 
   
   RowBox[{
   "-", "5.96711362115977295059450301120518327131`19.777194898347496"}], ",", 
   
   RowBox[{
   "-", "6.00147316208389985314119392472322154019`19.73680702468027"}], ",", 
   RowBox[{
   "-", "6.03571349704304908895214745346749453108`19.700256775452456"}], ",", 
   
   RowBox[{
   "-", "6.06990320077753562380569163312857264855`19.666909394168638"}], ",", 
   
   RowBox[{
   "-", "6.10407196936067246054261367962406061714`19.636275130089153"}], ",", 
   
   RowBox[{
   "-", "6.13823225135734301840759212887528483256`19.60796815282532"}], ",", 
   RowBox[{
   "-", "6.17238914505801152449339723396913005464`19.581679115910955"}], ",", 
   
   RowBox[{
   "-", "6.20654470218504220894672684168526714247`19.55715622060521"}], ",", 
   RowBox[{
   "-", "6.24069973721275723299014956426854505584`19.53419179317571"}], ",", 
   RowBox[{"-", "6.2748545699415157031852804840842205924`19.51261255482732"}],
    ",", 
   RowBox[{
   "-", "6.30900932481781077229019003862818717529`19.492272430300577"}], ",", 
   
   RowBox[{
   "-", "6.34316404990727107470432159761389429023`19.473047140962873"}], ",", 
   
   RowBox[{
   "-", "6.37731876365719143313048841002863627538`19.454830076872252"}], ",", 
   
   RowBox[{"-", "6.4114734731091261670252510196369121737`19.437529101537"}], 
   ",", 
   RowBox[{
   "-", "6.44562818093827270799265906038193789987`19.421064047582014"}], ",", 
   
   RowBox[{
   "-", "6.47978288815679226056919110554626488135`19.40536473154809"}], ",", 
   RowBox[{
   "-", "6.51393759514624259627630117157991522952`19.39036936385425"}], ",", 
   RowBox[{
   "-", "6.54809230204999526838133449888960301811`19.376023263153872"}], ",", 
   
   RowBox[{
   "-", "6.58224700892176649837176996317304154093`19.362277807736763"}], ",", 
   
   RowBox[{"-", "6.616401715781629334041361290105634426`19.34908957339379"}], 
   ",", 
   RowBox[{
   "-", "6.65055642263706709515478900322037554883`19.336419619320555"}], ",", 
   
   RowBox[{
   "-", "6.68471112949086360385505426237334204776`19.324232892567675"}], ",", 
   
   RowBox[{
   "-", "6.71886583634405242047214564571507246222`19.312497728179743"}], ",", 
   
   RowBox[{
   "-", "6.75302054319701658861205781852446373323`19.301185427147384"}], ",", 
   
   RowBox[{
   "-", "6.7871752500498978315011924572695030603`19.290269898075188"}], ",", 
   RowBox[{
   "-", "6.82132995690274850550386469323145809409`19.279727351360858"}], ",", 
   
   RowBox[{
   "-", "6.85548466375558792508392522753874499999`19.269536036914204"}], ",", 
   
   RowBox[{
   "-", "6.88963937060842320605230787590522022099`19.25967601818356"}], ",", 
   RowBox[{
   "-", "6.92379407746125696679716605234076899893`19.25012897662094"}], ",", 
   RowBox[{"-", "6.9579487843140901696992583628098564607`19.24087804179512"}],
    ",", 
   RowBox[{
   "-", "6.99210349116692316810044224979685231369`19.231907643219007"}], ",", 
   
   RowBox[{
   "-", "7.02625819801975609160145746079923798625`19.22320338064393"}], ",", 
   RowBox[{
   "-", "7.06041290487258898769321099198351086371`19.21475191012655"}], ",", 
   RowBox[{
   "-", "7.09456761172542187376283967010582037806`19.206540843621422"}], ",", 
   
   RowBox[{
   "-", "7.12872231857825475617071204494781005718`19.19855866021748"}], ",", 
   RowBox[{"-", "7.1628770254310876372416690435450653559`19.19079462743487"}],
    ",", 
   RowBox[{
   "-", "7.19703173228392051782485100620193671877`19.183238731244455"}], ",", 
   
   RowBox[{
   "-", "7.23118643913675339823018394919841194412`19.175881613675237"}], ",", 
   
   RowBox[{
   "-", "7.26534114598958627857071113249328813622`19.168714517043547"}], ",", 
   
   RowBox[{
   "-", "7.2994958528424191588876379396921803286`19.161729233978374"}], ",", 
   RowBox[{
   "-", "7.33365055969525203919597501755085276298`19.154918062534808"}], ",", 
   
   RowBox[{
   "-", "7.36780526654808491950118740859628457415`19.148273765786637"}], ",", 
   
   RowBox[{
   "-", "7.40195997340091779980526371566055445788`19.141789535372244"}], ",", 
   
   RowBox[{
   "-", "7.43611468025375068010892716436436581867`19.13545895853877"}], ",", 
   RowBox[{
   "-", "7.47026938710658356041244064887130216637`19.129275988289443"}], ",", 
   
   RowBox[{
   "-", "7.50442409395941644071589968580635505397`19.123234916289984"}], ",", 
   
   RowBox[{
   "-", "7.53857880081224932101933896296979810993`19.11733034823382"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.62794493740658*^9, 3.627944969073616*^9}, {
  3.627945013669301*^9, 3.627945026947863*^9}, {3.627945068792965*^9, 
  3.6279452578131733`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.627944989093089*^9, 3.6279449976460667`*^9}, {
  3.6279450321923513`*^9, 3.627945033897231*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1yVtI0wEUx/G5DETIEiWdc8OWWWSZm9am+2/7zd1cbRBrWhkyu6wHMSsa
1ZjWNNAXW6QyQwPpshB60KjIcsutHnIQdGUVVLQsQ1ewgSWpk4r+58Dh8Dnf
NQeOWuxcDodT9nf/3f8TV8nG6xyft+cE2QcEq69arh8np6FHOb/juZe8ClOi
bt6HB+RsfPU603Z9JOfi4KS8pD0ll3U+2szS7O5CcgF8U4fu9BrIIjTXXntz
sZFcCKl1X6jrPLkIfZGRJx0j5A1IbLE63K/IGyGN/0g6f5E3QS+bdZ7g8ViX
oCclFG9iyKVYyvDYD9vIYnhNl97Z2skSHLu9x7zXRy6DuCIZtEyQy7Ff3Vdu
ipG3QlC3eUiXkcd6GxK/Q3yVmCyFYEXtBZmVLMNMbJorOUWugPpe68nifnIl
bK7MmcIAWY6XjK9e+InMwJCUvchZxmetgC3wVJtZRFaiprVhNN1IVkGpmC1O
bSIDomTnYNLD2g0sD/Cz5m5RV+Nby3BH/DV1NcKMZn56jnoVbi5Gjkzm5bO9
Cl3+xuh7BWuOBs0tS9ZIA3UNdjLdE8/OUddCvLiOCd+grkWW//7wozB1HX66
zGv936nrEJFHvXdXCtiux+iCI31YwtqtR/9Y2pmhGuoGuFyXE1dOUzegXl5q
HxigXg3VwuO3vQ+pV6NgbLfJE6VuBNcVG+9MFbLdiC+VZ8va1guDfwBFTuUk

     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, -7.53857880081225},
  Method->{},
  PlotRange->{{0, 51.}, {-7.53857880081225, -5.823129480398897}},
  PlotRangeClipping->True,
  PlotRangePadding->{{1.02, 1.02}, {0.034308986408267045`, 
   0.034308986408267045`}}]], "Output",
 CellChangeTimes->{
  3.627945034605359*^9, {3.627945071881463*^9, 3.627945106061853*^9}, {
   3.627945141074292*^9, 3.627945259839818*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"P", "[", "20", "]"}], "[", "q", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.627934311720765*^9, 3.627934314128545*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "56"]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "28"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "30"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["q", "34"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "36"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "38"]}], "-", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "40"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "42"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "44"]}], "-", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "46"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "48"]}], "-", 
     RowBox[{"94", " ", 
      SuperscriptBox["q", "50"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "52"]}], "-", 
     RowBox[{"94", " ", 
      SuperscriptBox["q", "54"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["q", "56"]}], "-", 
     RowBox[{"86", " ", 
      SuperscriptBox["q", "58"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "60"]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["q", "62"]}], "-", 
     RowBox[{"34", " ", 
      SuperscriptBox["q", "64"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["q", "66"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "68"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["q", "70"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["q", "72"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["q", "74"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "76"]}], "-", 
     RowBox[{"46", " ", 
      SuperscriptBox["q", "78"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["q", "80"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["q", "82"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "84"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["q", "86"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "88"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["q", "90"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "92"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["q", "94"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "96"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "98"]}], "+", 
     SuperscriptBox["q", "100"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "102"]}], "+", 
     SuperscriptBox["q", "104"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.627934314721439*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "+", 
        SuperscriptBox["q", 
         RowBox[{"-", "1"}]]}], ")"}], "2"], "-", "2"}], "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "20", "]"}], "[", "q", "]"}], "\[Equal]", "0"}], 
     "]"}]}], "//", "N"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.627934222359386*^9, 3.6279342340346107`*^9}, {
  3.627934328842495*^9, 3.6279343646952457`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.`", ",", "2.`", ",", 
   RowBox[{"-", "2.`"}], ",", 
   RowBox[{"-", "2.`"}], ",", 
   RowBox[{"-", "2.`"}], ",", 
   RowBox[{"-", "2.`"}], ",", "2.`", ",", "2.`", ",", "3.1682544293423076`", 
   ",", "3.1682544293423076`", ",", "3.1682544293423076`", ",", 
   "3.1682544293423076`", ",", 
   RowBox[{"-", "1.9423418887582624`"}], ",", 
   RowBox[{"-", "1.9423418887582624`"}], ",", 
   RowBox[{"-", "1.9423418887582624`"}], ",", 
   RowBox[{"-", "1.9423418887582624`"}], ",", 
   RowBox[{"-", "1.9417235393031909`"}], ",", 
   RowBox[{"-", "1.9417235393031909`"}], ",", 
   RowBox[{"-", "1.9417235393031909`"}], ",", 
   RowBox[{"-", "1.9417235393031909`"}], ",", 
   RowBox[{"-", "1.780469145309508`"}], ",", 
   RowBox[{"-", "1.780469145309508`"}], ",", 
   RowBox[{"-", "1.780469145309508`"}], ",", 
   RowBox[{"-", "1.780469145309508`"}], ",", 
   RowBox[{"-", "1.7684273249627573`"}], ",", 
   RowBox[{"-", "1.7684273249627573`"}], ",", 
   RowBox[{"-", "1.7684273249627573`"}], ",", 
   RowBox[{"-", "1.7684273249627573`"}], ",", 
   RowBox[{"-", "1.5717083440974997`"}], ",", 
   RowBox[{"-", "1.5717083440974997`"}], ",", 
   RowBox[{"-", "1.5717083440974997`"}], ",", 
   RowBox[{"-", "1.5717083440974997`"}], ",", 
   RowBox[{"-", "1.4846875728769438`"}], ",", 
   RowBox[{"-", "1.4846875728769438`"}], ",", 
   RowBox[{"-", "1.4846875728769438`"}], ",", 
   RowBox[{"-", "1.4846875728769438`"}], ",", 
   RowBox[{"-", "1.3660275229529275`"}], ",", 
   RowBox[{"-", "1.3660275229529275`"}], ",", 
   RowBox[{"-", "1.3660275229529275`"}], ",", 
   RowBox[{"-", "1.3660275229529275`"}], ",", 
   RowBox[{"-", "1.0918953861980691`"}], ",", 
   RowBox[{"-", "1.0918953861980691`"}], ",", 
   RowBox[{"-", "1.0918953861980691`"}], ",", 
   RowBox[{"-", "1.0918953861980691`"}], ",", 
   RowBox[{"-", "1.0513120382046952`"}], ",", 
   RowBox[{"-", "1.0513120382046952`"}], ",", 
   RowBox[{"-", "1.0513120382046952`"}], ",", 
   RowBox[{"-", "1.0513120382046952`"}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "-", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "-", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "+", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "+", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "+", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "+", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "-", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6304451303024825`"}], "-", 
    RowBox[{"0.05146469835924311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "-", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "-", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "+", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "+", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "+", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "+", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "-", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.13866065408423478`"}], "-", 
    RowBox[{"0.0951235262289205`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3808299129843622`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.16163879885784038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7079192614684326`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.37005639260820766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0063999753605146`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1401634272875334`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803734`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.06615701817919775`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803734`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.06615701817919775`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803734`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06615701817919775`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803734`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06615701817919775`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803743`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06615701817919796`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803743`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06615701817919796`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803743`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.06615701817919796`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.4217013837803743`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.06615701817919796`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.735013162843666`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027425695701634785`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9324112546101393`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.006633255598698548`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9324112546101393`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.006633255598698548`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9324112546101393`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.006633255598698548`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.9324112546101393`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.006633255598698548`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.932411254610141`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0066332555986986595`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.932411254610141`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0066332555986986595`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.932411254610141`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0066332555986986595`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.932411254610141`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0066332555986986595`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.627934229787112*^9, 3.6279342356927023`*^9}, {
  3.62793432995446*^9, 3.627934365172195*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.6279333048879967`*^9, 3.6279333064380198`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "=", "673"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "4", "]"}], "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "5", "]"}], "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "7", "]"}], "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "8", "]"}], "=", "157"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "9", "]"}], "=", "13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "12", "]"}], "=", "578"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "15", "]"}], "=", "43"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "16", "]"}], "=", "49"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "20", "]"}], "=", "215"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "21", "]"}], "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "24", "]"}], "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "28", "]"}], "=", "80"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "44", "]"}], "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "52", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "N_", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.627932673488078*^9, 3.627932741105236*^9}, {
  3.627933303503883*^9, 3.627933324467394*^9}, {3.62810721029556*^9, 
  3.628107231458715*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "Ch", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ch", "[", "N_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Ch", "[", "N", "]"}], "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"MinimalPolynomial", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Zeta]", "[", "N", "]"}], "+", 
            SuperscriptBox[
             RowBox[{"\[Zeta]", "[", "N", "]"}], 
             RowBox[{"-", "1"}]]}], ")"}], "2"], ",", "x"}], "]"}], "]"}]}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.627932744230052*^9, 3.627932791782053*^9}, {
  3.627932907234469*^9, 3.627932922138958*^9}, {3.627933266644178*^9, 
  3.6279332885494633`*^9}, {3.6279335450231*^9, 3.627933560995296*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox["9", "4"], "-", "x", "-", 
   RowBox[{
    FractionBox["1", "1000"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "N", "]"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Ch", "[", "N", "]"}], "[", "x", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"N", ",", "1", ",", "52"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.62793293845294*^9, 3.627932963654937*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"B", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "4.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.628107314755151*^9, 3.628107334906311*^9}, {
  3.628107412859219*^9, 3.6281074133051157`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV2Hc8le8bB/CjIfkqQqgUSVEkKaWSjyhFElIyyiltJVRSKUcoyc5e2Rnh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     "]], 
    LineBox[CompressedData["
1:eJw9WHk4VP37Hiq7NupFJSRJKiGp1J1UtkT1hiQpS1oseVOihEgLUlSSojT2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     "]], LineBox[CompressedData["
1:eJw9WXk4VY/zPudupNJiSYWUCAnZ0qKZVlqUShKFslQqSciW7NmyRSQi+072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     "]], 
    LineBox[CompressedData["
1:eJw9WHk4lO/3liTvGCUqe6SUsiYk5DwRKSq02bO0UPbwKaUshWzJEkqSLNky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     "]], LineBox[CompressedData["
1:eJw1l3k4lO0Xx6f0yjbPqISUqGyVoknlTTm3kLLTNqGSZE2RJUpDIkKWLCPZ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     "]], LineBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAv2La6icVEEDR/7Pp+zvjP/wceV2r
FxBACJXfn7R+4D8ypLDKMhkQQDBLu/Aj8d0/ZyvoN7oaEEDAseWA2g3bP9I5
VxLJHRBAsPWp2tCw1T8IwY5/UB8QQBi3SUoBMNM/PUjG7NcgEED4kfgkzsnQ
P6hWNcfmIxBAMBktA+aHyD9+cxN8BCoQQMA/MncUgbA//nNH63ErEECA2Gnh
G/iiP310e1rfLBBAgGPFs5Y8hT98deM4ui8QQOAbzcLu9qS/enez9W81EEBY
tVLWInfBv/p352TdNhBA2HGSFsxaxL95eBvUSjgQQJg0L7sdL8e/eHmDsiU7
EEAAZe0Ar6zMv3V7U2/bQBBAILQkNLeG07/0e4feSEIQQERNVXpYxNS/tPDU
KDpDEED4ZBcikpLVvyJRj9o=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{{0, 4.5}, {-0.33707097367512473`, 0.6010722698701959}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6281073170295153`*^9, 3.628107336388896*^9}, 
   3.6281074147641563`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B", "[", 
  SuperscriptBox["3.16825", "2"], "]"}]], "Input",
 CellChangeTimes->{{3.627933721690974*^9, 3.627933727005101*^9}, {
  3.627933822617415*^9, 3.627933823959157*^9}}],

Cell[BoxData[
 RowBox[{"-", "12.983128578780349`"}]], "Output",
 CellChangeTimes->{3.627933727511362*^9, 3.627933824496151*^9, 
  3.628107421939159*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"260", "/", "11"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.627933969098881*^9, 3.6279339717720747`*^9}}],

Cell[BoxData["23.636363636363637`"], "Output",
 CellChangeTimes->{3.627933972251431*^9, 3.628107425438367*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"14", " ", "12", " ", 
    SuperscriptBox[
     SubscriptBox["q", "\[Infinity]"], "11"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "-", "n"}], "]"}]}], "\[Equal]", 
   FractionBox["1", 
    SuperscriptBox["14.", "22"]]}], "]"}]], "Input",
 CellChangeTimes->{{3.627945372146433*^9, 3.627945400764079*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], ":", 
  " ", "\<\"Inverse functions are being used by \[NoBreak]\\!\\(Solve\\)\
\[NoBreak], so some solutions may not be found; use Reduce for complete \
solution information. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/ifun\\\", ButtonNote -> \
\\\"Solve::ifun\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.628206018676303*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", "63.87107611862953`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.628206018677064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"14", " ", "16", " ", 
    SuperscriptBox[
     SubscriptBox["q", "\[Infinity]"], "15"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "-", "n"}], "]"}]}], "\[Equal]", 
   FractionBox["1", 
    SuperscriptBox["14.", "22"]]}], "]"}]], "Input",
 CellChangeTimes->{{3.6481431791410522`*^9, 3.6481431848805923`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/ifun\\\", ButtonNote -> \
\\\"Solve::ifun\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.648143196189122*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", "66.22706760478698`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.648143196192902*^9}]
}, Open  ]]
},
WindowSize->{748, 751},
WindowMargins->{{2, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1930, 57, 95, "Input"],
Cell[2512, 81, 1762, 60, 93, "Output"]
}, Open  ]],
Cell[4289, 144, 149, 3, 28, "Input"],
Cell[4441, 149, 303, 8, 35, "Input"],
Cell[4747, 159, 284, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[5056, 170, 449, 14, 35, "Input"],
Cell[5508, 186, 144, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5689, 193, 123, 2, 28, "Input"],
Cell[5815, 197, 476, 15, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6328, 217, 121, 2, 28, "Input"],
Cell[6452, 221, 360, 11, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6849, 237, 515, 15, 28, "Input"],
Cell[7367, 254, 588, 17, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7992, 276, 152, 3, 28, "Input"],
Cell[8147, 281, 134, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8318, 288, 583, 17, 36, "Input"],
Cell[8904, 307, 234, 3, 28, "Output"]
}, Open  ]],
Cell[9153, 313, 507, 17, 35, "Input"],
Cell[CellGroupData[{
Cell[9685, 334, 148, 3, 28, "Input"],
Cell[9836, 339, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9967, 345, 258, 7, 28, "Input"],
Cell[10228, 354, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10357, 360, 370, 11, 28, "Input"],
Cell[10730, 373, 297, 9, 35, "Output"]
}, Open  ]],
Cell[11042, 385, 736, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[11803, 411, 172, 4, 32, "Input"],
Cell[11978, 417, 113, 1, 28, "Output"]
}, Open  ]],
Cell[12106, 421, 745, 23, 46, "Input"],
Cell[CellGroupData[{
Cell[12876, 448, 264, 7, 28, "Input"],
Cell[13143, 457, 1233, 25, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14413, 487, 327, 9, 28, "Input"],
Cell[14743, 498, 396, 9, 28, "Output"]
}, Open  ]],
Cell[15154, 510, 317, 8, 31, "Text"],
Cell[CellGroupData[{
Cell[15496, 522, 436, 12, 51, "Input"],
Cell[15935, 536, 2319, 46, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18291, 587, 287, 8, 51, "Input"],
Cell[18581, 597, 115, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18733, 603, 308, 8, 28, "Input"],
Cell[19044, 613, 2172, 44, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21253, 662, 177, 4, 28, "Input"],
Cell[21433, 668, 111, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21581, 674, 302, 8, 28, "Input"],
Cell[21886, 684, 5908, 105, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27831, 794, 387, 11, 35, "Input"],
Cell[28221, 807, 2288, 45, 252, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30546, 857, 257, 7, 35, "Input"],
Cell[30806, 866, 112, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30955, 872, 329, 10, 35, "Input"],
Cell[31287, 884, 2259, 45, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33583, 934, 170, 4, 32, "Input"],
Cell[33756, 940, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33880, 946, 189, 5, 32, "Input"],
Cell[34072, 953, 112, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34221, 959, 447, 14, 49, "Input"],
Cell[34671, 975, 14308, 243, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49016, 1223, 145, 3, 28, "Input"],
Cell[49164, 1228, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49290, 1234, 180, 4, 28, "Input"],
Cell[49473, 1240, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49597, 1246, 223, 6, 35, "Input"],
Cell[49823, 1254, 129, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49989, 1261, 432, 14, 28, "Input"],
Cell[50424, 1277, 275, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50736, 1288, 310, 9, 28, "Input"],
Cell[51049, 1299, 1785, 29, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52871, 1333, 527, 15, 28, "Input"],
Cell[53401, 1350, 4935, 137, 301, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58373, 1492, 180, 3, 28, "Input"],
Cell[58556, 1497, 1344, 28, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59937, 1530, 183, 4, 28, "Input"],
Cell[60123, 1536, 3833, 119, 155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63993, 1660, 522, 16, 36, "Input"],
Cell[64518, 1678, 10344, 191, 437, "Output"]
}, Open  ]],
Cell[74877, 1872, 128, 2, 28, "Input"],
Cell[75008, 1876, 1826, 55, 301, "Input"],
Cell[76837, 1933, 1435, 39, 97, "Input"],
Cell[78275, 1974, 900, 23, 71, "Input"],
Cell[79178, 1999, 566, 17, 49, "Input"],
Cell[CellGroupData[{
Cell[79769, 2020, 287, 7, 28, "Input"],
Cell[80059, 2029, 43813, 735, 228, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123909, 2769, 199, 4, 35, "Input"],
Cell[124111, 2775, 152, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124300, 2783, 144, 3, 28, "Input"],
Cell[124447, 2788, 110, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124594, 2794, 388, 11, 49, "Input"],
Cell[124985, 2807, 518, 10, 42, "Message"],
Cell[125506, 2819, 162, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125705, 2828, 392, 11, 49, "Input"],
Cell[126100, 2841, 531, 11, 42, "Message"],
Cell[126634, 2854, 162, 4, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/enumerator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    949827,      15757]
NotebookOptionsPosition[    942718,      15522]
NotebookOutlinePosition[    943099,      15539]
CellTagsIndexPosition[    943056,      15536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
  3.484601592374166*^9, 3.484601594441784*^9}, {3.484859155885889*^9, 
  3.484859167406468*^9}, {3.496280524011796*^9, 3.4962805243212223`*^9}, {
  3.5076581705911713`*^9, 3.5076581708489923`*^9}, {3.520399915932597*^9, 
  3.5203999161536493`*^9}, {3.554110430733914*^9, 3.554110436948483*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6167919813988867`*^9, 3.61679200027666*^9}, 
   3.617056477484248*^9, 3.617064105940193*^9, 3.617064873889003*^9, 
   3.617392658082412*^9, 3.617395462640452*^9, 3.617395716333055*^9, 
   3.6173961658515377`*^9, {3.617396626751576*^9, 3.617396642207067*^9}, 
   3.617396704946718*^9, 3.617397049923715*^9, 3.6173972054690933`*^9, 
   3.617500635339761*^9, 3.61756578797917*^9, 3.617568270313718*^9, 
   3.617581095232394*^9, 3.6175818426854486`*^9, 3.6176063035158873`*^9, 
   3.617606848230874*^9, 3.617609197364534*^9, 3.617609243236367*^9, 
   3.617609575409903*^9, 3.617610170229774*^9, {3.617651898886189*^9, 
   3.617651908125757*^9}, 3.61765236092521*^9, 3.617654839385837*^9, 
   3.617657050214484*^9, 3.6176580863098497`*^9, 3.617658261858788*^9, 
   3.617658319381315*^9, 3.617658454365309*^9, 3.6176585083829412`*^9, 
   3.6176586067029123`*^9, 3.6176586506361523`*^9, 3.6176588673148317`*^9, 
   3.617659006049642*^9, 3.617661832892675*^9, {3.6176663228580933`*^9, 
   3.61766633159976*^9}, 3.617675774716525*^9, 3.6182607505925703`*^9, 
   3.618358391607147*^9, 3.618358443848926*^9, 3.619130063147085*^9, 
   3.61913708003899*^9, 3.619137920398128*^9, 3.6191404190637074`*^9, 
   3.619468271345783*^9, 3.619468814782345*^9, 3.619468992340114*^9, 
   3.619812874917096*^9, 3.6198173179325438`*^9, 3.619819736978469*^9, 
   3.619839380415793*^9, 3.619903210924447*^9, 3.623092019240117*^9, 
   3.623092673912478*^9, 3.623095406634542*^9, 3.62309682824448*^9, 
   3.623100682414852*^9, 3.6231145765321074`*^9, 3.6233505048206177`*^9, 
   3.62336589127465*^9, 3.6241265665125723`*^9, 3.62412731583464*^9, 
   3.628213247031258*^9, 3.628213660750127*^9, 3.629494980799687*^9, 
   3.632598894890321*^9, 3.632599113659881*^9, {3.6326003645545073`*^9, 
   3.632600375100109*^9}, 3.6326006358360577`*^9, 3.632683312978059*^9, 
   3.632708271098446*^9, 3.632771910808587*^9, {3.6327777139645147`*^9, 
   3.632777737057301*^9}, {3.63277886204949*^9, 3.6327788741568403`*^9}, 
   3.633119935299787*^9, 3.637477375067335*^9, 3.640637526510861*^9, 
   3.6439528160152063`*^9, 3.6472976328109694`*^9, 3.647724876913291*^9, 
   3.647727394025509*^9, 3.6477290795643997`*^9, 3.64772975566521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6167919813988867`*^9, 3.61679200027666*^9}, 
   3.617056477484248*^9, 3.617064105940193*^9, 3.617064873889003*^9, 
   3.617392658082412*^9, 3.617395462640452*^9, 3.617395716333055*^9, 
   3.6173961658515377`*^9, {3.617396626751576*^9, 3.617396642207067*^9}, 
   3.617396704946718*^9, 3.617397049923715*^9, 3.6173972054690933`*^9, 
   3.617500635339761*^9, 3.61756578797917*^9, 3.617568270313718*^9, 
   3.617581095232394*^9, 3.6175818426854486`*^9, 3.6176063035158873`*^9, 
   3.617606848230874*^9, 3.617609197364534*^9, 3.617609243236367*^9, 
   3.617609575409903*^9, 3.617610170229774*^9, {3.617651898886189*^9, 
   3.617651908125757*^9}, 3.61765236092521*^9, 3.617654839385837*^9, 
   3.617657050214484*^9, 3.6176580863098497`*^9, 3.617658261858788*^9, 
   3.617658319381315*^9, 3.617658454365309*^9, 3.6176585083829412`*^9, 
   3.6176586067029123`*^9, 3.6176586506361523`*^9, 3.6176588673148317`*^9, 
   3.617659006049642*^9, 3.617661832892675*^9, {3.6176663228580933`*^9, 
   3.61766633159976*^9}, 3.617675774716525*^9, 3.6182607505925703`*^9, 
   3.618358391607147*^9, 3.618358443848926*^9, 3.619130063147085*^9, 
   3.61913708003899*^9, 3.619137920398128*^9, 3.6191404190637074`*^9, 
   3.619468271345783*^9, 3.619468814782345*^9, 3.619468992340114*^9, 
   3.619812874917096*^9, 3.6198173179325438`*^9, 3.619819736978469*^9, 
   3.619839380415793*^9, 3.619903210924447*^9, 3.623092019240117*^9, 
   3.623092673912478*^9, 3.623095406634542*^9, 3.62309682824448*^9, 
   3.623100682414852*^9, 3.6231145765321074`*^9, 3.6233505048206177`*^9, 
   3.62336589127465*^9, 3.6241265665125723`*^9, 3.62412731583464*^9, 
   3.628213247031258*^9, 3.628213660750127*^9, 3.629494980799687*^9, 
   3.632598894890321*^9, 3.632599113659881*^9, {3.6326003645545073`*^9, 
   3.632600375100109*^9}, 3.6326006358360577`*^9, 3.632683312978059*^9, 
   3.632708271098446*^9, 3.632771910808587*^9, {3.6327777139645147`*^9, 
   3.632777737057301*^9}, {3.63277886204949*^9, 3.6327788741568403`*^9}, 
   3.633119935299787*^9, 3.637477375067335*^9, 3.640637526510861*^9, 
   3.6439528160152063`*^9, 3.6472976328109694`*^9, 3.647724876913291*^9, 
   3.647727394025509*^9, 3.6477290795643997`*^9, 3.6477297556744757`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup", "Subsection",
 CellChangeTimes->{{3.617392675235057*^9, 3.617392681871129*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Global`$JVMHeap", "=", "8192"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RestartJava", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.6167919863198633`*^9, 3.616791993257216*^9}, {
  3.6183584284163017`*^9, 3.6183584339754477`*^9}, {3.619137906360094*^9, 
  3.619137906423805*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "compat"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Combinatorica Graph and Permutations functionality has \
been superseded by preloaded functionality. The package now being loaded may \
conflict with this. Please see the Compatibility Guide for details.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{3.6406375270995493`*^9, 3.643952816397791*^9, 
  3.647297633161336*^9, 3.6477248772552757`*^9, 3.647727394377046*^9, 
  3.647729079933774*^9, 3.647729756041636*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "LoadJavaClass", "[", 
   "\"\<net.tqft.toolkit.algebra.principalgraphs.BigraphWithDuals$\>\"", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "LoadJavaClass", "[", 
   "\"\<net.tqft.toolkit.algebra.principalgraphs.PairOfBigraphsWithDuals$\>\"\
", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "LoadJavaClass", "[", 
   "\"\<net.tqft.toolkit.algebra.principalgraphs.SubfactorWeed$\>\"", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.616791906985394*^9, 3.616791942310511*^9}, {
   3.617064113990758*^9, 3.617064128377297*^9}, 3.617064168587717*^9, {
   3.61706440015351*^9, 3.617064403705556*^9}, {3.617064876877872*^9, 
   3.617064878292521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SubfactorWeed", "[", "a___", "]"}], ":=", 
  RowBox[{
  "net`tqft`toolkit`algebra`principalgraphs`SubfactorWeed$`MODULE$", "[", 
   RowBox[{"apply", "[", "a", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6170641780356827`*^9, 3.617064212462038*^9}, {
  3.6170643403863077`*^9, 3.617064348929392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AsScalaObject", "[", 
   RowBox[{"S_String", "/;", 
    RowBox[{
     RowBox[{"StringTake", "[", 
      RowBox[{"S", ",", "3"}], "]"}], "\[Equal]", "\"\<bwd\>\""}]}], "]"}], ":=", 
  RowBox[{
  "net`tqft`toolkit`algebra`principalgraphs`BigraphWithDuals$`MODULE$", "[", 
   RowBox[{"apply", "[", "S", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.61706437082176*^9, 3.617064389686928*^9}, {
  3.6199929739706984`*^9, 3.619992988555241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AsScalaObject", "[", "G_BigraphWithDuals", "]"}], ":=", 
  RowBox[{
  "net`tqft`toolkit`algebra`principalgraphs`BigraphWithDuals$`MODULE$", "[", 
   RowBox[{"apply", "[", 
    RowBox[{"GraphToString", "[", "G", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6199930539008703`*^9, 3.619993077587721*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AsScalaObject", "[", 
   RowBox[{"{", 
    RowBox[{"X_BigraphWithDuals", ",", "Y_BigraphWithDuals"}], "}"}], "]"}], ":=", 
  RowBox[{"AsScalaObject", "[", 
   RowBox[{"AsScalaObject", "/@", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsScalaObject", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"X_String", ",", "Y_String"}], "}"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"StringTake", "[", 
       RowBox[{"X", ",", "3"}], "]"}], "\[Equal]", "\"\<bwd\>\""}], "\[And]", 
     
     RowBox[{
      RowBox[{"StringTake", "[", 
       RowBox[{"Y", ",", "3"}], "]"}], "\[Equal]", "\"\<bwd\>\""}]}]}], "]"}],
   ":=", 
  RowBox[{"AsScalaObject", "[", 
   RowBox[{"AsScalaObject", "/@", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AsScalaObject", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X_", "?", "JavaObjectQ"}], ",", 
      RowBox[{"Y_", "?", "JavaObjectQ"}]}], "}"}], "/;", 
    RowBox[{
     RowBox[{"InstanceOf", "[", 
      RowBox[{
      "X", ",", 
       "\"\<net.tqft.toolkit.algebra.principalgraphs.BigraphWithDuals\>\""}], 
      "]"}], "\[And]", 
     RowBox[{"InstanceOf", "[", 
      RowBox[{
      "Y", ",", 
       "\"\<net.tqft.toolkit.algebra.principalgraphs.BigraphWithDuals\>\""}], 
      "]"}]}]}], "]"}], ":=", 
  RowBox[{
  "net`tqft`toolkit`algebra`principalgraphs`PairOfBigraphsWithDuals$`MODULE$",
    "[", 
   RowBox[{"apply", "[", 
    RowBox[{"X", ",", "Y"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.617064417106151*^9, 3.617064462486277*^9}, {
  3.619987132506682*^9, 3.619987141307817*^9}, {3.61999288252971*^9, 
  3.619992912286875*^9}, {3.619992996318451*^9, 3.61999304720286*^9}, {
  3.619993084941771*^9, 3.619993127591501*^9}, {3.6199931663906193`*^9, 
  3.619993206691678*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "RemoveDuplicates", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RemoveDuplicates", "[", "graphs_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"AsScalaObject", "[", "#", "]"}], "@", 
             RowBox[{
              RowBox[{"canonicalNautyGraph", "[", "]"}], "@", 
              RowBox[{"toString", "[", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"AsScalaObject", "[", 
              RowBox[{"Reverse", "[", "#", "]"}], "]"}], "@", 
             RowBox[{
              RowBox[{"canonicalNautyGraph", "[", "]"}], "@", 
              RowBox[{"toString", "[", "]"}]}]}]}], "}"}], "]"}], ",", "#"}], 
        "}"}], "&"}], "/@", "graphs"}], ",", 
     RowBox[{"SameTest", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "===", 
         RowBox[{
         "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        "&"}], ")"}]}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.619987090788329*^9, 3.61998711414048*^9}, {
   3.619987180590897*^9, 3.6199872928835497`*^9}, {3.61999279937945*^9, 
   3.619992829188785*^9}, 3.619992868353816*^9, {3.619993211705741*^9, 
   3.619993217107403*^9}, {3.619993282647976*^9, 3.6199932863404617`*^9}, {
   3.623100928081767*^9, 3.6231009287482357`*^9}, {3.6231012378004217`*^9, 
   3.6231012407010517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unpackWeed", "[", "weed_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"weed", "@", 
     RowBox[{
      RowBox[{"pair", "[", "]"}], "@", 
      RowBox[{
       RowBox[{"graph", "[", "0", "]"}], "@", 
       RowBox[{"toString", "[", "]"}]}]}]}], ",", 
    RowBox[{"weed", "@", 
     RowBox[{
      RowBox[{"pair", "[", "]"}], "@", 
      RowBox[{
       RowBox[{"graph", "[", "1", "]"}], "@", 
       RowBox[{"toString", "[", "]"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.617065056032879*^9, 3.617065071770948*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"next", "[", "w_", "]"}], ":=", 
  RowBox[{"JavaBlock", "[", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "=", 
        RowBox[{"w", "@", 
         RowBox[{"next", "[", "]"}]}]}], ",", "h"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"h", "=", 
       RowBox[{"unpackWeed", "[", 
        RowBox[{"g", "@", 
         RowBox[{"U1", "[", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"g", "@", 
         RowBox[{
          RowBox[{"U1", "[", "]"}], "@", 
          RowBox[{
           RowBox[{"pair", "[", "]"}], "@", 
           RowBox[{"persistentlyCylindricalU$qmark", "[", "]"}]}]}]}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"cylinders", ",", "h"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FullOcneanuTest", "[", "h", "]"}], "\[And]", 
         RowBox[{"ScalaTriplePointObstruction", "[", 
          RowBox[{"GraphFromString", "/@", "h"}], "]"}]}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"vines", ",", "h"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"h", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"unpackWeed", "/@", 
         RowBox[{
          RowBox[{"scala`collection`JavaConversions`seqAsJavaList", "[", 
           RowBox[{"g", "@", 
            RowBox[{"U2", "[", "]"}]}], "]"}], "@", 
          RowBox[{"toArray", "[", "]"}]}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.617065217719522*^9, 3.617065249632647*^9}, {
  3.617393878265699*^9, 3.617393884961635*^9}, {3.619208825921132*^9, 
  3.619208828607139*^9}, {3.619208882909338*^9, 3.6192089411701307`*^9}, {
  3.619209104340639*^9, 3.619209164767503*^9}, {3.619209220381736*^9, 
  3.619209220921584*^9}, {3.6194686784607983`*^9, 3.619468688532383*^9}, {
  3.619468985641581*^9, 3.619468987904703*^9}, {3.623092374709867*^9, 
  3.623092376712391*^9}, {3.623092702380949*^9, 3.6230927026035967`*^9}, {
  3.623102497522043*^9, 3.62310250232139*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"extractTree", "[", "w_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"counter", "=", "0"}], ",", "cell0", ",", "cell1", ",", "graph",
       ",", "result", ",", "G"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cell0", "=", 
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"\"\<Found \>\"", "<>", 
         RowBox[{"ToString", "[", "counter", "]"}], "<>", 
         "\"\< graphs...\>\""}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cell1", "=", 
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", "graph", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cylinders", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vines", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"w", "@", 
           RowBox[{"hasNext", "[", "]"}]}], ",", 
          RowBox[{
           RowBox[{"counter", "++"}], ";", 
           RowBox[{"G", "=", 
            RowBox[{"next", "[", "w", "]"}]}], ";", 
           RowBox[{"lastGraph", "=", 
            RowBox[{
            "G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           RowBox[{"(*", 
            RowBox[{"graph", "=", 
             RowBox[{"DisplayGraph", "[", 
              RowBox[{
              "G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}]}], "*)"}], ";", 
           RowBox[{"Sow", "[", "G", "]"}]}]}], "]"}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NotebookDelete", "[", "cell0", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NotebookDelete", "[", "cell1", "]"}], ";", 
     "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.617065273828829*^9, 3.617065281070569*^9}, {
  3.617065367771633*^9, 3.617065372810951*^9}, {3.617065493447036*^9, 
  3.6170655494342318`*^9}, {3.617394048970319*^9, 3.6173940552890987`*^9}, {
  3.6175837517989397`*^9, 3.617583801627866*^9}, {3.6176062714213333`*^9, 
  3.617606290453788*^9}, {3.617675713865438*^9, 3.6176757262328243`*^9}, {
  3.617675818842186*^9, 3.617675820136285*^9}, {3.618358959494235*^9, 
  3.618359010879431*^9}, {3.6183630790084963`*^9, 3.6183630831955557`*^9}, {
  3.619208900951123*^9, 3.619208905187405*^9}, {3.623633305919735*^9, 
  3.62363332399938*^9}, {3.6236334678292847`*^9, 3.623633469180376*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "DescendantsTree", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DescendantsTree", "[", 
   RowBox[{"G_", ",", "L_", ",", 
    RowBox[{"k", ":", "_Integer", ":", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"D", ":", "_Integer", ":", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"R", ":", "_Integer", ":", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"ignoring", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], "..."}], "}"}], ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DescendantsTree", "[", 
     RowBox[{"G", ",", "L", ",", "k", ",", "R", ",", "ignoring"}], "]"}], 
    "="}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ignoring0", ",", "ignoringArray", ",", "partClass", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ignoring0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"ignoring", ",", 
        RowBox[{"Reverse", "/@", "ignoring"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "LoadJavaClass", "[", "\"\<com.wolfram.jlink.JLinkClassLoader\>\"", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"partClass", "=", 
      RowBox[{
      "JLinkClassLoader`classFromName", "[", 
       "\"\<net.tqft.toolkit.algebra.principalgraphs.PairOfBigraphsWithDuals\>\
\"", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoadJavaClass", "[", "\"\<java.lang.reflect.Array\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ignoringArray", "=", 
      RowBox[{"ReturnAsJavaObject", "@", 
       RowBox[{"Array`newInstance", "[", 
        RowBox[{"partClass", ",", 
         RowBox[{"Length", "[", "ignoring0", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "ignoring0", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"Array`set", "[", 
        RowBox[{"ignoringArray", ",", "i", ",", 
         RowBox[{"AsScalaObject", "[", 
          RowBox[{"GraphToString", "/@", 
           RowBox[{"ignoring0", "\[LeftDoubleBracket]", 
            RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"extractTree", "[", 
      RowBox[{
       RowBox[{"SubfactorWeed", "[", 
        RowBox[{"L", ",", 
         RowBox[{"AsScalaObject", "[", "G", "]"}]}], "]"}], "@", 
       RowBox[{"descendantsTreeFiltered", "[", 
        RowBox[{"k", ",", "D", ",", "R", ",", 
         RowBox[{
          RowBox[{"scala`collection`JavaConversions`asScalaBuffer", "[", 
           RowBox[{"java`util`Arrays`asList", "[", "ignoringArray", "]"}], 
           "]"}], "@", 
          RowBox[{"toList", "[", "]"}]}], ",", "True"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.6173937478581877`*^9, 3.617393787896512*^9}, {
   3.6173938192762413`*^9, 3.617393827791624*^9}, {3.617394065598168*^9, 
   3.61739406927214*^9}, {3.617568075434464*^9, 3.617568189948929*^9}, {
   3.6175682364500227`*^9, 3.617568239312907*^9}, {3.617568283278596*^9, 
   3.617568285336116*^9}, {3.617579578496318*^9, 3.617579604838621*^9}, {
   3.617581965072912*^9, 3.6175819660964613`*^9}, 3.6175819992047586`*^9, {
   3.6176086405089607`*^9, 3.617608796903289*^9}, 3.6176088311682587`*^9, {
   3.617608922838066*^9, 3.617608956631117*^9}, {3.619129683197003*^9, 
   3.619129684041418*^9}, {3.619817832610096*^9, 3.619817842433051*^9}, {
   3.619993259361679*^9, 3.619993270264575*^9}, {3.623092240579113*^9, 
   3.6230922454499083`*^9}, {3.623092324650722*^9, 3.623092337643141*^9}, {
   3.623092681787703*^9, 3.6230926880274677`*^9}, {3.623096085928342*^9, 
   3.623096095847165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PersistentCylinderQ", "[", "G_", "]"}], ":=", 
  RowBox[{"And", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CylinderQ", "[", 
      RowBox[{"Truncate", "[", 
       RowBox[{"G", ",", 
        RowBox[{"-", "k"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "9"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.619137127484146*^9, 3.6191371570431957`*^9}, 
   3.619137191270563*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractWeeds", "[", "tree_", "]"}], ":=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"tree", "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], ",", "1"}], 
     "]"}], ",", 
    RowBox[{"tree", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "\"\<bwd1v1v1v1vduals1v1v1\>\"", ",", "\"\<bwd1v1v1v1vduals1v1v1\>\""}],
       "}"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.617661191481037*^9, 3.617661280643043*^9}, {
  3.619137160308178*^9, 3.619137161846754*^9}, {3.6192085623448143`*^9, 
  3.619208577992919*^9}, {3.619209183312622*^9, 3.619209187112976*^9}, {
  3.623451248099689*^9, 3.623451249331739*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompressTree", "[", "tree_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{"tree", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"FullOcneanuTest", "[", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "]"}], "\[Or]", 
       RowBox[{"CylinderQ", "[", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "]"}]}], "&"}]}], "]"}], "//.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"G_", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FullOcneanuTest", "[", "G", "]"}]}], "\[And]", 
        RowBox[{"!", 
         RowBox[{"CylinderQ", "[", "G", "]"}]}]}], ")"}]}], "\[RuleDelayed]", 
     
     RowBox[{"Sequence", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"G", "/.", "tree"}], ")"}], "/.", 
        RowBox[{"(", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"{", "G", "}"}]}], ")"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.617661289751257*^9, 3.6176612981792097`*^9}, {
   3.617661390747077*^9, 3.617661632667313*^9}, 3.617662126826467*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GraphsIsomorphicQ", "[", 
   RowBox[{"G1_", ",", "G2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"RemoveDuplicates", "[", 
     RowBox[{"{", 
      RowBox[{"G1", ",", "G2"}], "}"}], "]"}], "]"}], "\[Equal]", 
   "1"}]}]], "Input",
 CellChangeTimes->{{3.618002450910172*^9, 3.6180024672409067`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dropBranch", "[", 
   RowBox[{"tree_", ",", "branchPoint_"}], "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{"deleteBranch", ",", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"tree", ",", 
      RowBox[{"branchPoint", "\[Rule]", "_"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"branchPoint", "/.", "tree"}], ")"}], "/.", 
     RowBox[{"(", 
      RowBox[{"branchPoint", "\[Rule]", 
       RowBox[{"{", "}"}]}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"takeBranch", "[", 
   RowBox[{"tree_", ",", "branchPoint_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"branchPoint", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"branchPoint", "/.", "tree"}], ")"}], ")"}]}], "}"}], "/.", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"branchPoint", "\[Rule]", "branchPoint"}], "}"}], "\[Rule]", 
      RowBox[{"{", "}"}]}]}], ")"}], "~", "Join", "~", 
   RowBox[{"(", 
    RowBox[{"Join", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"takeBranch", "[", 
         RowBox[{"tree", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"branchPoint", "/.", "tree"}], ")"}], "/.", 
         RowBox[{"(", 
          RowBox[{"branchPoint", "\[Rule]", 
           RowBox[{"{", "}"}]}], ")"}]}], ")"}]}], ")"}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.618463239288814*^9, 3.6184632606313467`*^9}, {
  3.6184640217802877`*^9, 3.618464141730218*^9}, {3.6184642036836977`*^9, 
  3.6184642543985023`*^9}, {3.618464559161799*^9, 3.618464561022502*^9}, {
  3.618464611186263*^9, 3.618464611574844*^9}, {3.618474795596675*^9, 
  3.618474804320203*^9}, {3.61847486817321*^9, 3.618474871016851*^9}, {
  3.618474942452173*^9, 3.618474964804182*^9}, {3.6184752516213017`*^9, 
  3.618475292872425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"countDescendants", "[", 
   RowBox[{"tree_", ",", "node_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"countDescendants", "[", 
    RowBox[{"tree", ",", "node"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", 
     RowBox[{"Plus", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"countDescendants", "[", 
          RowBox[{"tree", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"node", "/.", "tree"}], ")"}], "/.", 
          RowBox[{"(", 
           RowBox[{"node", "\[Rule]", 
            RowBox[{"{", "}"}]}], ")"}]}], ")"}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.617659166605361*^9, 3.6176591666141777`*^9}, {
  3.617659432236147*^9, 3.617659501349217*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pickBranchToPrune", "[", 
   RowBox[{"tree_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"#", ",", 
           RowBox[{"countDescendants", "[", 
            RowBox[{"tree", ",", "#"}], "]"}]}], "}"}], "&"}], "/@", 
        RowBox[{"tree", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"_", ",", 
         RowBox[{"n_", "/;", 
          RowBox[{"n", "\[LessEqual]", "M"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "&"}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.6176595884096603`*^9, 3.617659676541563*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SplitTree", "[", 
   RowBox[{"tree_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "tree", "]"}], "\[LessEqual]", "M"}], ",", 
    RowBox[{"{", "tree", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"branchPoint", "=", 
         RowBox[{"pickBranchToPrune", "[", 
          RowBox[{"tree", ",", "M"}], "]"}]}], ",", "drop", ",", "take"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"latest", "=", "tree"}], ";", "\[IndentingNewLine]", 
       RowBox[{"drop", "=", 
        RowBox[{"dropBranch", "[", 
         RowBox[{"tree", ",", "branchPoint"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"take", "=", 
        RowBox[{"takeBranch", "[", 
         RowBox[{"tree", ",", "branchPoint"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "drop", "]"}], "+", 
           RowBox[{"Length", "[", "take", "]"}]}], "\[NotEqual]", 
          RowBox[{"Length", "[", "tree", "]"}]}], ",", 
         RowBox[{"Abort", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SplitTree", "[", 
         RowBox[{"drop", ",", "M"}], "]"}], "~", "Join", "~", 
        RowBox[{"{", "take", "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.618463052966301*^9, 3.61846312984261*^9}, 
   3.6184632349143953`*^9, {3.618464355803474*^9, 3.618464395948571*^9}, {
   3.6184646176474133`*^9, 3.618464625005473*^9}, {3.618464807311116*^9, 
   3.618464813630159*^9}, {3.6184744076141787`*^9, 3.61847447634725*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Typeset", "Subsection",
 CellChangeTimes->{{3.617392851983959*^9, 3.617392857080328*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TypesetGraph", "[", 
   RowBox[{"G_String", "/;", 
    RowBox[{
     RowBox[{"StringTake", "[", 
      RowBox[{"G", ",", "3"}], "]"}], "\[Equal]", "\"\<bwd\>\""}]}], "]"}], ":=",
   "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"StringFreeQ", "[", 
     RowBox[{"G", ",", "\"\<p\>\""}], "]"}], ",", 
    RowBox[{
    "\"\<\\\\scalebox{0.4}{$\\\\bigraph{\>\"", "<>", "G", "<>", 
     "\"\<}$}\>\""}], ",", 
    RowBox[{"\"\<\\\\bigraph{\>\"", "<>", "G", "<>", "\"\<}\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypesetGraph", "[", "G_BigraphWithDuals", "]"}], ":=", 
  RowBox[{"TypesetGraph", "[", 
   RowBox[{"GraphToString", "[", "G", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595198150142091*^9, 3.59519817579605*^9}, {
   3.617398262187558*^9, 3.617398281821299*^9}, {3.617398324146351*^9, 
   3.6173984033531647`*^9}, {3.617398487321867*^9, 3.617398488568953*^9}, {
   3.617499550904503*^9, 3.617499568658971*^9}, 3.61750060472276*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TypesetGraph", "[", 
   RowBox[{"G", ":", 
    RowBox[{"{", 
     RowBox[{"_BigraphWithDuals", ",", "_BigraphWithDuals"}], "}"}]}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\"\<\\\\left(\>\"", "<>", 
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "<>", "\"\<, \>\"", "<>", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     "<>", "\"\<\\\\right)\>\""}], "&"}], "@", 
   RowBox[{"(", 
    RowBox[{"TypesetGraph", "/@", "G"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypesetGraph", "[", 
   RowBox[{"G", ":", 
    RowBox[{"{", 
     RowBox[{"_String", ",", "_String"}], "}"}]}], "]"}], ":=", 
  RowBox[{"TypesetGraph", "[", 
   RowBox[{"GraphFromString", "/@", "G"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.595191401339203*^9, 3.595191486045095*^9}, {
  3.595198177357554*^9, 3.5951982148731956`*^9}, {3.619210643906001*^9, 
  3.619210667250929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGraphs", "[", "Gs_", "]"}], ":=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<&\>\"", "<>", 
      RowBox[{"TypesetGraph", "[", "#", "]"}], "<>", 
      "\"\<,\\\\displaybreak[1]\\\\\\\\\\n\>\""}], "&"}], "/@", "Gs"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.587240244606866*^9, 3.587240257136999*^9}, {
  3.595198097504575*^9, 3.595198107023593*^9}, {3.5951982227854443`*^9, 
  3.595198237730544*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGraphsEnumerate", "[", "Gs_", "]"}], ":=", 
  RowBox[{"\"\<\\\\begin{enumerate}[label=(\\\\arabic*)]\\n\>\"", "<>", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\"\<\\\\item \\\\(\>\"", "<>", 
       RowBox[{"TypesetGraph", "[", "#", "]"}], "<>", "\"\<\\\\) \\n\>\""}], 
      "&"}], "/@", "Gs"}], "]"}], "<>", 
   "\"\<\\\\end{enumerate}\>\""}]}]], "Input",
 CellChangeTimes->{{3.632773041742673*^9, 3.632773127203864*^9}, 
   3.6418740631855793`*^9}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "tikzTree", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tikzTree", "[", 
   RowBox[{"tree_", ",", 
    RowBox[{"prune_:", 
     RowBox[{"(", 
      RowBox[{"True", "&"}], ")"}]}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
  "\"\<\\\\begin{tikzpicture}\\n\>\"", "<>", "\n", 
   "\"\<\\\\tikzset{grow=right,level distance=150pt}\\n\>\"", "<>", "\n", 
   "\"\<\\\\tikzset{every tree node/.style={draw,fill=white,rectangle,rounded \
corners,inner sep=2pt}}\\n\>\"", "<>", "\n", "\"\<\\\\Tree\>\"", "<>", 
   "\[IndentingNewLine]", 
   RowBox[{"tikzNode", "[", 
    RowBox[{"tree", ",", 
     RowBox[{"tree", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", "prune"}], 
    "]"}], "<>", "\[IndentingNewLine]", "\"\<\\n\>\"", "<>", 
   "\[IndentingNewLine]", "\"\<\\\\end{tikzpicture}\\n\>\""}]}]}], "Input",
 CellChangeTimes->{{3.468608710221849*^9, 3.468608716129531*^9}, {
   3.46860887834437*^9, 3.468608937226275*^9}, {3.468609205122116*^9, 
   3.468609236216905*^9}, {3.468609279273058*^9, 3.468609284222518*^9}, 
   3.468609742103722*^9, {3.468631558166079*^9, 3.468631561803845*^9}, {
   3.4686317382356977`*^9, 3.468631759103238*^9}, {3.468631966675477*^9, 
   3.46863196785804*^9}, {3.477110148602688*^9, 3.477110149896818*^9}, {
   3.4849591559150953`*^9, 3.4849592388808727`*^9}, {3.484959379754819*^9, 
   3.484959397270253*^9}, {3.484959735418318*^9, 3.484959735584218*^9}, {
   3.591087918839402*^9, 3.591087925981641*^9}, {3.5915661063319883`*^9, 
   3.591566124611171*^9}, {3.591638750851074*^9, 3.591638777537332*^9}, {
   3.591639221962727*^9, 3.591639224034719*^9}, {3.5940709304049377`*^9, 
   3.594070934284175*^9}, 3.594365524996139*^9, {3.594365613038517*^9, 
   3.594365617716236*^9}, {3.5943657518457937`*^9, 3.5943657729204397`*^9}, {
   3.5943659033249407`*^9, 3.594365906547347*^9}, {3.5943661291165333`*^9, 
   3.5943661471561527`*^9}, {3.6173936812873497`*^9, 
   3.6173937079339323`*^9}, {3.6173938518486137`*^9, 3.617393855671464*^9}, {
   3.618261678090013*^9, 3.618261678170691*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "tikzNode", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tikzNode", "[", 
   RowBox[{"tree_", ",", 
    RowBox[{"{", 
     RowBox[{"h1_String", ",", "h2_String"}], "}"}], ",", 
    RowBox[{"prune_:", 
     RowBox[{"(", 
      RowBox[{"True", "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", "=", 
       RowBox[{"GraphFromString", "[", "h1", "]"}]}], ",", 
      RowBox[{"g2", "=", 
       RowBox[{"GraphFromString", "[", "h2", "]"}]}], ",", 
      RowBox[{"leaves", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"h1", ",", "h2"}], "}"}], "/.", "tree"}], ")"}], "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"h1", ",", "h2"}], "}"}], "\[Rule]", "Null"}], ")"}]}], 
        ")"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<preparing tikzNode for\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"h1", ",", "h2"}], "}"}]}], "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"leaves", "===", "Null"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<found a weed: \>\"", ",", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2"}], "}"}]}], "]"}]}], "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
    "\"\<\\n\>\"", "<>", "\"\<[.\\\\node\>\"", "<>", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"leaves", "===", "Null"}], ",", "\"\<[fill=red!30]\>\"", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"CylinderQ", "[", 
          RowBox[{"{", 
           RowBox[{"g1", ",", "g2"}], "}"}], "]"}], ",", 
         "\"\<[fill=blue!30]\>\"", ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FullOcneanuTest", "[", 
            RowBox[{"{", 
             RowBox[{"g1", ",", "g2"}], "}"}], "]"}], ",", 
           "\"\<[fill=green!30]\>\"", ",", "\"\<\>\""}], "]"}]}], "]"}]}], 
      "]"}], "<>", "\[IndentingNewLine]", 
     "\"\<{$\\\\!\\\\!\\\\begin{array}{c}\>\"", "<>", 
     RowBox[{"TypesetGraph", "[", "h1", "]"}], "<>", "\"\<\\\\\\\\\>\"", "<>", 
     RowBox[{"TypesetGraph", "[", "h2", "]"}], "<>", 
     "\"\<\\\\end{array}\\\\!\\\\!$};\>\"", "<>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"leaves", "===", "Null"}], ",", "\"\<\>\"", ",", 
       RowBox[{"StringJoin", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"tikzNode", "[", 
            RowBox[{"tree", ",", "#", ",", "prune"}], "]"}], "&"}], "/@", 
          "leaves"}], ")"}]}]}], "]"}], "<>", " ", "\"\<]\>\""}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.468609007454739*^9, 3.468609179107897*^9}, {
   3.4686092866168213`*^9, 3.4686092891993113`*^9}, {3.468609434971793*^9, 
   3.468609440186036*^9}, {3.468610655297371*^9, 3.4686106681331577`*^9}, {
   3.4686107195183573`*^9, 3.468610722411981*^9}, {3.468631975273698*^9, 
   3.4686320575649767`*^9}, {3.4686321368565607`*^9, 3.4686322278270597`*^9}, 
   3.476908553161268*^9, {3.484940220025649*^9, 3.4849402270031652`*^9}, {
   3.484940823943712*^9, 3.4849408279214163`*^9}, {3.484951772517025*^9, 
   3.484951774427306*^9}, {3.484959260608329*^9, 3.4849593432927427`*^9}, {
   3.484959458884077*^9, 3.484959505282731*^9}, {3.484959718598794*^9, 
   3.484959727507741*^9}, {3.484959855804695*^9, 3.484959860922768*^9}, {
   3.591087929594241*^9, 3.591087942852833*^9}, {3.5916242394118032`*^9, 
   3.591624275155428*^9}, {3.591624349368518*^9, 3.591624351150404*^9}, {
   3.591624551130391*^9, 3.591624566979302*^9}, {3.5916246281736393`*^9, 
   3.591624660982437*^9}, {3.591624788481135*^9, 3.5916248200871964`*^9}, 
   3.591624858390984*^9, {3.591638711354705*^9, 3.591638729665463*^9}, {
   3.5916388278643*^9, 3.591638847893018*^9}, {3.591639340451797*^9, 
   3.59163935112287*^9}, {3.591639401280019*^9, 3.59163941234354*^9}, {
   3.59163947804447*^9, 3.591639485658457*^9}, {3.5916395261013927`*^9, 
   3.59163953067353*^9}, {3.591639645385786*^9, 3.591639649728263*^9}, {
   3.591639683929878*^9, 3.591639709767655*^9}, {3.591639749351844*^9, 
   3.591639750305037*^9}, {3.591639789502041*^9, 3.591639792152388*^9}, 
   3.591639955128133*^9, 3.594070958103603*^9, {3.594365526759686*^9, 
   3.594365527983848*^9}, {3.5943656234772177`*^9, 3.594365627839384*^9}, {
   3.594365678316066*^9, 3.5943656849645*^9}, {3.594365717489984*^9, 
   3.5943657196671343`*^9}, {3.594365774747796*^9, 3.594365776370323*^9}, {
   3.59436587294099*^9, 3.594365883332584*^9}, {3.5943661226222687`*^9, 
   3.594366139923821*^9}, {3.594366482582443*^9, 3.594366483874125*^9}, {
   3.6173936065303907`*^9, 3.617393625634823*^9}, {3.6173937028746653`*^9, 
   3.6173937034691687`*^9}, {3.617393922886594*^9, 3.617394011361246*^9}, {
   3.617394110745675*^9, 3.617394150692567*^9}, {3.61739425287858*^9, 
   3.617394254046089*^9}, {3.617398289472567*^9, 3.6173983105258207`*^9}, {
   3.6176108905252113`*^9, 3.6176109086118937`*^9}, {3.617652091371714*^9, 
   3.617652097210805*^9}, {3.6176523389221687`*^9, 3.6176523466269817`*^9}, {
   3.617653684505574*^9, 3.6176536885700006`*^9}, {3.617653844970028*^9, 
   3.6176538552498713`*^9}, {3.617653974326672*^9, 3.617653975444113*^9}, {
   3.617655246784213*^9, 3.6176552789024467`*^9}, {3.617655311355104*^9, 
   3.617655337989027*^9}, {3.617655678733639*^9, 3.617655678980249*^9}, {
   3.6176557854610777`*^9, 3.617655822490291*^9}, {3.617655874062923*^9, 
   3.617655926227159*^9}, {3.617657635930637*^9, 3.6176576532444773`*^9}, {
   3.6176578308854237`*^9, 3.617657831150962*^9}, {3.617657877567642*^9, 
   3.617657879825634*^9}, {3.61765806359533*^9, 3.617658071809833*^9}, 
   3.617658984272764*^9, {3.617659034308879*^9, 3.6176590435340014`*^9}, {
   3.61766116677912*^9, 3.6176611683221188`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteTikzTree", "[", 
   RowBox[{"tag_", ",", "tree_", ",", 
    RowBox[{"prune_:", 
     RowBox[{"(", 
      RowBox[{"True", "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"string", ",", "prefix", ",", "filename"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"string", ":=", 
      RowBox[{"tikzTree", "[", 
       RowBox[{"tree", ",", "prune"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"filename", "=", 
      RowBox[{"tag", "<>", "\"\<.tex\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "filename", "]"}], ",", 
       RowBox[{"DeleteFile", "[", "filename", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"WriteString", "[", 
      RowBox[{"filename", ",", "string"}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Close", "[", "filename", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.591089597425757*^9, 3.591089799717277*^9}, 
   3.5910899086827803`*^9, {3.5910899507109613`*^9, 3.591089954030135*^9}, {
   3.591090035985186*^9, 3.591090063161132*^9}, {3.591090095267828*^9, 
   3.59109010237824*^9}, {3.591556084546445*^9, 3.5915560877855463`*^9}, {
   3.591556124655939*^9, 3.591556169730228*^9}, {3.5915564404360456`*^9, 
   3.591556456429144*^9}, {3.5915593993707743`*^9, 3.5915594193362923`*^9}, {
   3.591566081382738*^9, 3.591566094045267*^9}, 3.591622680701399*^9, {
   3.591638758796776*^9, 3.591638768188037*^9}, {3.594070979786908*^9, 
   3.594071006365651*^9}, {3.5943657419718637`*^9, 3.594365778667507*^9}, {
   3.6173944747889214`*^9, 3.617394514902234*^9}, {3.617659950682773*^9, 
   3.617659952687196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetTree", "[", "tree_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gs", "=", 
       RowBox[{
        RowBox[{"FileNames", "[", 
         RowBox[{"{", 
          RowBox[{"\"\</usr/bin/gs\>\"", ",", "\"\</usr/local/bin/gs\>\""}], 
          "}"}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ",", "graphs", ",", "counter", ",", 
      "cell", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"graphs", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"tree", ",", "_String", ",", "\[Infinity]"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"counter", "=", 
      RowBox[{"Length", "[", "graphs", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cell", "=", 
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"\"\<Preparing \>\"", "<>", 
         RowBox[{"ToString", "[", "counter", "]"}], "<>", "\"\< graphs\>\""}],
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DisplayGraph", "[", "#", "]"}], ";", 
         RowBox[{"counter", "--"}]}], ")"}], "&"}], "/@", "graphs"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NotebookDelete", "[", "cell", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"WriteTikzTree", "[", 
      RowBox[{"\"\<temporary\>\"", ",", "tree"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "graphs", "]"}], ">", "256"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Run", "[", 
        RowBox[{"\"\<ulimit -S -n \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"2", "^", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"Length", "[", "graphs", "]"}]}], "]"}], "]"}]}], 
          "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}], 
       "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "\"\<finished.pdf\>\"", "]"}], ",", 
       RowBox[{"DeleteFile", "[", "\"\<finished.pdf\>\"", "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "\"\<tree-crop.pdf\>\"", "]"}], ",", 
       RowBox[{"DeleteFile", "[", "\"\<tree-crop.pdf\>\"", "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "\"\<tree.pdf\>\"", "]"}], ",", 
       RowBox[{"DeleteFile", "[", "\"\<tree.pdf\>\"", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cell", "=", 
      RowBox[{
      "PrintTemporary", "[", "\"\<Running LaTeX to typeset the tree ...\>\"", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Run", "[", "\"\</usr/texbin/lualatex tree.tex\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
      "\"\</usr/texbin/pdfcrop  --gscmd \>\"", "<>", "gs", "<>", 
       "\"\< --pdftexcmd /usr/texbin/pdftex tree.pdf\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Run", "[", 
      RowBox[{
      "gs", "<>", 
       "\"\< -dBATCH -dNOPAUSE -q -sDEVICE=pdfwrite -sOutputFile=finished.pdf \
tree-crop.pdf\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{
       RowBox[{"Import", "[", "\"\<finished.pdf\>\"", "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"NotebookDelete", "[", "cell", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";", "\[IndentingNewLine]", 
     "result"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.617583438902075*^9, 3.6175835131219263`*^9}, {
   3.617583568056163*^9, 3.617583715430434*^9}, {3.617584245640007*^9, 
   3.61758425421671*^9}, {3.617584290692058*^9, 3.6175843169210567`*^9}, 
   3.617584402127952*^9, {3.617611084916552*^9, 3.6176110924393044`*^9}, {
   3.61765431848845*^9, 3.617654346305621*^9}, {3.617667235394505*^9, 
   3.617667236625217*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"writeGeneratedFile", "[", 
   RowBox[{"name_", ",", "text_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"file", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
         "\"\<generated\>\"", ",", "name"}], "}"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{"DeleteFile", "[", "file", "]"}], ",", 
       StyleBox[
        RowBox[{"DeleteFile", "::", "nffil"}], "MessageName"]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"WriteString", "[", 
      RowBox[{"file", ",", "text"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Close", "[", "file", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.596227770258795*^9, 3.596227801395296*^9}, {
  3.628216618191339*^9, 3.628216626918992*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Graphs to ignore", "Subsection",
 CellChangeTimes->{{3.6183583184554*^9, 3.6183583270209312`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"ignoring3plusSqrt5", "=", 
    RowBox[{"Map", "[", 
     RowBox[{"GraphToString", ",", 
      RowBox[{"Get", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<weeds-3plusSqrt5.m\>\""}], "}"}], "]"}], "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6176111572646217`*^9, 3.617611204975787*^9}, {
   3.6176618637373466`*^9, 3.617661868552503*^9}, {3.619206761198431*^9, 
   3.6192067634827127`*^9}, {3.6192071549487543`*^9, 3.619207155353982*^9}, {
   3.6327716721043577`*^9, 3.6327716734688377`*^9}, 3.6332005154776497`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "a_", "}"}], ",", "s_"}], "]"}], ":=", 
  "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a_", ",", "b__"}], "}"}], ",", "s_"}], "]"}], ":=", 
  RowBox[{"a", "<>", "s", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"{", "b", "}"}], ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{"A_List", ",", "x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"x", "<>", 
   RowBox[{"mkString", "[", 
    RowBox[{"A", ",", "y"}], "]"}], "<>", "z"}]}]}], "Input",
 CellChangeTimes->{{3.617674851431814*^9, 3.6176749205484533`*^9}}],

Cell[BoxData[
 RowBox[{"mkString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\"\<PairOfBigraphsWithDuals(BigraphWithDuals(\\\"\>\"", "<>", 
      RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "<>", "\"\<\\\"), BigraphWithDuals(\\\"\>\"", "<>", 
      RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "<>", "\"\<\\\"))\>\""}], "&"}], "/@", "ignoring3plusSqrt5"}], ",", 
   "\"\<Seq(\>\"", ",", "\"\<, \\n\>\"", ",", "\"\<)\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.617674734168869*^9, 3.61767474445232*^9}, {
  3.617674774685648*^9, 3.6176748441570253`*^9}, {3.617674925678026*^9, 
  3.617674940982452*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.617392685201949*^9, 3.617392688274003*^9}}],

Cell[CellGroupData[{

Cell["Index 4.7", "Subsubsection",
 CellChangeTimes->{{3.61920928668939*^9, 3.6192092906274357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tree", "=", 
   RowBox[{"DescendantsTree", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<bwd1v1vduals1v1\>\"", ",", "\"\<bwd1v1vduals1v1\>\""}], 
      "}"}], ",", "4.7", ",", "3", ",", "0", ",", "0", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.61761082381137*^9, 3.6176108319934053`*^9}, {
   3.617651915961255*^9, 3.61765191989681*^9}, 3.6230923486489983`*^9, 
   3.623092711580014*^9, {3.6230961201830187`*^9, 3.623096120317713*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vines", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.617661889441592*^9, 3.617661895775259*^9}, {
  3.619209231261244*^9, 3.619209231545742*^9}}],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{{3.6176618919632883`*^9, 3.617661896204173*^9}, 
   3.618260782504815*^9, 3.6183584091355257`*^9, 3.618358457518759*^9, 
   3.619137091467535*^9, 3.619137930286661*^9, 3.6192092318240843`*^9, 
   3.619468822634264*^9, 3.619469004403535*^9, 3.619812900358611*^9, 
   3.6198173390906982`*^9, 3.619819758617832*^9, 3.6198394074214983`*^9, 
   3.619903234276154*^9, 3.62309272271948*^9, 3.6231145884600773`*^9, 
   3.632708290128557*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cylinders", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.617661896711835*^9, 3.617661901077736*^9}, {
  3.619209233893656*^9, 3.6192092345772953`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6176619013977013`*^9, 3.617661973526189*^9, 3.618260782673419*^9, 
   3.618358409325218*^9, 3.6183584576593943`*^9, 3.619137092946574*^9, {
   3.619137171336112*^9, 3.619137199283085*^9}, 3.6191379335453043`*^9, 
   3.619209235004219*^9, 3.619468822667449*^9, 3.6194690044306707`*^9, 
   3.619812900398888*^9, 3.619817339128766*^9, 3.619819758730679*^9, 
   3.619839407461739*^9, 3.619903234330785*^9, 3.623114588493272*^9, 
   3.632708290156356*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtractWeeds", "[", "tree", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.617661977787093*^9, 3.617661985238408*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.617661980655592*^9, 3.617661985624064*^9}, 
   3.61826078271516*^9, 3.618358409332862*^9, 3.618358457708385*^9, 
   3.6191370973942432`*^9, 3.619137256069529*^9, 3.61913793361981*^9, 
   3.619468822775072*^9, 3.619469004466964*^9, 3.61981290043017*^9, 
   3.619817339181179*^9, 3.6198197588295717`*^9, 3.6198394075094023`*^9, 
   3.619903234382184*^9, 3.623114588525181*^9, 3.632708290171349*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TypesetTree", "[", 
  RowBox[{"CompressTree", "[", "tree", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6176619919965*^9, 3.61766199503924*^9}, {
  3.617662138698265*^9, 3.617662141072801*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maximum rank observed: \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"GraphRank", "/@", 
     RowBox[{"Map", "[", 
      RowBox[{"GraphFromString", ",", 
       RowBox[{"tree", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TypesetTree", "[", "tree", "]"}]}], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761092943419*^9, 3.617610964022002*^9}, {3.619817249724173*^9, 
   3.619817250075876*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maximum rank observed: \"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["maximum rank observed: ", 27],
  Editable->False]], "Print",
 CellChangeTimes->{3.6176618447358418`*^9, 3.618358463648078*^9, 
  3.619468827101762*^9, 3.619469033892755*^9, 3.61981291577369*^9, 
  3.619817353427723*^9, 3.619819773043416*^9, 3.619839470825858*^9, 
  3.619903252489005*^9, 3.623114597226915*^9, 3.632708316738675*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Index 5.0", "Subsubsection",
 CellChangeTimes->{{3.618864642008524*^9, 3.618864642092572*^9}, {
  3.6192092968262253`*^9, 3.619209301171441*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"DescendantsTree", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<bwd1v1vduals1v1\>\"", ",", "\"\<bwd1v1vduals1v1\>\""}], 
      "}"}], ",", "4.733", ",", "3", ",", "ignoring3plusSqrt5"}], "]"}], 
   "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761021961871*^9, 3.617610219693849*^9}, {3.617610608438305*^9, 
   3.617610608740543*^9}, {3.617610670428185*^9, 3.6176106705899553`*^9}, {
   3.6176108096335917`*^9, 3.617610812733838*^9}, {3.617659081902742*^9, 
   3.617659082085536*^9}, 3.617661851471554*^9, 3.643952916255529*^9, {
   3.643952966823759*^9, 3.643952974509736*^9}, {3.6439532245807953`*^9, 
   3.643953227244089*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.77597100000000018837909010471776127815`6.782224917340585", ",", "251"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.643952984684853*^9, 3.643953696416551*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"tree", "=", 
    RowBox[{"DescendantsTree", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<bwd1v1vduals1v1\>\"", ",", "\"\<bwd1v1vduals1v1\>\""}], 
       "}"}], ",", "5.0", ",", "3", ",", "ignoring3plusSqrt5"}], "]"}]}], 
   "]"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761021961871*^9, 3.617610219693849*^9}, {3.617610608438305*^9, 
   3.617610608740543*^9}, {3.617610670428185*^9, 3.6176106705899553`*^9}, {
   3.6176108096335917`*^9, 3.617610812733838*^9}, {3.617659081902742*^9, 
   3.617659082085536*^9}, 3.617661851471554*^9, 3.643952916255529*^9, {
   3.643953230621345*^9, 3.643953234947571*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "19.70327100000000086765794549137353897095`7.315138243975563", ",", "992"}],
   "}"}]], "Output",
 CellChangeTimes->{3.643953720476021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maximum rank observed: \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"GraphRank", "/@", 
     RowBox[{"Map", "[", 
      RowBox[{"GraphFromString", ",", 
       RowBox[{"tree", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761092943419*^9, 3.617610964022002*^9}, {3.6176663617169523`*^9, 
   3.617666371349375*^9}, 3.6176672728352337`*^9, {3.61920924684715*^9, 
   3.6192092629593143`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maximum rank observed: \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["maximum rank observed: ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.618260916908774*^9, 3.618358525506585*^9, 
  3.619209300146186*^9, 3.619468828954747*^9, 3.61946916369038*^9, 
  3.619812973657551*^9, 3.619817411021627*^9, 3.619819837239139*^9, 
  3.619839673216094*^9, 3.619903314219432*^9, 3.623114633142189*^9, 
  3.6327083700453978`*^9, 3.643952831503942*^9, 3.6439529612140827`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"ExtractWeeds", "[", "tree", "]"}]}]], "Input",
 CellChangeTimes->{{3.617666468134663*^9, 3.617666476648776*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tree", "]"}]], "Input",
 CellChangeTimes->{{3.643952822298008*^9, 3.643952823947465*^9}}],

Cell[BoxData["992"], "Output",
 CellChangeTimes->{3.6439528365147743`*^9, 3.643952979523386*^9, 
  3.643954265247257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vines", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6176616991676702`*^9, 3.617661702917267*^9}, {
  3.619209242029994*^9, 3.6192092423246317`*^9}}],

Cell[BoxData["65"], "Output",
 CellChangeTimes->{3.61766170476016*^9, 3.617666368828021*^9, 
  3.618260911096919*^9, 3.618358523201441*^9, 3.6192092978187647`*^9, 
  3.61946882929753*^9, 3.619469164440402*^9, 3.619812975141519*^9, 
  3.619817412583734*^9, 3.619819847440485*^9, 3.6198396953422537`*^9, 
  3.619903316225813*^9, 3.623114638665719*^9, 3.632708378367783*^9, 
  3.643952836826523*^9, 3.643954266150277*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cylinders", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6176617099861937`*^9, 3.6176617119558973`*^9}, {
  3.619209244598443*^9, 3.6192092453094893`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.617661712440873*^9, 3.617666370254879*^9, 
  3.618260913754738*^9, 3.618358524420207*^9, 3.6192092979906893`*^9, 
  3.619468829347248*^9, 3.619469164509873*^9, 3.6198129751617737`*^9, 
  3.61981741266875*^9, 3.619819847530197*^9, 3.619839695413073*^9, 
  3.619903316278411*^9, 3.623114638700989*^9, 3.632708378414015*^9, 
  3.6439528369095373`*^9, 3.643954267021202*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Index 5.25", "Subsubsection",
 CellChangeTimes->{{3.618864655682411*^9, 3.618864655782645*^9}, {
  3.619209306826746*^9, 3.619209310451824*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "ignoring3plusSqrt5"}]], "Input",
 CellChangeTimes->{{3.628213226901638*^9, 3.628213231938752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "/@", "ignoring3plusSqrt5"}]], "Input",
 CellChangeTimes->{{3.647729135911826*^9, 3.64772913851998*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "5", ",", "5", ",", "5", ",", "8", ",", "5", ",", "5", ",", "6", 
   ",", "5", ",", "5", ",", "6", ",", "5", ",", "6", ",", "6", ",", "6", ",", 
   "6", ",", "9", ",", "8", ",", "7", ",", "9", ",", "8", ",", "8", ",", "8", 
   ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "11", ",", "10"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.647729139077546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphRank", "/@", 
  RowBox[{"Map", "[", 
   RowBox[{"GraphFromString", ",", "ignoring3plusSqrt5", ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "14", ",", "10", ",", "12", ",", "24", ",", "14", ",", "18", ",",
    "16", ",", "16", ",", "18", ",", "16", ",", "16", ",", "18", ",", "18", 
   ",", "20", ",", "20", ",", "40", ",", "28", ",", "24", ",", "42", ",", 
   "34", ",", "44", ",", "25", ",", "25", ",", "23", ",", "26", ",", "32", 
   ",", "36", ",", "56", ",", "26"}], "}"}]], "Output",
 CellChangeTimes->{3.6477297794857063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.6477294949354467`*^9, 3.6477295351583557`*^9}, {
  3.647729776978114*^9, 3.647729781769211*^9}}],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{{3.6477295015669518`*^9, 3.6477295354607*^9}, 
   3.647729782622919*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"tree", "=", 
     RowBox[{"DescendantsTree", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<bwd1v1vduals1v1\>\"", ",", "\"\<bwd1v1vduals1v1\>\""}], 
        "}"}], ",", "5.25", ",", "3", ",", "ignoring3plusSqrt5"}], "]"}]}], 
    ")"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761021961871*^9, 3.617610219693849*^9}, {3.617610608438305*^9, 
   3.617610608740543*^9}, {3.617610670428185*^9, 3.6176106705899553`*^9}, {
   3.6176108096335917`*^9, 3.617610812733838*^9}, {3.617611223595503*^9, 
   3.617611224736074*^9}, {3.617660948772726*^9, 3.6176609492508287`*^9}, {
   3.617661073158626*^9, 3.6176610732623043`*^9}, 3.617661873378664*^9, {
   3.617668475210144*^9, 3.6176684760255003`*^9}, {3.6176757529633207`*^9, 
   3.6176757574026623`*^9}, {3.618382018730641*^9, 3.618382019146474*^9}, {
   3.643953075148765*^9, 3.643953082957756*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "442.85523100000000340514816343784332275391`8.666861692204286", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.64395352770603*^9, 3.6472980936870537`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maximum rank observed: \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"GraphRank", "/@", 
     RowBox[{"Map", "[", 
      RowBox[{"GraphFromString", ",", 
       RowBox[{"tree", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6175836318599043`*^9, 3.617583634511392*^9}, {
   3.617583809965714*^9, 3.617583821298942*^9}, {3.617583856642631*^9, 
   3.617583856722104*^9}, 3.617584524259755*^9, {3.617584738081156*^9, 
   3.617584738158805*^9}, {3.617593414745734*^9, 3.6175934153499928`*^9}, {
   3.617593595438754*^9, 3.617593597778057*^9}, 3.617593640087297*^9, {
   3.6175936913907757`*^9, 3.6175937032442636`*^9}, {3.617593742776987*^9, 
   3.617593909807757*^9}, {3.6176063151758747`*^9, 3.61760631663573*^9}, {
   3.6176071207224197`*^9, 3.6176071209853153`*^9}, {3.6176072085782022`*^9, 
   3.617607211081154*^9}, {3.6176088521650143`*^9, 3.617608853602839*^9}, {
   3.617608974821426*^9, 3.617608996709919*^9}, 3.617609234278232*^9, {
   3.61761092943419*^9, 3.617610964022002*^9}, {3.6176664037129393`*^9, 
   3.617666407999761*^9}, 3.618390539977737*^9, {3.6192086027619762`*^9, 
   3.619208603263626*^9}, {3.619208665953109*^9, 3.619208666809843*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maximum rank observed: \"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["maximum rank observed: ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.632779330427557*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tree", "]"}]], "Input",
 CellChangeTimes->{{3.618369360401721*^9, 3.618369361849193*^9}}],

Cell[BoxData["17362"], "Output",
 CellChangeTimes->{
  3.6183693623763237`*^9, 3.61838319171952*^9, 3.618466112523439*^9, 
   3.619143406299121*^9, 3.619208295058488*^9, 3.619210046507011*^9, 
   3.6194688321318903`*^9, 3.619470277635838*^9, 3.619814178648457*^9, 
   3.619823163219499*^9, 3.61984847169376*^9, 3.619906308040749*^9, 
   3.623117222392055*^9, 3.6282148554672537`*^9, 3.632709560142625*^9, 
   3.6327723034352417`*^9, {3.632777720476904*^9, 3.632777749682455*^9}, 
   3.632779330486526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "vines", "]"}]], "Input",
 CellChangeTimes->{{3.617661889441592*^9, 3.617661895775259*^9}, {
  3.6192084596998577`*^9, 3.619208463292341*^9}, {3.619209344136098*^9, 
  3.619209345649111*^9}}],

Cell[BoxData["197"], "Output",
 CellChangeTimes->{{3.6176618919632883`*^9, 3.617661896204173*^9}, 
   3.618260782504815*^9, 3.6183584091355257`*^9, 3.618358457518759*^9, 
   3.619137091467535*^9, 3.619137930286661*^9, 3.619143528769561*^9, 
   3.619208342786275*^9, 3.6192100466896467`*^9, 3.619468832171299*^9, 
   3.6194702777099867`*^9, 3.6198141786750917`*^9, 3.619823163273795*^9, 
   3.619848471762011*^9, 3.6199063081159763`*^9, 3.623117222422901*^9, 
   3.628214855619025*^9, 3.6327095602072*^9, 3.632772303484993*^9, {
   3.632777720509737*^9, 3.632777749726606*^9}, 3.632779330541004*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GraphHash", "/@", "#"}], ",", 
      RowBox[{"DisplayGraph", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
   "vines"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.619208454898904*^9, 3.619208466139649*^9}, {
  3.6192104591039133`*^9, 3.619210483503601*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cylinders", "]"}]], "Input",
 CellChangeTimes->{{3.617661896711835*^9, 3.617661901077736*^9}, {
  3.619147262976036*^9, 3.619147268080967*^9}, {3.619209353191777*^9, 
  3.619209355105702*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6176619013977013`*^9, 3.617661973526189*^9, 3.618260782673419*^9, 
   3.618358409325218*^9, 3.6183584576593943`*^9, 3.619137092946574*^9, {
   3.619137171336112*^9, 3.619137199283085*^9}, 3.6191379335453043`*^9, 
   3.619144765722139*^9, 3.619148502110016*^9, 3.6192090717410593`*^9, 
   3.619210228227066*^9, 3.619468836134122*^9, 3.6194702861234627`*^9, 
   3.619814193859898*^9, 3.6198233988876743`*^9, 3.619848914347082*^9, 
   3.61990642099492*^9, 3.623117339270801*^9, 3.6235232144163933`*^9, 
   3.628214902705614*^9, 3.6327099224062634`*^9, 3.6327723160586576`*^9, {
   3.632777720577506*^9, 3.632777749827188*^9}, 3.6327793420611467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"weeds", "=", 
    RowBox[{"ExtractWeeds", "[", "tree", "]"}]}], ")"}], "//", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.617661977787093*^9, 3.617661985238408*^9}, {
  3.619208481453909*^9, 3.6192084864141073`*^9}}],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.617661980655592*^9, 3.617661985624064*^9}, 
   3.61826078271516*^9, 3.618358409332862*^9, 3.618358457708385*^9, 
   3.6191370973942432`*^9, 3.619137256069529*^9, 3.61913793361981*^9, 
   3.6191447664152803`*^9, 3.619210228822125*^9, 3.619468836242383*^9, 
   3.619470286549415*^9, 3.619814194462555*^9, 3.619823400467312*^9, 
   3.61984891663303*^9, 3.6199064226819153`*^9, 3.6231173402834873`*^9, 
   3.62821494007804*^9, 3.6327099247610693`*^9, 3.632772316289629*^9, {
   3.632777720689431*^9, 3.63277774994506*^9}, 3.632779342281678*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"RemoveDuplicates", "[", "weeds", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6198984182848177`*^9, 3.619898422749185*^9}}],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.619898424526232*^9, 3.619898482313694*^9, 3.6199064250870733`*^9, 
   3.623117340627603*^9, 3.628214942653467*^9, 3.632709926921949*^9, 
   3.632772316605938*^9, {3.632777721560349*^9, 3.6327777508234797`*^9}, 
   3.632779342586083*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "weeds"}]], "Input",
 CellChangeTimes->{{3.619898490440976*^9, 3.619898492681728*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"unaccountedForWeeds", "=", 
    RowBox[{"RemoveDuplicates", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"weeds", ",", 
       RowBox[{"r_", "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"ignoring3plusSqrt5", ",", 
          RowBox[{"g_", "/;", 
           RowBox[{"GraphsIsomorphicQ", "[", 
            RowBox[{"r", ",", "g"}], "]"}]}]}], "]"}]}]}], "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.618462679133123*^9, 3.6184627110498457`*^9}, {
  3.618462764710547*^9, 3.618462779718049*^9}, {3.619208610595894*^9, 
  3.6192086110166693`*^9}, {3.619897912512391*^9, 3.619897934768874*^9}, {
  3.619898206259506*^9, 3.6198982097226753`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.619898110992804*^9, 3.619898337684587*^9, 
  3.6199065024430037`*^9, 3.623117399790895*^9, 3.628214960749878*^9, 
  3.632710002383211*^9, 3.632772340023369*^9, 3.6327777575635653`*^9, 
  3.632779358610016*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{"ignoring3plusSqrt5", ",", 
    RowBox[{"r_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"weeds", ",", 
       RowBox[{"g_", "/;", 
        RowBox[{"GraphsIsomorphicQ", "[", 
         RowBox[{"r", ",", "g"}], "]"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.618462793257509*^9, 3.618462797710216*^9}, {
  3.618462991954508*^9, 3.618462993817417*^9}, {3.619209382077353*^9, 
  3.6192093825282173`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IncreaseDepth", "[", "graph_String", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g", ",", "d"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", ",", "d"}], "}"}], "=", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"graph", ",", "\"\<duals\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"g", "<>", "\"\<vduals\>\"", " ", "<>", "d", "<>", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", 
         RowBox[{"GraphDepth", "[", "graph", "]"}], "]"}], ",", "\"\<\>\"", 
        ",", "\"\<v\>\""}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IncreaseDepth", "[", "G_List", "]"}], ":=", 
  RowBox[{"IncreaseDepth", "/@", "G"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IncreaseDepth", "[", "G_", "]"}], ":=", 
  RowBox[{"GraphFromString", "[", 
   RowBox[{"IncreaseDepth", "[", 
    RowBox[{"GraphToString", "[", "G", "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.640638344188287*^9, 3.640638479829587*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"fourSpokes", "=", 
    RowBox[{"IncreaseDepth", "/@", 
     RowBox[{"PermuteToReduceCrossings", "/@", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"ignoring3plusSqrt5", ",", 
          RowBox[{"g_", "/;", 
           RowBox[{"MatchQ", "[", 
            RowBox[{
             RowBox[{"StableLowWeightSpaceDimensions", "[", 
              RowBox[{"Truncate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"GraphFromString", "[", 
                  RowBox[{"g", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"0", ".."}], ",", "2", ",", "___"}], "}"}]}], 
            "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<bwd1v1v1v1p1p1vduals1v1v1x2x3\>\"", ",", 
          "\"\<bwd1v1v1v1p1p1vduals1v1v1x3x2\>\""}], "}"}]}], "]"}]}]}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.61921076698778*^9, 3.61921089340802*^9}, {
   3.619826266863328*^9, 3.61982627258745*^9}, {3.619826320564858*^9, 
   3.619826323095769*^9}, 3.633200526863117*^9, {3.64063797207339*^9, 
   3.640637994804186*^9}, {3.640638205362843*^9, 3.6406382074492807`*^9}, {
   3.640638483239861*^9, 3.640638487103971*^9}}],

Cell[BoxData[
 RowBox[{"writeGeneratedFile", "[", 
  RowBox[{"\"\<fourSpokes.tex\>\"", ",", 
   RowBox[{"TypesetGraphsEnumerate", "[", "fourSpokes", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.619210924211351*^9, 3.619210928636874*^9}, {
  3.640637713277986*^9, 3.6406377140767736`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"magicNumber10weeds", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{"ignoring3plusSqrt5", ",", 
        RowBox[{"g_", "/;", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"StableLowWeightSpaceDimensions", "[", 
            RowBox[{"Truncate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"GraphFromString", "[", 
                RowBox[{"g", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"0", ".."}], ",", "1", ",", "0", ",", "___"}], "}"}]}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"CylinderQ", "[", "#", "]"}]}], ",", 
         RowBox[{"GraphRank", "[", 
          RowBox[{"GraphFromString", "/@", "#"}], "]"}]}], "}"}], "&"}]}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6192109006895237`*^9, 3.619210904889323*^9}, {
  3.6192109616637487`*^9, 3.6192109705134983`*^9}, {3.619211028573965*^9, 
  3.619211033430381*^9}, {3.61921124173855*^9, 3.619211245538521*^9}, {
  3.6192112995588093`*^9, 3.619211316220821*^9}, {3.619826328909844*^9, 
  3.619826334848172*^9}, {3.640637611869094*^9, 3.640637619244543*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"magicNumber11weeds", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{"ignoring3plusSqrt5", ",", 
        RowBox[{"g_", "/;", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"StableLowWeightSpaceDimensions", "[", 
            RowBox[{"Truncate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"GraphFromString", "[", 
                RowBox[{"g", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"0", ".."}], ",", "1", ",", "1", ",", "___"}], "}"}]}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"CylinderQ", "[", "#", "]"}]}], ",", 
         RowBox[{"DepthOfBranchPoint", "[", 
          RowBox[{"GraphFromString", "[", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "]"}], ",", 
         RowBox[{"GraphRank", "[", 
          RowBox[{"GraphFromString", "/@", "#"}], "]"}]}], "}"}], "&"}]}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.619210977793028*^9, 3.619210979732074*^9}, {
   3.619211198541799*^9, 3.6192112341299887`*^9}, {3.619211323130869*^9, 
   3.6192113520434637`*^9}, {3.6192113917832403`*^9, 3.619211396935131*^9}, 
   3.619826341191125*^9}],

Cell[BoxData[
 RowBox[{"writeGeneratedFile", "[", 
  RowBox[{"\"\<weeds10.tex\>\"", ",", 
   RowBox[{"TypesetGraphsEnumerate", "[", "magicNumber10weeds", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.596227802619295*^9, 3.596227813633518*^9}, 
   3.619210444767832*^9, 3.619210910883294*^9, {3.619210990593782*^9, 
   3.619210993651144*^9}, {3.632773142998263*^9, 3.63277314374984*^9}}],

Cell[BoxData[
 RowBox[{"writeGeneratedFile", "[", 
  RowBox[{"\"\<weeds11.tex\>\"", ",", 
   RowBox[{"TypesetGraphsEnumerate", "[", "magicNumber11weeds", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.619210997690321*^9, 3.619210999689604*^9}, 
   3.632773147431971*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vines", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.619212277207221*^9, 3.619212290949553*^9}}],

Cell[BoxData["197"], "Output",
 CellChangeTimes->{3.619212291266059*^9, 3.619468838766674*^9, 
  3.619470327943818*^9, 3.619814266782178*^9, 3.619823487677903*^9, 
  3.619826349910378*^9, 3.619849112976672*^9, 3.619906545858232*^9, 
  3.623117408803605*^9, 3.628214991679325*^9, 3.632710052902553*^9, 
  3.632772350326105*^9, 3.6327793680171623`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"GraphFromString", ",", 
   RowBox[{"RemoveDuplicates", "[", "vines", "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6198145209516773`*^9, 3.619814525438642*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Index 5.1683, the r = 1 weed", "Subsubsection",
 CellChangeTimes->{{3.623095240581586*^9, 3.623095251115938*^9}, {
  3.623100659818963*^9, 3.62310067102335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<bwd1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1p1x0p0x1v0x0x0x1p0x0x1x0v1x0p0x1p\
1x0p0x1v0x1x0x0p0x0x1x0duals1v1v1x2v1x2v2x1v1x2\>\"", ",", 
     "\"\<bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1p1x0v1x0x0x0p0x1x0x0p0x0x1x0p0x0x0x1\
v0x0x1x0p0x0x0x1p0x0x1x0p1x0x0x0p0x0x0x1p0x1x0x0v0x0x0x1x0x0p0x1x0x0x0x0p1x0x0\
x0x0x0p0x0x0x0x0x1v0x0x0x1p1x0x0x0p0x0x1x0p0x1x0x0p0x1x0x0p1x0x0x0p0x0x0x1p0x0\
x1x0duals1v1v1x2v1x2x4x3v1x2x4x3x6x5v2x1x4x3x6x5x8x7\>\""}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623095257728112*^9, 3.623095269784075*^9}, 
   3.6230953536967163`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.003484320557491289], 
        {Thickness[0.0013885017421602789`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.3093800000000004`, 16.487099999999998`}, {3.3093800000000004`, 
          17.269899999999996`}, {2.675, 17.904299999999996`}, {
          1.8921900000000003`, 17.904299999999996`}, {1.1089799999999999`, 
          17.904299999999996`}, {0.474609, 17.269899999999996`}, {0.474609, 
          16.487099999999998`}, {0.474609, 15.704299999999996`}, {
          1.1089799999999999`, 15.069499999999998`}, {1.8921900000000003`, 
          15.069499999999998`}, {2.675, 15.069499999999998`}, {
          3.3093800000000004`, 15.704299999999996`}, {3.3093800000000004`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0013885017421602789`], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.3093800000000004`, 16.487099999999998`}, {3.3093800000000004`, 
          17.269899999999996`}, {2.675, 17.904299999999996`}, {
          1.8921900000000003`, 17.904299999999996`}, {1.1089799999999999`, 
          17.904299999999996`}, {0.474609, 17.269899999999996`}, {0.474609, 
          16.487099999999998`}, {0.474609, 15.704299999999996`}, {
          1.1089799999999999`, 15.069499999999998`}, {1.8921900000000003`, 
          15.069499999999998`}, {2.675, 15.069499999999998`}, {
          3.3093800000000004`, 15.704299999999996`}, {3.3093800000000004`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{1.8921900000000003`, 
          16.487099999999998`}, {30.238699999999994`, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          31.6562, 16.487099999999998`}, {31.6562, 17.269899999999996`}, {
          31.021499999999993`, 17.904299999999996`}, {30.238699999999994`, 
          17.904299999999996`}, {29.4559, 17.904299999999996`}, {28.8215, 
          17.269899999999996`}, {28.8215, 16.487099999999998`}, {28.8215, 
          15.704299999999996`}, {29.4559, 15.069499999999998`}, {
          30.238699999999994`, 15.069499999999998`}, {31.021499999999993`, 
          15.069499999999998`}, {31.6562, 15.704299999999996`}, {31.6562, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          31.6562, 16.487099999999998`}, {31.6562, 17.269899999999996`}, {
          31.021499999999993`, 17.904299999999996`}, {30.238699999999994`, 
          17.904299999999996`}, {29.4559, 17.904299999999996`}, {28.8215, 
          17.269899999999996`}, {28.8215, 16.487099999999998`}, {28.8215, 
          15.704299999999996`}, {29.4559, 15.069499999999998`}, {
          30.238699999999994`, 15.069499999999998`}, {31.021499999999993`, 
          15.069499999999998`}, {31.6562, 15.704299999999996`}, {31.6562, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.238699999999994`, 
          16.487099999999998`}, {58.585499999999996`, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.00309999999999, 16.487099999999998`}, {60.00309999999999, 
          17.269899999999996`}, {59.3684, 17.904299999999996`}, {
          58.585499999999996`, 17.904299999999996`}, {57.80269999999999, 
          17.904299999999996`}, {57.1684, 17.269899999999996`}, {57.1684, 
          16.487099999999998`}, {57.1684, 15.704299999999996`}, {
          57.80269999999999, 15.069499999999998`}, {58.585499999999996`, 
          15.069499999999998`}, {59.3684, 15.069499999999998`}, {
          60.00309999999999, 15.704299999999996`}, {60.00309999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.00309999999999, 16.487099999999998`}, {60.00309999999999, 
          17.269899999999996`}, {59.3684, 17.904299999999996`}, {
          58.585499999999996`, 17.904299999999996`}, {57.80269999999999, 
          17.904299999999996`}, {57.1684, 17.269899999999996`}, {57.1684, 
          16.487099999999998`}, {57.1684, 15.704299999999996`}, {
          57.80269999999999, 15.069499999999998`}, {58.585499999999996`, 
          15.069499999999998`}, {59.3684, 15.069499999999998`}, {
          60.00309999999999, 15.704299999999996`}, {60.00309999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.585499999999996`, 
          16.487099999999998`}, {86.93239999999999, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.35, 16.487099999999998`}, {88.35, 17.269899999999996`}, {
          87.71519999999998, 17.904299999999996`}, {86.93239999999999, 
          17.904299999999996`}, {86.14959999999999, 17.904299999999996`}, {
          85.5148, 17.269899999999996`}, {85.5148, 16.487099999999998`}, {
          85.5148, 15.704299999999996`}, {86.14959999999999, 
          15.069499999999998`}, {86.93239999999999, 15.069499999999998`}, {
          87.71519999999998, 15.069499999999998`}, {88.35, 
          15.704299999999996`}, {88.35, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.35, 16.487099999999998`}, {88.35, 17.269899999999996`}, {
          87.71519999999998, 17.904299999999996`}, {86.93239999999999, 
          17.904299999999996`}, {86.14959999999999, 17.904299999999996`}, {
          85.5148, 17.269899999999996`}, {85.5148, 16.487099999999998`}, {
          85.5148, 15.704299999999996`}, {86.14959999999999, 
          15.069499999999998`}, {86.93239999999999, 15.069499999999998`}, {
          87.71519999999998, 15.069499999999998`}, {88.35, 
          15.704299999999996`}, {88.35, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{86.93239999999999, 
          16.487099999999998`}, {115.27899999999998`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{86.93239999999999, 
          16.487099999999998`}, {115.27899999999998`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 11.762499999999998`}, {116.69599999999998`, 
          12.5453}, {116.06199999999997`, 13.179699999999997`}, {
          115.27899999999998`, 13.179699999999997`}, {114.49599999999998`, 
          13.179699999999997`}, {113.86199999999997`, 12.5453}, {
          113.86199999999997`, 11.762499999999998`}, {113.86199999999997`, 
          10.979700000000001`}, {114.49599999999998`, 10.344900000000003`}, {
          115.27899999999998`, 10.344900000000003`}, {116.06199999999997`, 
          10.344900000000003`}, {116.69599999999998`, 10.979700000000001`}, {
          116.69599999999998`, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 11.762499999999998`}, {116.69599999999998`, 
          12.5453}, {116.06199999999997`, 13.179699999999997`}, {
          115.27899999999998`, 13.179699999999997`}, {114.49599999999998`, 
          13.179699999999997`}, {113.86199999999997`, 12.5453}, {
          113.86199999999997`, 11.762499999999998`}, {113.86199999999997`, 
          10.979700000000001`}, {114.49599999999998`, 10.344900000000003`}, {
          115.27899999999998`, 10.344900000000003`}, {116.06199999999997`, 
          10.344900000000003`}, {116.69599999999998`, 10.979700000000001`}, {
          116.69599999999998`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 21.211699999999997`}, {116.69599999999998`, 
          21.994500000000002`}, {116.06199999999997`, 22.6289}, {
          115.27899999999998`, 22.6289}, {114.49599999999998`, 22.6289}, {
          113.86199999999997`, 21.994500000000002`}, {113.86199999999997`, 
          21.211699999999997`}, {113.86199999999997`, 20.4289}, {
          114.49599999999998`, 19.7941}, {115.27899999999998`, 19.7941}, {
          116.06199999999997`, 19.7941}, {116.69599999999998`, 20.4289}, {
          116.69599999999998`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 21.211699999999997`}, {116.69599999999998`, 
          21.994500000000002`}, {116.06199999999997`, 22.6289}, {
          115.27899999999998`, 22.6289}, {114.49599999999998`, 22.6289}, {
          113.86199999999997`, 21.994500000000002`}, {113.86199999999997`, 
          21.211699999999997`}, {113.86199999999997`, 20.4289}, {
          114.49599999999998`, 19.7941}, {115.27899999999998`, 19.7941}, {
          116.06199999999997`, 19.7941}, {116.69599999999998`, 20.4289}, {
          116.69599999999998`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 
          11.762499999999998`}, {143.62599999999998`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 
          11.762499999999998`}, {143.62599999999998`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 11.762499999999998`}, {145.04299999999998`, 
          12.5453}, {144.40899999999996`, 13.179699999999997`}, {
          143.62599999999998`, 13.179699999999997`}, {142.843, 
          13.179699999999997`}, {142.20899999999997`, 12.5453}, {
          142.20899999999997`, 11.762499999999998`}, {142.20899999999997`, 
          10.979700000000001`}, {142.843, 10.344900000000003`}, {
          143.62599999999998`, 10.344900000000003`}, {144.40899999999996`, 
          10.344900000000003`}, {145.04299999999998`, 10.979700000000001`}, {
          145.04299999999998`, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 11.762499999999998`}, {145.04299999999998`, 
          12.5453}, {144.40899999999996`, 13.179699999999997`}, {
          143.62599999999998`, 13.179699999999997`}, {142.843, 
          13.179699999999997`}, {142.20899999999997`, 12.5453}, {
          142.20899999999997`, 11.762499999999998`}, {142.20899999999997`, 
          10.979700000000001`}, {142.843, 10.344900000000003`}, {
          143.62599999999998`, 10.344900000000003`}, {144.40899999999996`, 
          10.344900000000003`}, {145.04299999999998`, 10.979700000000001`}, {
          145.04299999999998`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 21.211699999999997`}, {145.04299999999998`, 
          21.994500000000002`}, {144.40899999999996`, 22.6289}, {
          143.62599999999998`, 22.6289}, {142.843, 22.6289}, {
          142.20899999999997`, 21.994500000000002`}, {142.20899999999997`, 
          21.211699999999997`}, {142.20899999999997`, 20.4289}, {142.843, 
          19.7941}, {143.62599999999998`, 19.7941}, {144.40899999999996`, 
          19.7941}, {145.04299999999998`, 20.4289}, {145.04299999999998`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 21.211699999999997`}, {145.04299999999998`, 
          21.994500000000002`}, {144.40899999999996`, 22.6289}, {
          143.62599999999998`, 22.6289}, {142.843, 22.6289}, {
          142.20899999999997`, 21.994500000000002`}, {142.20899999999997`, 
          21.211699999999997`}, {142.20899999999997`, 20.4289}, {142.843, 
          19.7941}, {143.62599999999998`, 19.7941}, {144.40899999999996`, 
          19.7941}, {145.04299999999998`, 20.4289}, {145.04299999999998`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 
          11.762499999999998`}, {171.97299999999998`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 
          21.211699999999997`}, {171.97299999999998`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 11.762499999999998`}, {173.39, 12.5453}, {
          172.75599999999997`, 13.179699999999997`}, {171.97299999999998`, 
          13.179699999999997`}, {171.19, 13.179699999999997`}, {
          170.55499999999998`, 12.5453}, {170.55499999999998`, 
          11.762499999999998`}, {170.55499999999998`, 10.979700000000001`}, {
          171.19, 10.344900000000003`}, {171.97299999999998`, 
          10.344900000000003`}, {172.75599999999997`, 10.344900000000003`}, {
          173.39, 10.979700000000001`}, {173.39, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 11.762499999999998`}, {173.39, 12.5453}, {
          172.75599999999997`, 13.179699999999997`}, {171.97299999999998`, 
          13.179699999999997`}, {171.19, 13.179699999999997`}, {
          170.55499999999998`, 12.5453}, {170.55499999999998`, 
          11.762499999999998`}, {170.55499999999998`, 10.979700000000001`}, {
          171.19, 10.344900000000003`}, {171.97299999999998`, 
          10.344900000000003`}, {172.75599999999997`, 10.344900000000003`}, {
          173.39, 10.979700000000001`}, {173.39, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 21.211699999999997`}, {173.39, 21.994500000000002`}, {
          172.75599999999997`, 22.6289}, {171.97299999999998`, 22.6289}, {
          171.19, 22.6289}, {170.55499999999998`, 21.994500000000002`}, {
          170.55499999999998`, 21.211699999999997`}, {170.55499999999998`, 
          20.4289}, {171.19, 19.7941}, {171.97299999999998`, 19.7941}, {
          172.75599999999997`, 19.7941}, {173.39, 20.4289}, {173.39, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 21.211699999999997`}, {173.39, 21.994500000000002`}, {
          172.75599999999997`, 22.6289}, {171.97299999999998`, 22.6289}, {
          171.19, 22.6289}, {170.55499999999998`, 21.994500000000002`}, {
          170.55499999999998`, 21.211699999999997`}, {170.55499999999998`, 
          20.4289}, {171.19, 19.7941}, {171.97299999999998`, 19.7941}, {
          172.75599999999997`, 19.7941}, {173.39, 20.4289}, {173.39, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          11.762499999999998`}, {200.32, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          21.211699999999997`}, {200.32, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          11.762499999999998`}, {200.32, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          21.211699999999997`}, {200.32, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 2.3136699999999997`}, {201.73699999999997`, 
          3.0964799999999997`}, {201.10199999999998`, 3.7308599999999994`}, {
          200.32, 3.7308599999999994`}, {199.53699999999998`, 
          3.7308599999999994`}, {198.902, 3.0964799999999997`}, {198.902, 
          2.3136699999999997`}, {198.902, 1.5308599999999999`}, {
          199.53699999999998`, 0.8960940000000002}, {200.32, 
          0.8960940000000002}, {201.10199999999998`, 0.8960940000000002}, {
          201.73699999999997`, 1.5308599999999999`}, {201.73699999999997`, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 2.3136699999999997`}, {201.73699999999997`, 
          3.0964799999999997`}, {201.10199999999998`, 3.7308599999999994`}, {
          200.32, 3.7308599999999994`}, {199.53699999999998`, 
          3.7308599999999994`}, {198.902, 3.0964799999999997`}, {198.902, 
          2.3136699999999997`}, {198.902, 1.5308599999999999`}, {
          199.53699999999998`, 0.8960940000000002}, {200.32, 
          0.8960940000000002}, {201.10199999999998`, 0.8960940000000002}, {
          201.73699999999997`, 1.5308599999999999`}, {201.73699999999997`, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 11.762499999999998`}, {201.73699999999997`, 
          12.5453}, {201.10199999999998`, 13.179699999999997`}, {200.32, 
          13.179699999999997`}, {199.53699999999998`, 13.179699999999997`}, {
          198.902, 12.5453}, {198.902, 11.762499999999998`}, {198.902, 
          10.979700000000001`}, {199.53699999999998`, 10.344900000000003`}, {
          200.32, 10.344900000000003`}, {201.10199999999998`, 
          10.344900000000003`}, {201.73699999999997`, 10.979700000000001`}, {
          201.73699999999997`, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 11.762499999999998`}, {201.73699999999997`, 
          12.5453}, {201.10199999999998`, 13.179699999999997`}, {200.32, 
          13.179699999999997`}, {199.53699999999998`, 13.179699999999997`}, {
          198.902, 12.5453}, {198.902, 11.762499999999998`}, {198.902, 
          10.979700000000001`}, {199.53699999999998`, 10.344900000000003`}, {
          200.32, 10.344900000000003`}, {201.10199999999998`, 
          10.344900000000003`}, {201.73699999999997`, 10.979700000000001`}, {
          201.73699999999997`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 21.211699999999997`}, {201.73699999999997`, 
          21.994500000000002`}, {201.10199999999998`, 22.6289}, {200.32, 
          22.6289}, {199.53699999999998`, 22.6289}, {198.902, 
          21.994500000000002`}, {198.902, 21.211699999999997`}, {198.902, 
          20.4289}, {199.53699999999998`, 19.7941}, {200.32, 19.7941}, {
          201.10199999999998`, 19.7941}, {201.73699999999997`, 20.4289}, {
          201.73699999999997`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 21.211699999999997`}, {201.73699999999997`, 
          21.994500000000002`}, {201.10199999999998`, 22.6289}, {200.32, 
          22.6289}, {199.53699999999998`, 22.6289}, {198.902, 
          21.994500000000002`}, {198.902, 21.211699999999997`}, {198.902, 
          20.4289}, {199.53699999999998`, 19.7941}, {200.32, 19.7941}, {
          201.10199999999998`, 19.7941}, {201.73699999999997`, 20.4289}, {
          201.73699999999997`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 30.6605}, {201.73699999999997`, 
          31.443399999999993`}, {201.10199999999998`, 32.07769999999999}, {
          200.32, 32.07769999999999}, {199.53699999999998`, 
          32.07769999999999}, {198.902, 31.443399999999993`}, {198.902, 
          30.6605}, {198.902, 29.877699999999994`}, {199.53699999999998`, 
          29.24299999999999}, {200.32, 29.24299999999999}, {
          201.10199999999998`, 29.24299999999999}, {201.73699999999997`, 
          29.877699999999994`}, {201.73699999999997`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 30.6605}, {201.73699999999997`, 
          31.443399999999993`}, {201.10199999999998`, 32.07769999999999}, {
          200.32, 32.07769999999999}, {199.53699999999998`, 
          32.07769999999999}, {198.902, 31.443399999999993`}, {198.902, 
          30.6605}, {198.902, 29.877699999999994`}, {199.53699999999998`, 
          29.24299999999999}, {200.32, 29.24299999999999}, {
          201.10199999999998`, 29.24299999999999}, {201.73699999999997`, 
          29.877699999999994`}, {201.73699999999997`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 30.6605}, {
          228.66599999999994`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 21.211699999999997`}, {
          228.66599999999994`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 11.762499999999998`}, {230.08399999999997`, 
          12.5453}, {229.44899999999998`, 13.179699999999997`}, {
          228.66599999999994`, 13.179699999999997`}, {227.884, 
          13.179699999999997`}, {227.249, 12.5453}, {227.249, 
          11.762499999999998`}, {227.249, 10.979700000000001`}, {227.884, 
          10.344900000000003`}, {228.66599999999994`, 10.344900000000003`}, {
          229.44899999999998`, 10.344900000000003`}, {230.08399999999997`, 
          10.979700000000001`}, {230.08399999999997`, 11.762499999999998`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 11.762499999999998`}, {230.08399999999997`, 
          12.5453}, {229.44899999999998`, 13.179699999999997`}, {
          228.66599999999994`, 13.179699999999997`}, {227.884, 
          13.179699999999997`}, {227.249, 12.5453}, {227.249, 
          11.762499999999998`}, {227.249, 10.979700000000001`}, {227.884, 
          10.344900000000003`}, {228.66599999999994`, 10.344900000000003`}, {
          229.44899999999998`, 10.344900000000003`}, {230.08399999999997`, 
          10.979700000000001`}, {230.08399999999997`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 21.211699999999997`}, {230.08399999999997`, 
          21.994500000000002`}, {229.44899999999998`, 22.6289}, {
          228.66599999999994`, 22.6289}, {227.884, 22.6289}, {227.249, 
          21.994500000000002`}, {227.249, 21.211699999999997`}, {227.249, 
          20.4289}, {227.884, 19.7941}, {228.66599999999994`, 19.7941}, {
          229.44899999999998`, 19.7941}, {230.08399999999997`, 20.4289}, {
          230.08399999999997`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 21.211699999999997`}, {230.08399999999997`, 
          21.994500000000002`}, {229.44899999999998`, 22.6289}, {
          228.66599999999994`, 22.6289}, {227.884, 22.6289}, {227.249, 
          21.994500000000002`}, {227.249, 21.211699999999997`}, {227.249, 
          20.4289}, {227.884, 19.7941}, {228.66599999999994`, 19.7941}, {
          229.44899999999998`, 19.7941}, {230.08399999999997`, 20.4289}, {
          230.08399999999997`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 
          11.762499999999998`}, {257.013, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 
          21.211699999999997`}, {257.013, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 
          11.762499999999998`}, {257.013, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 
          21.211699999999997`}, {257.013, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 2.3136699999999997`}, {258.431, 3.0964799999999997`}, {
          257.796, 3.7308599999999994`}, {257.013, 3.7308599999999994`}, {
          256.22999999999996`, 3.7308599999999994`}, {255.59599999999998`, 
          3.0964799999999997`}, {255.59599999999998`, 2.3136699999999997`}, {
          255.59599999999998`, 1.5308599999999999`}, {256.22999999999996`, 
          0.8960940000000002}, {257.013, 0.8960940000000002}, {257.796, 
          0.8960940000000002}, {258.431, 1.5308599999999999`}, {258.431, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 2.3136699999999997`}, {258.431, 3.0964799999999997`}, {
          257.796, 3.7308599999999994`}, {257.013, 3.7308599999999994`}, {
          256.22999999999996`, 3.7308599999999994`}, {255.59599999999998`, 
          3.0964799999999997`}, {255.59599999999998`, 2.3136699999999997`}, {
          255.59599999999998`, 1.5308599999999999`}, {256.22999999999996`, 
          0.8960940000000002}, {257.013, 0.8960940000000002}, {257.796, 
          0.8960940000000002}, {258.431, 1.5308599999999999`}, {258.431, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 11.762499999999998`}, {258.431, 12.5453}, {257.796, 
          13.179699999999997`}, {257.013, 13.179699999999997`}, {
          256.22999999999996`, 13.179699999999997`}, {255.59599999999998`, 
          12.5453}, {255.59599999999998`, 11.762499999999998`}, {
          255.59599999999998`, 10.979700000000001`}, {256.22999999999996`, 
          10.344900000000003`}, {257.013, 10.344900000000003`}, {257.796, 
          10.344900000000003`}, {258.431, 10.979700000000001`}, {258.431, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 11.762499999999998`}, {258.431, 12.5453}, {257.796, 
          13.179699999999997`}, {257.013, 13.179699999999997`}, {
          256.22999999999996`, 13.179699999999997`}, {255.59599999999998`, 
          12.5453}, {255.59599999999998`, 11.762499999999998`}, {
          255.59599999999998`, 10.979700000000001`}, {256.22999999999996`, 
          10.344900000000003`}, {257.013, 10.344900000000003`}, {257.796, 
          10.344900000000003`}, {258.431, 10.979700000000001`}, {258.431, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 21.211699999999997`}, {258.431, 21.994500000000002`}, {
          257.796, 22.6289}, {257.013, 22.6289}, {256.22999999999996`, 
          22.6289}, {255.59599999999998`, 21.994500000000002`}, {
          255.59599999999998`, 21.211699999999997`}, {255.59599999999998`, 
          20.4289}, {256.22999999999996`, 19.7941}, {257.013, 19.7941}, {
          257.796, 19.7941}, {258.431, 20.4289}, {258.431, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 21.211699999999997`}, {258.431, 21.994500000000002`}, {
          257.796, 22.6289}, {257.013, 22.6289}, {256.22999999999996`, 
          22.6289}, {255.59599999999998`, 21.994500000000002`}, {
          255.59599999999998`, 21.211699999999997`}, {255.59599999999998`, 
          20.4289}, {256.22999999999996`, 19.7941}, {257.013, 19.7941}, {
          257.796, 19.7941}, {258.431, 20.4289}, {258.431, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 30.6605}, {258.431, 31.443399999999993`}, {257.796, 
          32.07769999999999}, {257.013, 32.07769999999999}, {
          256.22999999999996`, 32.07769999999999}, {255.59599999999998`, 
          31.443399999999993`}, {255.59599999999998`, 30.6605}, {
          255.59599999999998`, 29.877699999999994`}, {256.22999999999996`, 
          29.24299999999999}, {257.013, 29.24299999999999}, {257.796, 
          29.24299999999999}, {258.431, 29.877699999999994`}, {258.431, 
          30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 30.6605}, {258.431, 31.443399999999993`}, {257.796, 
          32.07769999999999}, {257.013, 32.07769999999999}, {
          256.22999999999996`, 32.07769999999999}, {255.59599999999998`, 
          31.443399999999993`}, {255.59599999999998`, 30.6605}, {
          255.59599999999998`, 29.877699999999994`}, {256.22999999999996`, 
          29.24299999999999}, {257.013, 29.24299999999999}, {257.796, 
          29.24299999999999}, {258.431, 29.877699999999994`}, {258.431, 
          30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 11.762499999999998`}, {
          285.35999999999996`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 21.211699999999997`}, {
          285.35999999999996`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 11.762499999999998`}, {286.777, 12.5453}, {286.143, 
          13.179699999999997`}, {285.35999999999996`, 13.179699999999997`}, {
          284.57699999999994`, 13.179699999999997`}, {283.943, 12.5453}, {
          283.943, 11.762499999999998`}, {283.943, 10.979700000000001`}, {
          284.57699999999994`, 10.344900000000003`}, {285.35999999999996`, 
          10.344900000000003`}, {286.143, 10.344900000000003`}, {286.777, 
          10.979700000000001`}, {286.777, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 11.762499999999998`}, {286.777, 12.5453}, {286.143, 
          13.179699999999997`}, {285.35999999999996`, 13.179699999999997`}, {
          284.57699999999994`, 13.179699999999997`}, {283.943, 12.5453}, {
          283.943, 11.762499999999998`}, {283.943, 10.979700000000001`}, {
          284.57699999999994`, 10.344900000000003`}, {285.35999999999996`, 
          10.344900000000003`}, {286.143, 10.344900000000003`}, {286.777, 
          10.979700000000001`}, {286.777, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 21.211699999999997`}, {286.777, 21.994500000000002`}, {
          286.143, 22.6289}, {285.35999999999996`, 22.6289}, {
          284.57699999999994`, 22.6289}, {283.943, 21.994500000000002`}, {
          283.943, 21.211699999999997`}, {283.943, 20.4289}, {
          284.57699999999994`, 19.7941}, {285.35999999999996`, 19.7941}, {
          286.143, 19.7941}, {286.777, 20.4289}, {286.777, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 21.211699999999997`}, {286.777, 21.994500000000002`}, {
          286.143, 22.6289}, {285.35999999999996`, 22.6289}, {
          284.57699999999994`, 22.6289}, {283.943, 21.994500000000002`}, {
          283.943, 21.211699999999997`}, {283.943, 20.4289}, {
          284.57699999999994`, 19.7941}, {285.35999999999996`, 19.7941}, {
          286.143, 19.7941}, {286.777, 20.4289}, {286.777, 
          21.211699999999997`}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.002777038327526133], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{1.8921900000000003`, 
          16.487099999999998`}, {1.8921900000000003`, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.585499999999996`, 
          16.487099999999998`}, {58.585499999999996`, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 
          11.762499999999998`}, {115.27899999999998`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 
          21.211699999999997`}, {115.27899999999998`, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          11.762499999999998`}, {171.97299999999998`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          21.211699999999997`}, {171.97299999999998`, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{228.66599999999994`, 
          11.762499999999998`}, {226.06100000000004`, 14.368000000000002`}, {
          226.06100000000004`, 18.605900000000002`}, {228.66599999999994`, 
          21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.35999999999996`, 
          11.762499999999998`}, {285.35999999999996`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.35999999999996`, 
          21.211699999999997`}, {285.35999999999996`, 24.361299999999996`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{287., 33.},
       PlotRange->{{0., 287.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.003484320557491289], 
        {Thickness[0.0013885017421602789`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.3093800000000004`, 16.487099999999998`}, {3.3093800000000004`, 
          17.269899999999996`}, {2.675, 17.904299999999996`}, {
          1.8921900000000003`, 17.904299999999996`}, {1.1089799999999999`, 
          17.904299999999996`}, {0.474609, 17.269899999999996`}, {0.474609, 
          16.487099999999998`}, {0.474609, 15.704299999999996`}, {
          1.1089799999999999`, 15.069499999999998`}, {1.8921900000000003`, 
          15.069499999999998`}, {2.675, 15.069499999999998`}, {
          3.3093800000000004`, 15.704299999999996`}, {3.3093800000000004`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0013885017421602789`], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.3093800000000004`, 16.487099999999998`}, {3.3093800000000004`, 
          17.269899999999996`}, {2.675, 17.904299999999996`}, {
          1.8921900000000003`, 17.904299999999996`}, {1.1089799999999999`, 
          17.904299999999996`}, {0.474609, 17.269899999999996`}, {0.474609, 
          16.487099999999998`}, {0.474609, 15.704299999999996`}, {
          1.1089799999999999`, 15.069499999999998`}, {1.8921900000000003`, 
          15.069499999999998`}, {2.675, 15.069499999999998`}, {
          3.3093800000000004`, 15.704299999999996`}, {3.3093800000000004`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{1.8921900000000003`, 
          16.487099999999998`}, {30.238699999999994`, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          31.6562, 16.487099999999998`}, {31.6562, 17.269899999999996`}, {
          31.021499999999993`, 17.904299999999996`}, {30.238699999999994`, 
          17.904299999999996`}, {29.4559, 17.904299999999996`}, {28.8215, 
          17.269899999999996`}, {28.8215, 16.487099999999998`}, {28.8215, 
          15.704299999999996`}, {29.4559, 15.069499999999998`}, {
          30.238699999999994`, 15.069499999999998`}, {31.021499999999993`, 
          15.069499999999998`}, {31.6562, 15.704299999999996`}, {31.6562, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          31.6562, 16.487099999999998`}, {31.6562, 17.269899999999996`}, {
          31.021499999999993`, 17.904299999999996`}, {30.238699999999994`, 
          17.904299999999996`}, {29.4559, 17.904299999999996`}, {28.8215, 
          17.269899999999996`}, {28.8215, 16.487099999999998`}, {28.8215, 
          15.704299999999996`}, {29.4559, 15.069499999999998`}, {
          30.238699999999994`, 15.069499999999998`}, {31.021499999999993`, 
          15.069499999999998`}, {31.6562, 15.704299999999996`}, {31.6562, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.238699999999994`, 
          16.487099999999998`}, {58.585499999999996`, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.00309999999999, 16.487099999999998`}, {60.00309999999999, 
          17.269899999999996`}, {59.3684, 17.904299999999996`}, {
          58.585499999999996`, 17.904299999999996`}, {57.80269999999999, 
          17.904299999999996`}, {57.1684, 17.269899999999996`}, {57.1684, 
          16.487099999999998`}, {57.1684, 15.704299999999996`}, {
          57.80269999999999, 15.069499999999998`}, {58.585499999999996`, 
          15.069499999999998`}, {59.3684, 15.069499999999998`}, {
          60.00309999999999, 15.704299999999996`}, {60.00309999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.00309999999999, 16.487099999999998`}, {60.00309999999999, 
          17.269899999999996`}, {59.3684, 17.904299999999996`}, {
          58.585499999999996`, 17.904299999999996`}, {57.80269999999999, 
          17.904299999999996`}, {57.1684, 17.269899999999996`}, {57.1684, 
          16.487099999999998`}, {57.1684, 15.704299999999996`}, {
          57.80269999999999, 15.069499999999998`}, {58.585499999999996`, 
          15.069499999999998`}, {59.3684, 15.069499999999998`}, {
          60.00309999999999, 15.704299999999996`}, {60.00309999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.585499999999996`, 
          16.487099999999998`}, {86.93239999999999, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.35, 16.487099999999998`}, {88.35, 17.269899999999996`}, {
          87.71519999999998, 17.904299999999996`}, {86.93239999999999, 
          17.904299999999996`}, {86.14959999999999, 17.904299999999996`}, {
          85.5148, 17.269899999999996`}, {85.5148, 16.487099999999998`}, {
          85.5148, 15.704299999999996`}, {86.14959999999999, 
          15.069499999999998`}, {86.93239999999999, 15.069499999999998`}, {
          87.71519999999998, 15.069499999999998`}, {88.35, 
          15.704299999999996`}, {88.35, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.35, 16.487099999999998`}, {88.35, 17.269899999999996`}, {
          87.71519999999998, 17.904299999999996`}, {86.93239999999999, 
          17.904299999999996`}, {86.14959999999999, 17.904299999999996`}, {
          85.5148, 17.269899999999996`}, {85.5148, 16.487099999999998`}, {
          85.5148, 15.704299999999996`}, {86.14959999999999, 
          15.069499999999998`}, {86.93239999999999, 15.069499999999998`}, {
          87.71519999999998, 15.069499999999998`}, {88.35, 
          15.704299999999996`}, {88.35, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{86.93239999999999, 
          16.487099999999998`}, {115.27899999999998`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{86.93239999999999, 
          16.487099999999998`}, {115.27899999999998`, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 14.4621}, {116.69599999999998`, 
          15.245299999999999`}, {116.06199999999997`, 15.879699999999998`}, {
          115.27899999999998`, 15.879699999999998`}, {114.49599999999998`, 
          15.879699999999998`}, {113.86199999999997`, 15.245299999999999`}, {
          113.86199999999997`, 14.4621}, {113.86199999999997`, 
          13.679299999999996`}, {114.49599999999998`, 13.044899999999997`}, {
          115.27899999999998`, 13.044899999999997`}, {116.06199999999997`, 
          13.044899999999997`}, {116.69599999999998`, 13.679299999999996`}, {
          116.69599999999998`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 14.4621}, {116.69599999999998`, 
          15.245299999999999`}, {116.06199999999997`, 15.879699999999998`}, {
          115.27899999999998`, 15.879699999999998`}, {114.49599999999998`, 
          15.879699999999998`}, {113.86199999999997`, 15.245299999999999`}, {
          113.86199999999997`, 14.4621}, {113.86199999999997`, 
          13.679299999999996`}, {114.49599999999998`, 13.044899999999997`}, {
          115.27899999999998`, 13.044899999999997`}, {116.06199999999997`, 
          13.044899999999997`}, {116.69599999999998`, 13.679299999999996`}, {
          116.69599999999998`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 18.5117}, {116.69599999999998`, 19.2945}, {
          116.06199999999997`, 19.929299999999998`}, {115.27899999999998`, 
          19.929299999999998`}, {114.49599999999998`, 19.929299999999998`}, {
          113.86199999999997`, 19.2945}, {113.86199999999997`, 18.5117}, {
          113.86199999999997`, 17.728899999999996`}, {114.49599999999998`, 
          17.094099999999997`}, {115.27899999999998`, 17.094099999999997`}, {
          116.06199999999997`, 17.094099999999997`}, {116.69599999999998`, 
          17.728899999999996`}, {116.69599999999998`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          116.69599999999998`, 18.5117}, {116.69599999999998`, 19.2945}, {
          116.06199999999997`, 19.929299999999998`}, {115.27899999999998`, 
          19.929299999999998`}, {114.49599999999998`, 19.929299999999998`}, {
          113.86199999999997`, 19.2945}, {113.86199999999997`, 18.5117}, {
          113.86199999999997`, 17.728899999999996`}, {114.49599999999998`, 
          17.094099999999997`}, {115.27899999999998`, 17.094099999999997`}, {
          116.06199999999997`, 17.094099999999997`}, {116.69599999999998`, 
          17.728899999999996`}, {116.69599999999998`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 14.4621}, {
          143.62599999999998`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 18.5117}, {
          143.62599999999998`, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 14.4621}, {145.04299999999998`, 
          15.245299999999999`}, {144.40899999999996`, 15.879699999999998`}, {
          143.62599999999998`, 15.879699999999998`}, {142.843, 
          15.879699999999998`}, {142.20899999999997`, 15.245299999999999`}, {
          142.20899999999997`, 14.4621}, {142.20899999999997`, 
          13.679299999999996`}, {142.843, 13.044899999999997`}, {
          143.62599999999998`, 13.044899999999997`}, {144.40899999999996`, 
          13.044899999999997`}, {145.04299999999998`, 13.679299999999996`}, {
          145.04299999999998`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 14.4621}, {145.04299999999998`, 
          15.245299999999999`}, {144.40899999999996`, 15.879699999999998`}, {
          143.62599999999998`, 15.879699999999998`}, {142.843, 
          15.879699999999998`}, {142.20899999999997`, 15.245299999999999`}, {
          142.20899999999997`, 14.4621}, {142.20899999999997`, 
          13.679299999999996`}, {142.843, 13.044899999999997`}, {
          143.62599999999998`, 13.044899999999997`}, {144.40899999999996`, 
          13.044899999999997`}, {145.04299999999998`, 13.679299999999996`}, {
          145.04299999999998`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 18.5117}, {145.04299999999998`, 19.2945}, {
          144.40899999999996`, 19.929299999999998`}, {143.62599999999998`, 
          19.929299999999998`}, {142.843, 19.929299999999998`}, {
          142.20899999999997`, 19.2945}, {142.20899999999997`, 18.5117}, {
          142.20899999999997`, 17.728899999999996`}, {142.843, 
          17.094099999999997`}, {143.62599999999998`, 17.094099999999997`}, {
          144.40899999999996`, 17.094099999999997`}, {145.04299999999998`, 
          17.728899999999996`}, {145.04299999999998`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.04299999999998`, 18.5117}, {145.04299999999998`, 19.2945}, {
          144.40899999999996`, 19.929299999999998`}, {143.62599999999998`, 
          19.929299999999998`}, {142.843, 19.929299999999998`}, {
          142.20899999999997`, 19.2945}, {142.20899999999997`, 18.5117}, {
          142.20899999999997`, 17.728899999999996`}, {142.843, 
          17.094099999999997`}, {143.62599999999998`, 17.094099999999997`}, {
          144.40899999999996`, 17.094099999999997`}, {145.04299999999998`, 
          17.728899999999996`}, {145.04299999999998`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 14.4621}, {
          171.97299999999998`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 18.5117}, {
          171.97299999999998`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 18.5117}, {
          171.97299999999998`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.62599999999998`, 14.4621}, {
          171.97299999999998`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 10.4129}, {173.39, 11.195700000000002`}, {
          172.75599999999997`, 11.8305}, {171.97299999999998`, 11.8305}, {
          171.19, 11.8305}, {170.55499999999998`, 11.195700000000002`}, {
          170.55499999999998`, 10.4129}, {170.55499999999998`, 9.63008}, {
          171.19, 8.995310000000002}, {171.97299999999998`, 
          8.995310000000002}, {172.75599999999997`, 8.995310000000002}, {
          173.39, 9.63008}, {173.39, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 10.4129}, {173.39, 11.195700000000002`}, {
          172.75599999999997`, 11.8305}, {171.97299999999998`, 11.8305}, {
          171.19, 11.8305}, {170.55499999999998`, 11.195700000000002`}, {
          170.55499999999998`, 10.4129}, {170.55499999999998`, 9.63008}, {
          171.19, 8.995310000000002}, {171.97299999999998`, 
          8.995310000000002}, {172.75599999999997`, 8.995310000000002}, {
          173.39, 9.63008}, {173.39, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 14.4621}, {173.39, 15.245299999999999`}, {
          172.75599999999997`, 15.879699999999998`}, {171.97299999999998`, 
          15.879699999999998`}, {171.19, 15.879699999999998`}, {
          170.55499999999998`, 15.245299999999999`}, {170.55499999999998`, 
          14.4621}, {170.55499999999998`, 13.679299999999996`}, {171.19, 
          13.044899999999997`}, {171.97299999999998`, 13.044899999999997`}, {
          172.75599999999997`, 13.044899999999997`}, {173.39, 
          13.679299999999996`}, {173.39, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 14.4621}, {173.39, 15.245299999999999`}, {
          172.75599999999997`, 15.879699999999998`}, {171.97299999999998`, 
          15.879699999999998`}, {171.19, 15.879699999999998`}, {
          170.55499999999998`, 15.245299999999999`}, {170.55499999999998`, 
          14.4621}, {170.55499999999998`, 13.679299999999996`}, {171.19, 
          13.044899999999997`}, {171.97299999999998`, 13.044899999999997`}, {
          172.75599999999997`, 13.044899999999997`}, {173.39, 
          13.679299999999996`}, {173.39, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 18.5117}, {173.39, 19.2945}, {172.75599999999997`, 
          19.929299999999998`}, {171.97299999999998`, 19.929299999999998`}, {
          171.19, 19.929299999999998`}, {170.55499999999998`, 19.2945}, {
          170.55499999999998`, 18.5117}, {170.55499999999998`, 
          17.728899999999996`}, {171.19, 17.094099999999997`}, {
          171.97299999999998`, 17.094099999999997`}, {172.75599999999997`, 
          17.094099999999997`}, {173.39, 17.728899999999996`}, {173.39, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 18.5117}, {173.39, 19.2945}, {172.75599999999997`, 
          19.929299999999998`}, {171.97299999999998`, 19.929299999999998`}, {
          171.19, 19.929299999999998`}, {170.55499999999998`, 19.2945}, {
          170.55499999999998`, 18.5117}, {170.55499999999998`, 
          17.728899999999996`}, {171.19, 17.094099999999997`}, {
          171.97299999999998`, 17.094099999999997`}, {172.75599999999997`, 
          17.094099999999997`}, {173.39, 17.728899999999996`}, {173.39, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 22.560899999999997`}, {173.39, 23.3438}, {
          172.75599999999997`, 23.978499999999997`}, {171.97299999999998`, 
          23.978499999999997`}, {171.19, 23.978499999999997`}, {
          170.55499999999998`, 23.3438}, {170.55499999999998`, 
          22.560899999999997`}, {170.55499999999998`, 21.7781}, {171.19, 
          21.1438}, {171.97299999999998`, 21.1438}, {172.75599999999997`, 
          21.1438}, {173.39, 21.7781}, {173.39, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.39, 22.560899999999997`}, {173.39, 23.3438}, {
          172.75599999999997`, 23.978499999999997`}, {171.97299999999998`, 
          23.978499999999997`}, {171.19, 23.978499999999997`}, {
          170.55499999999998`, 23.3438}, {170.55499999999998`, 
          22.560899999999997`}, {170.55499999999998`, 21.7781}, {171.19, 
          21.1438}, {171.97299999999998`, 21.1438}, {172.75599999999997`, 
          21.1438}, {173.39, 21.7781}, {173.39, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 10.4129}, {
          200.32, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 14.4621}, {
          200.32, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 18.5117}, {
          200.32, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 
          22.560899999999997`}, {200.32, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 10.4129}, {201.73699999999997`, 
          11.195700000000002`}, {201.10199999999998`, 11.8305}, {200.32, 
          11.8305}, {199.53699999999998`, 11.8305}, {198.902, 
          11.195700000000002`}, {198.902, 10.4129}, {198.902, 9.63008}, {
          199.53699999999998`, 8.995310000000002}, {200.32, 
          8.995310000000002}, {201.10199999999998`, 8.995310000000002}, {
          201.73699999999997`, 9.63008}, {201.73699999999997`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 10.4129}, {201.73699999999997`, 
          11.195700000000002`}, {201.10199999999998`, 11.8305}, {200.32, 
          11.8305}, {199.53699999999998`, 11.8305}, {198.902, 
          11.195700000000002`}, {198.902, 10.4129}, {198.902, 9.63008}, {
          199.53699999999998`, 8.995310000000002}, {200.32, 
          8.995310000000002}, {201.10199999999998`, 8.995310000000002}, {
          201.73699999999997`, 9.63008}, {201.73699999999997`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 14.4621}, {201.73699999999997`, 
          15.245299999999999`}, {201.10199999999998`, 15.879699999999998`}, {
          200.32, 15.879699999999998`}, {199.53699999999998`, 
          15.879699999999998`}, {198.902, 15.245299999999999`}, {198.902, 
          14.4621}, {198.902, 13.679299999999996`}, {199.53699999999998`, 
          13.044899999999997`}, {200.32, 13.044899999999997`}, {
          201.10199999999998`, 13.044899999999997`}, {201.73699999999997`, 
          13.679299999999996`}, {201.73699999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 14.4621}, {201.73699999999997`, 
          15.245299999999999`}, {201.10199999999998`, 15.879699999999998`}, {
          200.32, 15.879699999999998`}, {199.53699999999998`, 
          15.879699999999998`}, {198.902, 15.245299999999999`}, {198.902, 
          14.4621}, {198.902, 13.679299999999996`}, {199.53699999999998`, 
          13.044899999999997`}, {200.32, 13.044899999999997`}, {
          201.10199999999998`, 13.044899999999997`}, {201.73699999999997`, 
          13.679299999999996`}, {201.73699999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 18.5117}, {201.73699999999997`, 19.2945}, {
          201.10199999999998`, 19.929299999999998`}, {200.32, 
          19.929299999999998`}, {199.53699999999998`, 19.929299999999998`}, {
          198.902, 19.2945}, {198.902, 18.5117}, {198.902, 
          17.728899999999996`}, {199.53699999999998`, 17.094099999999997`}, {
          200.32, 17.094099999999997`}, {201.10199999999998`, 
          17.094099999999997`}, {201.73699999999997`, 17.728899999999996`}, {
          201.73699999999997`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 18.5117}, {201.73699999999997`, 19.2945}, {
          201.10199999999998`, 19.929299999999998`}, {200.32, 
          19.929299999999998`}, {199.53699999999998`, 19.929299999999998`}, {
          198.902, 19.2945}, {198.902, 18.5117}, {198.902, 
          17.728899999999996`}, {199.53699999999998`, 17.094099999999997`}, {
          200.32, 17.094099999999997`}, {201.10199999999998`, 
          17.094099999999997`}, {201.73699999999997`, 17.728899999999996`}, {
          201.73699999999997`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 22.560899999999997`}, {201.73699999999997`, 
          23.3438}, {201.10199999999998`, 23.978499999999997`}, {200.32, 
          23.978499999999997`}, {199.53699999999998`, 23.978499999999997`}, {
          198.902, 23.3438}, {198.902, 22.560899999999997`}, {198.902, 
          21.7781}, {199.53699999999998`, 21.1438}, {200.32, 21.1438}, {
          201.10199999999998`, 21.1438}, {201.73699999999997`, 21.7781}, {
          201.73699999999997`, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          201.73699999999997`, 22.560899999999997`}, {201.73699999999997`, 
          23.3438}, {201.10199999999998`, 23.978499999999997`}, {200.32, 
          23.978499999999997`}, {199.53699999999998`, 23.978499999999997`}, {
          198.902, 23.3438}, {198.902, 22.560899999999997`}, {198.902, 
          21.7781}, {199.53699999999998`, 21.1438}, {200.32, 21.1438}, {
          201.10199999999998`, 21.1438}, {201.73699999999997`, 21.7781}, {
          201.73699999999997`, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 18.5117}, {
          228.66599999999994`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 22.560899999999997`}, {
          228.66599999999994`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 18.5117}, {
          228.66599999999994`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 10.4129}, {
          228.66599999999994`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 22.560899999999997`}, {
          228.66599999999994`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.32, 14.4621}, {
          228.66599999999994`, 26.6109}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 6.36289}, {230.08399999999997`, 
          7.1457000000000015`}, {229.44899999999998`, 7.780469999999998}, {
          228.66599999999994`, 7.780469999999998}, {227.884, 
          7.780469999999998}, {227.249, 7.1457000000000015`}, {227.249, 
          6.36289}, {227.249, 5.580079999999999}, {227.884, 
          4.945699999999999}, {228.66599999999994`, 4.945699999999999}, {
          229.44899999999998`, 4.945699999999999}, {230.08399999999997`, 
          5.580079999999999}, {230.08399999999997`, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 6.36289}, {230.08399999999997`, 
          7.1457000000000015`}, {229.44899999999998`, 7.780469999999998}, {
          228.66599999999994`, 7.780469999999998}, {227.884, 
          7.780469999999998}, {227.249, 7.1457000000000015`}, {227.249, 
          6.36289}, {227.249, 5.580079999999999}, {227.884, 
          4.945699999999999}, {228.66599999999994`, 4.945699999999999}, {
          229.44899999999998`, 4.945699999999999}, {230.08399999999997`, 
          5.580079999999999}, {230.08399999999997`, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 10.4129}, {230.08399999999997`, 
          11.195700000000002`}, {229.44899999999998`, 11.8305}, {
          228.66599999999994`, 11.8305}, {227.884, 11.8305}, {227.249, 
          11.195700000000002`}, {227.249, 10.4129}, {227.249, 9.63008}, {
          227.884, 8.995310000000002}, {228.66599999999994`, 
          8.995310000000002}, {229.44899999999998`, 8.995310000000002}, {
          230.08399999999997`, 9.63008}, {230.08399999999997`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 10.4129}, {230.08399999999997`, 
          11.195700000000002`}, {229.44899999999998`, 11.8305}, {
          228.66599999999994`, 11.8305}, {227.884, 11.8305}, {227.249, 
          11.195700000000002`}, {227.249, 10.4129}, {227.249, 9.63008}, {
          227.884, 8.995310000000002}, {228.66599999999994`, 
          8.995310000000002}, {229.44899999999998`, 8.995310000000002}, {
          230.08399999999997`, 9.63008}, {230.08399999999997`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 14.4621}, {230.08399999999997`, 
          15.245299999999999`}, {229.44899999999998`, 15.879699999999998`}, {
          228.66599999999994`, 15.879699999999998`}, {227.884, 
          15.879699999999998`}, {227.249, 15.245299999999999`}, {227.249, 
          14.4621}, {227.249, 13.679299999999996`}, {227.884, 
          13.044899999999997`}, {228.66599999999994`, 13.044899999999997`}, {
          229.44899999999998`, 13.044899999999997`}, {230.08399999999997`, 
          13.679299999999996`}, {230.08399999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 14.4621}, {230.08399999999997`, 
          15.245299999999999`}, {229.44899999999998`, 15.879699999999998`}, {
          228.66599999999994`, 15.879699999999998`}, {227.884, 
          15.879699999999998`}, {227.249, 15.245299999999999`}, {227.249, 
          14.4621}, {227.249, 13.679299999999996`}, {227.884, 
          13.044899999999997`}, {228.66599999999994`, 13.044899999999997`}, {
          229.44899999999998`, 13.044899999999997`}, {230.08399999999997`, 
          13.679299999999996`}, {230.08399999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 18.5117}, {230.08399999999997`, 19.2945}, {
          229.44899999999998`, 19.929299999999998`}, {228.66599999999994`, 
          19.929299999999998`}, {227.884, 19.929299999999998`}, {227.249, 
          19.2945}, {227.249, 18.5117}, {227.249, 17.728899999999996`}, {
          227.884, 17.094099999999997`}, {228.66599999999994`, 
          17.094099999999997`}, {229.44899999999998`, 17.094099999999997`}, {
          230.08399999999997`, 17.728899999999996`}, {230.08399999999997`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 18.5117}, {230.08399999999997`, 19.2945}, {
          229.44899999999998`, 19.929299999999998`}, {228.66599999999994`, 
          19.929299999999998`}, {227.884, 19.929299999999998`}, {227.249, 
          19.2945}, {227.249, 18.5117}, {227.249, 17.728899999999996`}, {
          227.884, 17.094099999999997`}, {228.66599999999994`, 
          17.094099999999997`}, {229.44899999999998`, 17.094099999999997`}, {
          230.08399999999997`, 17.728899999999996`}, {230.08399999999997`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 22.560899999999997`}, {230.08399999999997`, 
          23.3438}, {229.44899999999998`, 23.978499999999997`}, {
          228.66599999999994`, 23.978499999999997`}, {227.884, 
          23.978499999999997`}, {227.249, 23.3438}, {227.249, 
          22.560899999999997`}, {227.249, 21.7781}, {227.884, 21.1438}, {
          228.66599999999994`, 21.1438}, {229.44899999999998`, 21.1438}, {
          230.08399999999997`, 21.7781}, {230.08399999999997`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 22.560899999999997`}, {230.08399999999997`, 
          23.3438}, {229.44899999999998`, 23.978499999999997`}, {
          228.66599999999994`, 23.978499999999997`}, {227.884, 
          23.978499999999997`}, {227.249, 23.3438}, {227.249, 
          22.560899999999997`}, {227.249, 21.7781}, {227.884, 21.1438}, {
          228.66599999999994`, 21.1438}, {229.44899999999998`, 21.1438}, {
          230.08399999999997`, 21.7781}, {230.08399999999997`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 26.6109}, {230.08399999999997`, 
          27.393799999999995`}, {229.44899999999998`, 28.028499999999994`}, {
          228.66599999999994`, 28.028499999999994`}, {227.884, 
          28.028499999999994`}, {227.249, 27.393799999999995`}, {227.249, 
          26.6109}, {227.249, 25.828099999999992`}, {227.884, 
          25.193399999999997`}, {228.66599999999994`, 25.193399999999997`}, {
          229.44899999999998`, 25.193399999999997`}, {230.08399999999997`, 
          25.828099999999992`}, {230.08399999999997`, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.08399999999997`, 26.6109}, {230.08399999999997`, 
          27.393799999999995`}, {229.44899999999998`, 28.028499999999994`}, {
          228.66599999999994`, 28.028499999999994`}, {227.884, 
          28.028499999999994`}, {227.249, 27.393799999999995`}, {227.249, 
          26.6109}, {227.249, 25.828099999999992`}, {227.884, 
          25.193399999999997`}, {228.66599999999994`, 25.193399999999997`}, {
          229.44899999999998`, 25.193399999999997`}, {230.08399999999997`, 
          25.828099999999992`}, {230.08399999999997`, 26.6109}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 18.5117}, {
          257.013, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 10.4129}, {
          257.013, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 6.36289}, {
          257.013, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 26.6109}, {
          257.013, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 10.4129}, {258.431, 11.195700000000002`}, {257.796, 
          11.8305}, {257.013, 11.8305}, {256.22999999999996`, 11.8305}, {
          255.59599999999998`, 11.195700000000002`}, {255.59599999999998`, 
          10.4129}, {255.59599999999998`, 9.63008}, {256.22999999999996`, 
          8.995310000000002}, {257.013, 8.995310000000002}, {257.796, 
          8.995310000000002}, {258.431, 9.63008}, {258.431, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 10.4129}, {258.431, 11.195700000000002`}, {257.796, 
          11.8305}, {257.013, 11.8305}, {256.22999999999996`, 11.8305}, {
          255.59599999999998`, 11.195700000000002`}, {255.59599999999998`, 
          10.4129}, {255.59599999999998`, 9.63008}, {256.22999999999996`, 
          8.995310000000002}, {257.013, 8.995310000000002}, {257.796, 
          8.995310000000002}, {258.431, 9.63008}, {258.431, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 14.4621}, {258.431, 15.245299999999999`}, {257.796, 
          15.879699999999998`}, {257.013, 15.879699999999998`}, {
          256.22999999999996`, 15.879699999999998`}, {255.59599999999998`, 
          15.245299999999999`}, {255.59599999999998`, 14.4621}, {
          255.59599999999998`, 13.679299999999996`}, {256.22999999999996`, 
          13.044899999999997`}, {257.013, 13.044899999999997`}, {257.796, 
          13.044899999999997`}, {258.431, 13.679299999999996`}, {258.431, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 14.4621}, {258.431, 15.245299999999999`}, {257.796, 
          15.879699999999998`}, {257.013, 15.879699999999998`}, {
          256.22999999999996`, 15.879699999999998`}, {255.59599999999998`, 
          15.245299999999999`}, {255.59599999999998`, 14.4621}, {
          255.59599999999998`, 13.679299999999996`}, {256.22999999999996`, 
          13.044899999999997`}, {257.013, 13.044899999999997`}, {257.796, 
          13.044899999999997`}, {258.431, 13.679299999999996`}, {258.431, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 18.5117}, {258.431, 19.2945}, {257.796, 
          19.929299999999998`}, {257.013, 19.929299999999998`}, {
          256.22999999999996`, 19.929299999999998`}, {255.59599999999998`, 
          19.2945}, {255.59599999999998`, 18.5117}, {255.59599999999998`, 
          17.728899999999996`}, {256.22999999999996`, 17.094099999999997`}, {
          257.013, 17.094099999999997`}, {257.796, 17.094099999999997`}, {
          258.431, 17.728899999999996`}, {258.431, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 18.5117}, {258.431, 19.2945}, {257.796, 
          19.929299999999998`}, {257.013, 19.929299999999998`}, {
          256.22999999999996`, 19.929299999999998`}, {255.59599999999998`, 
          19.2945}, {255.59599999999998`, 18.5117}, {255.59599999999998`, 
          17.728899999999996`}, {256.22999999999996`, 17.094099999999997`}, {
          257.013, 17.094099999999997`}, {257.796, 17.094099999999997`}, {
          258.431, 17.728899999999996`}, {258.431, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 22.560899999999997`}, {258.431, 23.3438}, {257.796, 
          23.978499999999997`}, {257.013, 23.978499999999997`}, {
          256.22999999999996`, 23.978499999999997`}, {255.59599999999998`, 
          23.3438}, {255.59599999999998`, 22.560899999999997`}, {
          255.59599999999998`, 21.7781}, {256.22999999999996`, 21.1438}, {
          257.013, 21.1438}, {257.796, 21.1438}, {258.431, 21.7781}, {258.431,
           22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.431, 22.560899999999997`}, {258.431, 23.3438}, {257.796, 
          23.978499999999997`}, {257.013, 23.978499999999997`}, {
          256.22999999999996`, 23.978499999999997`}, {255.59599999999998`, 
          23.3438}, {255.59599999999998`, 22.560899999999997`}, {
          255.59599999999998`, 21.7781}, {256.22999999999996`, 21.1438}, {
          257.013, 21.1438}, {257.796, 21.1438}, {258.431, 21.7781}, {258.431,
           22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 22.560899999999997`}, {
          285.35999999999996`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 10.4129}, {
          285.35999999999996`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 18.5117}, {
          285.35999999999996`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 14.4621}, {
          285.35999999999996`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 14.4621}, {
          285.35999999999996`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 10.4129}, {
          285.35999999999996`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 22.560899999999997`}, {
          285.35999999999996`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.013, 18.5117}, {
          285.35999999999996`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 2.3136699999999997`}, {286.777, 3.0964799999999997`}, {
          286.143, 3.7308599999999994`}, {285.35999999999996`, 
          3.7308599999999994`}, {284.57699999999994`, 3.7308599999999994`}, {
          283.943, 3.0964799999999997`}, {283.943, 2.3136699999999997`}, {
          283.943, 1.5308599999999999`}, {284.57699999999994`, 
          0.8960940000000002}, {285.35999999999996`, 0.8960940000000002}, {
          286.143, 0.8960940000000002}, {286.777, 1.5308599999999999`}, {
          286.777, 2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 2.3136699999999997`}, {286.777, 3.0964799999999997`}, {
          286.143, 3.7308599999999994`}, {285.35999999999996`, 
          3.7308599999999994`}, {284.57699999999994`, 3.7308599999999994`}, {
          283.943, 3.0964799999999997`}, {283.943, 2.3136699999999997`}, {
          283.943, 1.5308599999999999`}, {284.57699999999994`, 
          0.8960940000000002}, {285.35999999999996`, 0.8960940000000002}, {
          286.143, 0.8960940000000002}, {286.777, 1.5308599999999999`}, {
          286.777, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 6.36289}, {286.777, 7.1457000000000015`}, {286.143, 
          7.780469999999998}, {285.35999999999996`, 7.780469999999998}, {
          284.57699999999994`, 7.780469999999998}, {283.943, 
          7.1457000000000015`}, {283.943, 6.36289}, {283.943, 
          5.580079999999999}, {284.57699999999994`, 4.945699999999999}, {
          285.35999999999996`, 4.945699999999999}, {286.143, 
          4.945699999999999}, {286.777, 5.580079999999999}, {286.777, 
          6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 6.36289}, {286.777, 7.1457000000000015`}, {286.143, 
          7.780469999999998}, {285.35999999999996`, 7.780469999999998}, {
          284.57699999999994`, 7.780469999999998}, {283.943, 
          7.1457000000000015`}, {283.943, 6.36289}, {283.943, 
          5.580079999999999}, {284.57699999999994`, 4.945699999999999}, {
          285.35999999999996`, 4.945699999999999}, {286.143, 
          4.945699999999999}, {286.777, 5.580079999999999}, {286.777, 
          6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 10.4129}, {286.777, 11.195700000000002`}, {286.143, 
          11.8305}, {285.35999999999996`, 11.8305}, {284.57699999999994`, 
          11.8305}, {283.943, 11.195700000000002`}, {283.943, 10.4129}, {
          283.943, 9.63008}, {284.57699999999994`, 8.995310000000002}, {
          285.35999999999996`, 8.995310000000002}, {286.143, 
          8.995310000000002}, {286.777, 9.63008}, {286.777, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 10.4129}, {286.777, 11.195700000000002`}, {286.143, 
          11.8305}, {285.35999999999996`, 11.8305}, {284.57699999999994`, 
          11.8305}, {283.943, 11.195700000000002`}, {283.943, 10.4129}, {
          283.943, 9.63008}, {284.57699999999994`, 8.995310000000002}, {
          285.35999999999996`, 8.995310000000002}, {286.143, 
          8.995310000000002}, {286.777, 9.63008}, {286.777, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 14.4621}, {286.777, 15.245299999999999`}, {286.143, 
          15.879699999999998`}, {285.35999999999996`, 15.879699999999998`}, {
          284.57699999999994`, 15.879699999999998`}, {283.943, 
          15.245299999999999`}, {283.943, 14.4621}, {283.943, 
          13.679299999999996`}, {284.57699999999994`, 13.044899999999997`}, {
          285.35999999999996`, 13.044899999999997`}, {286.143, 
          13.044899999999997`}, {286.777, 13.679299999999996`}, {286.777, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 14.4621}, {286.777, 15.245299999999999`}, {286.143, 
          15.879699999999998`}, {285.35999999999996`, 15.879699999999998`}, {
          284.57699999999994`, 15.879699999999998`}, {283.943, 
          15.245299999999999`}, {283.943, 14.4621}, {283.943, 
          13.679299999999996`}, {284.57699999999994`, 13.044899999999997`}, {
          285.35999999999996`, 13.044899999999997`}, {286.143, 
          13.044899999999997`}, {286.777, 13.679299999999996`}, {286.777, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 18.5117}, {286.777, 19.2945}, {286.143, 
          19.929299999999998`}, {285.35999999999996`, 19.929299999999998`}, {
          284.57699999999994`, 19.929299999999998`}, {283.943, 19.2945}, {
          283.943, 18.5117}, {283.943, 17.728899999999996`}, {
          284.57699999999994`, 17.094099999999997`}, {285.35999999999996`, 
          17.094099999999997`}, {286.143, 17.094099999999997`}, {286.777, 
          17.728899999999996`}, {286.777, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 18.5117}, {286.777, 19.2945}, {286.143, 
          19.929299999999998`}, {285.35999999999996`, 19.929299999999998`}, {
          284.57699999999994`, 19.929299999999998`}, {283.943, 19.2945}, {
          283.943, 18.5117}, {283.943, 17.728899999999996`}, {
          284.57699999999994`, 17.094099999999997`}, {285.35999999999996`, 
          17.094099999999997`}, {286.143, 17.094099999999997`}, {286.777, 
          17.728899999999996`}, {286.777, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 22.560899999999997`}, {286.777, 23.3438}, {286.143, 
          23.978499999999997`}, {285.35999999999996`, 23.978499999999997`}, {
          284.57699999999994`, 23.978499999999997`}, {283.943, 23.3438}, {
          283.943, 22.560899999999997`}, {283.943, 21.7781}, {
          284.57699999999994`, 21.1438}, {285.35999999999996`, 21.1438}, {
          286.143, 21.1438}, {286.777, 21.7781}, {286.777, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 22.560899999999997`}, {286.777, 23.3438}, {286.143, 
          23.978499999999997`}, {285.35999999999996`, 23.978499999999997`}, {
          284.57699999999994`, 23.978499999999997`}, {283.943, 23.3438}, {
          283.943, 22.560899999999997`}, {283.943, 21.7781}, {
          284.57699999999994`, 21.1438}, {285.35999999999996`, 21.1438}, {
          286.143, 21.1438}, {286.777, 21.7781}, {286.777, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 26.6109}, {286.777, 27.393799999999995`}, {286.143, 
          28.028499999999994`}, {285.35999999999996`, 28.028499999999994`}, {
          284.57699999999994`, 28.028499999999994`}, {283.943, 
          27.393799999999995`}, {283.943, 26.6109}, {283.943, 
          25.828099999999992`}, {284.57699999999994`, 25.193399999999997`}, {
          285.35999999999996`, 25.193399999999997`}, {286.143, 
          25.193399999999997`}, {286.777, 25.828099999999992`}, {286.777, 
          26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 26.6109}, {286.777, 27.393799999999995`}, {286.143, 
          28.028499999999994`}, {285.35999999999996`, 28.028499999999994`}, {
          284.57699999999994`, 28.028499999999994`}, {283.943, 
          27.393799999999995`}, {283.943, 26.6109}, {283.943, 
          25.828099999999992`}, {284.57699999999994`, 25.193399999999997`}, {
          285.35999999999996`, 25.193399999999997`}, {286.143, 
          25.193399999999997`}, {286.777, 25.828099999999992`}, {286.777, 
          26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 30.6605}, {286.777, 31.443399999999993`}, {286.143, 
          32.07769999999999}, {285.35999999999996`, 32.07769999999999}, {
          284.57699999999994`, 32.07769999999999}, {283.943, 
          31.443399999999993`}, {283.943, 30.6605}, {283.943, 
          29.877699999999994`}, {284.57699999999994`, 29.24299999999999}, {
          285.35999999999996`, 29.24299999999999}, {286.143, 
          29.24299999999999}, {286.777, 29.877699999999994`}, {286.777, 
          30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          286.777, 30.6605}, {286.777, 31.443399999999993`}, {286.143, 
          32.07769999999999}, {285.35999999999996`, 32.07769999999999}, {
          284.57699999999994`, 32.07769999999999}, {283.943, 
          31.443399999999993`}, {283.943, 30.6605}, {283.943, 
          29.877699999999994`}, {284.57699999999994`, 29.24299999999999}, {
          285.35999999999996`, 29.24299999999999}, {286.143, 
          29.24299999999999}, {286.777, 29.877699999999994`}, {286.777, 
          30.6605}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.002777038327526133], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{1.8921900000000003`, 
          16.487099999999998`}, {1.8921900000000003`, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.585499999999996`, 
          16.487099999999998`}, {58.585499999999996`, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 14.4621}, {
          115.27899999999998`, 15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.27899999999998`, 18.5117}, {
          115.27899999999998`, 19.8617}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 10.4129}, {
          171.97299999999998`, 11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{171.97299999999998`, 14.4621}, {
          171.97299999999998`, 15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{171.97299999999998`, 18.5117}, {
          170.856, 19.628100000000003`}, {170.856, 21.444499999999998`}, {
          171.97299999999998`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 6.36289}, {
          228.66599999999994`, 7.712889999999998}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{228.66599999999994`, 10.4129}, {
          228.66599999999994`, 11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{228.66599999999994`, 14.4621}, {
          227.54999999999995`, 15.578899999999997`}, {227.54999999999995`, 
          17.394899999999996`}, {228.66599999999994`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{228.66599999999994`, 
          22.560899999999997`}, {227.54999999999995`, 23.6777}, {
          227.54999999999995`, 25.4941}, {228.66599999999994`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.35999999999996`, 
          2.3136699999999997`}, {284.243, 3.43008}, {284.243, 
          5.246479999999999}, {285.35999999999996`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.35999999999996`, 10.4129}, {
          284.243, 11.5293}, {284.243, 13.3457}, {285.35999999999996`, 
          14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.35999999999996`, 18.5117}, {
          284.243, 19.628100000000003`}, {284.243, 21.444499999999998`}, {
          285.35999999999996`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.35999999999996`, 26.6109}, {
          284.243, 27.727699999999995`}, {284.243, 29.54379999999999}, {
          285.35999999999996`, 30.6605}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{287., 33.},
       PlotRange->{{0., 287.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.623095263219173*^9, 3.623095273678154*^9}, 
   3.623095354568576*^9, 3.623095412624132*^9, 3.6230968349467173`*^9, 
   3.6231006882678947`*^9, 3.629494990292148*^9, 3.632710077413797*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "[", 
  RowBox[{"GraphFromString", "/@", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.623095545954338*^9, 3.623095556018605*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.623095550673765*^9, 3.6230955565762777`*^9}, 
   3.623096835125944*^9, 3.6231006884158077`*^9, 3.629494990600173*^9, 
   3.6327100788665133`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tree", "=", 
   RowBox[{"DescendantsTree", "[", 
    RowBox[{"A", ",", "5.1683", ",", "3", ",", "16", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.623095361137224*^9, 3.62309537533914*^9}, {
  3.623095451752509*^9, 3.623095459053876*^9}, {3.623095591702464*^9, 
  3.6230955918930264`*^9}, {3.623095773305697*^9, 3.623095773451357*^9}, {
  3.623095894602722*^9, 3.623095895089189*^9}, {3.623096141463758*^9, 
  3.623096170945045*^9}, {3.623096883339848*^9, 3.623096904950328*^9}, {
  3.623100646902622*^9, 3.62310066841676*^9}, {3.6231012778093433`*^9, 
  3.623101277896782*^9}, {3.623101626456637*^9, 3.623101626527748*^9}, {
  3.6294951075589867`*^9, 3.629495107634418*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cylinders", "]"}]], "Input",
 CellChangeTimes->{{3.623097007663978*^9, 3.623097008925548*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6231008141112137`*^9, 3.623101571252461*^9, 
  3.623101667381277*^9, 3.62949505766641*^9, 3.629495190806912*^9, 
  3.632710106095894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "vines", "]"}]], "Input",
 CellChangeTimes->{{3.623095484143227*^9, 3.623095485432329*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.623100118037787*^9, 3.623100814962595*^9, 
  3.6231012712297773`*^9, 3.623101572106011*^9, 3.623101667486505*^9, 
  3.629495057751256*^9, 3.629495191460691*^9, 3.6327101061835546`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ExtractWeeds", "[", "tree", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623095486832423*^9, 3.623095508019965*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.623100816094533*^9, 3.623101273096093*^9, 
  3.623101573273332*^9, 3.623101667639904*^9, 3.6294950578766212`*^9, 
  3.629495192471138*^9, 3.632710106307045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "/@", 
  RowBox[{"Map", "[", 
   RowBox[{"GraphFromString", ",", 
    RowBox[{"ExtractWeeds", "[", "tree", "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.623095539980257*^9, 3.623095580460402*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "17", ",", "17", ",", "17", ",", "17", ",", "17", ",", "17", ",", "17", ",",
    "17", ",", "17", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{3.623100818429493*^9, 3.623101574176711*^9, 
  3.6231016678390007`*^9, 3.629495058144198*^9, 3.629495193263873*^9, 
  3.632710106461549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"RemoveDuplicates", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Truncate", "[", 
      RowBox[{"#", ",", "14"}], "]"}], "&"}], "/@", 
    RowBox[{"Map", "[", 
     RowBox[{"GraphFromString", ",", 
      RowBox[{"ExtractWeeds", "[", "tree", "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.623095665396834*^9, 3.623095677253791*^9}, {
  3.6231009384489613`*^9, 3.623100939889626*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[GridBox[{
     {
      StyleBox[
       GraphicsBox[
        {Thickness[0.0024937655860349127`], 
         {Thickness[0.0009937655860349128], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
           17.269899999999996`}, {3.16797, 17.904299999999996`}, {
           2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
           17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
           16.487099999999998`}, {0.967578, 15.704299999999996`}, {
           1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
           15.069499999999998`}, {3.16797, 15.069499999999998`}, {
           3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
           16.487099999999998`}}}]}, 
         {Thickness[0.0009937655860349128], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
           17.269899999999996`}, {3.16797, 17.904299999999996`}, {
           2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
           17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
           16.487099999999998`}, {0.967578, 15.704299999999996`}, {
           1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
           15.069499999999998`}, {3.16797, 15.069499999999998`}, {
           3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
           16.487099999999998`}, {30.7316, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
           31.514499999999998`, 17.904299999999996`}, {30.7316, 
           17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
           29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
           29.3145, 15.704299999999996`}, {29.94879999999999, 
           15.069499999999998`}, {30.7316, 15.069499999999998`}, {
           31.514499999999998`, 15.069499999999998`}, {32.1492, 
           15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
           31.514499999999998`, 17.904299999999996`}, {30.7316, 
           17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
           29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
           29.3145, 15.704299999999996`}, {29.94879999999999, 
           15.069499999999998`}, {30.7316, 15.069499999999998`}, {
           31.514499999999998`, 15.069499999999998`}, {32.1492, 
           15.704299999999996`}, {32.1492, 16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
           59.0785, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
           17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
           17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
           57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
           16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
           58.29569999999998, 15.069499999999998`}, {59.0785, 
           15.069499999999998`}, {59.8613, 15.069499999999998`}, {
           60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
           16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
           17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
           17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
           57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
           16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
           58.29569999999998, 15.069499999999998`}, {59.0785, 
           15.069499999999998`}, {59.8613, 15.069499999999998`}, {
           60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
           87.4254, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
           17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
           87.4254, 17.904299999999996`}, {86.64259999999999, 
           17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
           16.487099999999998`}, {86.0078, 15.704299999999996`}, {
           86.64259999999999, 15.069499999999998`}, {87.4254, 
           15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
           88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
           16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
           17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
           87.4254, 17.904299999999996`}, {86.64259999999999, 
           17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
           16.487099999999998`}, {86.0078, 15.704299999999996`}, {
           86.64259999999999, 15.069499999999998`}, {87.4254, 
           15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
           88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
           115.77199999999999`, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
           115.77199999999999`, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
           12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
           13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
           114.35499999999998`, 12.5453}, {114.35499999999998`, 
           11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
           114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
           10.344900000000003`}, {116.555, 10.344900000000003`}, {
           117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
           12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
           13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
           114.35499999999998`, 12.5453}, {114.35499999999998`, 
           11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
           114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
           10.344900000000003`}, {116.555, 10.344900000000003`}, {
           117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
           11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
           21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
           22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
           21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
           114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
           115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
           117.18899999999996`, 20.4289}, {117.18899999999996`, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
           21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
           22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
           21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
           114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
           115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
           117.18899999999996`, 20.4289}, {117.18899999999996`, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
           11.762499999999998`}, {144.119, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
           11.762499999999998`}, {144.119, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
           12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
           13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
           142.70199999999997`, 12.5453}, {142.70199999999997`, 
           11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
           143.33599999999998`, 10.344900000000003`}, {144.119, 
           10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
           145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
           12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
           13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
           142.70199999999997`, 12.5453}, {142.70199999999997`, 
           11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
           143.33599999999998`, 10.344900000000003`}, {144.119, 
           10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
           145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
           11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
           21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
           22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
           21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
           142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
           144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
           145.53599999999997`, 20.4289}, {145.53599999999997`, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
           21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
           22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
           21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
           142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
           144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
           145.53599999999997`, 20.4289}, {145.53599999999997`, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
           172.466, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
           172.466, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
           12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
           13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
           12.5453}, {171.048, 11.762499999999998`}, {171.048, 
           10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
           10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
           173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
           12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
           13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
           12.5453}, {171.048, 11.762499999999998`}, {171.048, 
           10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
           10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
           173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
           11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
           21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
           22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
           171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
           19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
           173.88299999999998`, 20.4289}, {173.88299999999998`, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
           21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
           22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
           171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
           19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
           173.88299999999998`, 20.4289}, {173.88299999999998`, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
           200.81199999999998`, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
           200.81199999999998`, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
           200.81199999999998`, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
           200.81199999999998`, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
           201.595, 3.7308599999999994`}, {200.81199999999998`, 
           3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
           199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
           2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
           200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
           0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
           1.5308599999999999`}, {202.23, 2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
           201.595, 3.7308599999999994`}, {200.81199999999998`, 
           3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
           199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
           2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
           200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
           0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
           1.5308599999999999`}, {202.23, 2.3136699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
           13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
           200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
           12.5453}, {199.39499999999998`, 11.762499999999998`}, {
           199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
           10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
           201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
           202.23, 11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
           13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
           200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
           12.5453}, {199.39499999999998`, 11.762499999999998`}, {
           199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
           10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
           201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
           202.23, 11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
           201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
           200.02999999999997`, 22.6289}, {199.39499999999998`, 
           21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
           199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
           200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
           20.4289}, {202.23, 21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
           201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
           200.02999999999997`, 22.6289}, {199.39499999999998`, 
           21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
           199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
           200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
           20.4289}, {202.23, 21.211699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
           32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
           200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
           31.443399999999993`}, {199.39499999999998`, 30.6605}, {
           199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
           29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
           201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
           202.23, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
           32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
           200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
           31.443399999999993`}, {199.39499999999998`, 30.6605}, {
           199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
           29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
           201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
           202.23, 30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 30.6605}, {
           229.159, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
           21.211699999999997`}, {229.159, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
           12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
           13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
           227.74199999999996`, 12.5453}, {227.74199999999996`, 
           11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
           228.37699999999995`, 10.344900000000003`}, {229.159, 
           10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
           230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
           12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
           13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
           227.74199999999996`, 12.5453}, {227.74199999999996`, 
           11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
           228.37699999999995`, 10.344900000000003`}, {229.159, 
           10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
           230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
           11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
           21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
           22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
           21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
           227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
           229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
           230.57699999999997`, 20.4289}, {230.57699999999997`, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
           21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
           22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
           21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
           227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
           229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
           230.57699999999997`, 20.4289}, {230.57699999999997`, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
           257.50600000000003`, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
           257.50600000000003`, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
           257.50600000000003`, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
           257.50600000000003`, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
           3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
           257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
           3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
           2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
           256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
           0.8960940000000002}, {258.289, 0.8960940000000002}, {
           258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
           2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
           3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
           257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
           3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
           2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
           256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
           0.8960940000000002}, {258.289, 0.8960940000000002}, {
           258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
           2.3136699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
           12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
           13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
           256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
           10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
           257.50600000000003`, 10.344900000000003`}, {258.289, 
           10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
           258.9239999999999, 11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
           12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
           13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
           256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
           10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
           257.50600000000003`, 10.344900000000003`}, {258.289, 
           10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
           258.9239999999999, 11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
           21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
           22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
           21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
           20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
           19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
           258.9239999999999, 21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
           21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
           22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
           21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
           20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
           19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
           258.9239999999999, 21.211699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 30.6605}, {258.9239999999999, 
           31.443399999999993`}, {258.289, 32.07769999999999}, {
           257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
           32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
           30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
           29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
           258.289, 29.24299999999999}, {258.9239999999999, 
           29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 30.6605}, {258.9239999999999, 
           31.443399999999993`}, {258.289, 32.07769999999999}, {
           257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
           32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
           30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
           29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
           258.289, 29.24299999999999}, {258.9239999999999, 
           29.877699999999994`}, {258.9239999999999, 30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
           11.762499999999998`}, {285.853, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
           21.211699999999997`}, {285.853, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
           12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
           13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
           284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
           10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
           285.853, 10.344900000000003`}, {286.63599999999997`, 
           10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
           287.2699999999999, 11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
           12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
           13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
           284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
           10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
           285.853, 10.344900000000003`}, {286.63599999999997`, 
           10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
           287.2699999999999, 11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
           21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
           22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
           21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
           20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
           286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
           287.2699999999999, 21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
           21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
           22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
           21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
           20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
           286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
           287.2699999999999, 21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
           314.20000000000005`, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
           314.20000000000005`, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
           314.20000000000005`, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
           314.20000000000005`, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
           3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
           314.20000000000005`, 3.7308599999999994`}, {313.417, 
           3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
           2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
           0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
           314.983, 0.8960940000000002}, {315.61699999999996`, 
           1.5308599999999999`}, {315.61699999999996`, 
           2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
           3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
           314.20000000000005`, 3.7308599999999994`}, {313.417, 
           3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
           2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
           0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
           314.983, 0.8960940000000002}, {315.61699999999996`, 
           1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
           
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
           12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
           13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
           12.5453}, {312.782, 11.762499999999998`}, {312.782, 
           10.979700000000001`}, {313.417, 10.344900000000003`}, {
           314.20000000000005`, 10.344900000000003`}, {314.983, 
           10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
           315.61699999999996`, 11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
           12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
           13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
           12.5453}, {312.782, 11.762499999999998`}, {312.782, 
           10.979700000000001`}, {313.417, 10.344900000000003`}, {
           314.20000000000005`, 10.344900000000003`}, {314.983, 
           10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
           315.61699999999996`, 11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
           21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
           22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
           312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
           19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
           315.61699999999996`, 20.4289}, {315.61699999999996`, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
           21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
           22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
           312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
           19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
           315.61699999999996`, 20.4289}, {315.61699999999996`, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 30.6605}, {315.61699999999996`, 
           31.443399999999993`}, {314.983, 32.07769999999999}, {
           314.20000000000005`, 32.07769999999999}, {313.417, 
           32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
           30.6605}, {312.782, 29.877699999999994`}, {313.417, 
           29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
           314.983, 29.24299999999999}, {315.61699999999996`, 
           29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 30.6605}, {315.61699999999996`, 
           31.443399999999993`}, {314.983, 32.07769999999999}, {
           314.20000000000005`, 32.07769999999999}, {313.417, 
           32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
           30.6605}, {312.782, 29.877699999999994`}, {313.417, 
           29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
           314.983, 29.24299999999999}, {315.61699999999996`, 
           29.877699999999994`}, {315.61699999999996`, 30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
           2.3136699999999997`}, {342.547, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
           21.211699999999997`}, {342.547, 21.211699999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
           12.5453}, {343.33, 13.179699999999997`}, {342.547, 
           13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
           341.12899999999996`, 12.5453}, {341.12899999999996`, 
           11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
           341.76399999999995`, 10.344900000000003`}, {342.547, 
           10.344900000000003`}, {343.33, 10.344900000000003`}, {
           343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
           12.5453}, {343.33, 13.179699999999997`}, {342.547, 
           13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
           341.12899999999996`, 12.5453}, {341.12899999999996`, 
           11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
           341.76399999999995`, 10.344900000000003`}, {342.547, 
           10.344900000000003`}, {343.33, 10.344900000000003`}, {
           343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
           11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
           21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
           341.76399999999995`, 22.6289}, {341.12899999999996`, 
           21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
           341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
           342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
           20.4289}, {343.96399999999994`, 21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
           21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
           341.76399999999995`, 22.6289}, {341.12899999999996`, 
           21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
           341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
           342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
           20.4289}, {343.96399999999994`, 21.211699999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
           370.89300000000003`, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
           370.89300000000003`, 11.762499999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
           370.89300000000003`, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
           370.89300000000003`, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
           371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
           3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
           369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
           2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
           370.111, 0.8960940000000002}, {370.89300000000003`, 
           0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
           372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
           371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
           3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
           369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
           2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
           370.111, 0.8960940000000002}, {370.89300000000003`, 
           0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
           372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 11.762499999999998`}, {372.311, 12.5453}, {
           371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
           13.179699999999997`}, {370.111, 13.179699999999997`}, {
           369.47599999999994`, 12.5453}, {369.47599999999994`, 
           11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
           370.111, 10.344900000000003`}, {370.89300000000003`, 
           10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
           372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 11.762499999999998`}, {372.311, 12.5453}, {
           371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
           13.179699999999997`}, {370.111, 13.179699999999997`}, {
           369.47599999999994`, 12.5453}, {369.47599999999994`, 
           11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
           370.111, 10.344900000000003`}, {370.89300000000003`, 
           10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
           372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
           371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
           370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
           369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
           20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
           371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
           21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
           371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
           370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
           369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
           20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
           371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
           21.211699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 30.6605}, {372.311, 31.443399999999993`}, {
           371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
           32.07769999999999}, {370.111, 32.07769999999999}, {
           369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
           30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
           29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
           371.67599999999993`, 29.24299999999999}, {372.311, 
           29.877699999999994`}, {372.311, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 30.6605}, {372.311, 31.443399999999993`}, {
           371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
           32.07769999999999}, {370.111, 32.07769999999999}, {
           369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
           30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
           29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
           371.67599999999993`, 29.24299999999999}, {372.311, 
           29.877699999999994`}, {372.311, 30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
           2.3136699999999997`}, {399.23999999999995`, 11.762499999999998`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
           21.211699999999997`}, {399.23999999999995`, 21.211699999999997`}}},
           
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
           12.5453}, {400.02299999999997`, 13.179699999999997`}, {
           399.23999999999995`, 13.179699999999997`}, {398.457, 
           13.179699999999997`}, {397.823, 12.5453}, {397.823, 
           11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
           10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
           400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
           10.979700000000001`}, {400.65799999999996`, 
           11.762499999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
           12.5453}, {400.02299999999997`, 13.179699999999997`}, {
           399.23999999999995`, 13.179699999999997`}, {398.457, 
           13.179699999999997`}, {397.823, 12.5453}, {397.823, 
           11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
           10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
           400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
           10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}},
           
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
           21.994500000000002`}, {400.02299999999997`, 22.6289}, {
           399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
           21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
           20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
           400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
           400.65799999999996`, 21.211699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
           21.994500000000002`}, {400.02299999999997`, 22.6289}, {
           399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
           21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
           20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
           400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
           400.65799999999996`, 21.211699999999997`}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.001987556109725686], Opacity[1.], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
           16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
           59.0785, 19.636700000000005`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
           11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
           21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
           172.466, 14.912100000000002`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
           172.466, 24.361299999999996`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
           226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
           18.605900000000002`}, {229.159, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
           285.853, 14.912100000000002`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
           285.853, 24.361299999999996`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
           339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
           18.605900000000002`}, {342.547, 21.211699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
           11.762499999999998`}, {399.23999999999995`, 14.912100000000002`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
           21.211699999999997`}, {399.23999999999995`, 24.361299999999996`}}},
           
           CurveClosed->{0}]}},
        AspectRatio->Automatic,
        ImageSize->{401., 33.},
        PlotRange->{{0., 401.}, {0., 33.}}],
       StripOnInput->False,
       Magnification->0.7 Inherited], 
      StyleBox[
       GraphicsBox[
        {Thickness[0.0024937655860349127`], 
         {Thickness[0.0009937655860349128], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
           17.269899999999996`}, {3.16797, 17.904299999999996`}, {
           2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
           17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
           16.487099999999998`}, {0.967578, 15.704299999999996`}, {
           1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
           15.069499999999998`}, {3.16797, 15.069499999999998`}, {
           3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
           16.487099999999998`}}}]}, 
         {Thickness[0.0009937655860349128], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
           17.269899999999996`}, {3.16797, 17.904299999999996`}, {
           2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
           17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
           16.487099999999998`}, {0.967578, 15.704299999999996`}, {
           1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
           15.069499999999998`}, {3.16797, 15.069499999999998`}, {
           3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
           16.487099999999998`}, {30.7316, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
           31.514499999999998`, 17.904299999999996`}, {30.7316, 
           17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
           29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
           29.3145, 15.704299999999996`}, {29.94879999999999, 
           15.069499999999998`}, {30.7316, 15.069499999999998`}, {
           31.514499999999998`, 15.069499999999998`}, {32.1492, 
           15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
           31.514499999999998`, 17.904299999999996`}, {30.7316, 
           17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
           29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
           29.3145, 15.704299999999996`}, {29.94879999999999, 
           15.069499999999998`}, {30.7316, 15.069499999999998`}, {
           31.514499999999998`, 15.069499999999998`}, {32.1492, 
           15.704299999999996`}, {32.1492, 16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
           59.0785, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
           17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
           17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
           57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
           16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
           58.29569999999998, 15.069499999999998`}, {59.0785, 
           15.069499999999998`}, {59.8613, 15.069499999999998`}, {
           60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
           16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
           17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
           17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
           57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
           16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
           58.29569999999998, 15.069499999999998`}, {59.0785, 
           15.069499999999998`}, {59.8613, 15.069499999999998`}, {
           60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
           87.4254, 16.487099999999998`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
           17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
           87.4254, 17.904299999999996`}, {86.64259999999999, 
           17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
           16.487099999999998`}, {86.0078, 15.704299999999996`}, {
           86.64259999999999, 15.069499999999998`}, {87.4254, 
           15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
           88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
           16.487099999999998`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
           17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
           87.4254, 17.904299999999996`}, {86.64259999999999, 
           17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
           16.487099999999998`}, {86.0078, 15.704299999999996`}, {
           86.64259999999999, 15.069499999999998`}, {87.4254, 
           15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
           88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
           16.487099999999998`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
           115.77199999999999`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
           115.77199999999999`, 18.5117}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 14.4621}, {117.18899999999996`, 
           15.245299999999999`}, {116.555, 15.879699999999998`}, {
           115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
           15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
           114.35499999999998`, 14.4621}, {114.35499999999998`, 
           13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
           115.77199999999999`, 13.044899999999997`}, {116.555, 
           13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
           117.18899999999996`, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 14.4621}, {117.18899999999996`, 
           15.245299999999999`}, {116.555, 15.879699999999998`}, {
           115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
           15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
           114.35499999999998`, 14.4621}, {114.35499999999998`, 
           13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
           115.77199999999999`, 13.044899999999997`}, {116.555, 
           13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
           117.18899999999996`, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
           116.555, 19.929299999999998`}, {115.77199999999999`, 
           19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
           114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
           114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
           17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
           116.555, 17.094099999999997`}, {117.18899999999996`, 
           17.728899999999996`}, {117.18899999999996`, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
           116.555, 19.929299999999998`}, {115.77199999999999`, 
           19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
           114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
           114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
           17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
           116.555, 17.094099999999997`}, {117.18899999999996`, 
           17.728899999999996`}, {117.18899999999996`, 18.5117}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
           144.119, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
           144.119, 18.5117}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 14.4621}, {145.53599999999997`, 
           15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
           144.119, 15.879699999999998`}, {143.33599999999998`, 
           15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
           142.70199999999997`, 14.4621}, {142.70199999999997`, 
           13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
           144.119, 13.044899999999997`}, {144.90200000000002`, 
           13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
           145.53599999999997`, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 14.4621}, {145.53599999999997`, 
           15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
           144.119, 15.879699999999998`}, {143.33599999999998`, 
           15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
           142.70199999999997`, 14.4621}, {142.70199999999997`, 
           13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
           144.119, 13.044899999999997`}, {144.90200000000002`, 
           13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
           145.53599999999997`, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
           144.90200000000002`, 19.929299999999998`}, {144.119, 
           19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
           142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
           142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
           17.094099999999997`}, {144.119, 17.094099999999997`}, {
           144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
           17.728899999999996`}, {145.53599999999997`, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
           144.90200000000002`, 19.929299999999998`}, {144.119, 
           19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
           142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
           142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
           17.094099999999997`}, {144.119, 17.094099999999997`}, {
           144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
           17.728899999999996`}, {145.53599999999997`, 18.5117}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
           10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
           14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
           18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
           22.560899999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 10.4129}, {173.88299999999998`, 
           11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
           11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
           171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
           8.995310000000002}, {172.466, 8.995310000000002}, {
           173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
           9.63008}, {173.88299999999998`, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 10.4129}, {173.88299999999998`, 
           11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
           11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
           171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
           8.995310000000002}, {172.466, 8.995310000000002}, {
           173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
           9.63008}, {173.88299999999998`, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 14.4621}, {173.88299999999998`, 
           15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
           172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
           171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
           13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
           13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
           173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
           14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 14.4621}, {173.88299999999998`, 
           15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
           172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
           171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
           13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
           13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
           173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
           14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
           173.24900000000002`, 19.929299999999998`}, {172.466, 
           19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
           19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
           171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
           173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
           17.728899999999996`}, {173.88299999999998`, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
           173.24900000000002`, 19.929299999999998`}, {172.466, 
           19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
           19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
           171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
           173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
           17.728899999999996`}, {173.88299999999998`, 18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
           23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
           23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
           23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
           171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
           21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
           22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
           23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
           23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
           23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
           171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
           21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
           22.560899999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {
           200.81199999999998`, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {
           200.81199999999998`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.5117}, {
           200.81199999999998`, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
           200.81199999999998`, 22.560899999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
           11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
           11.8305}, {199.39499999999998`, 11.195700000000002`}, {
           199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
           200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
           8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
           9.63008}, {202.23, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
           11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
           11.8305}, {199.39499999999998`, 11.195700000000002`}, {
           199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
           200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
           8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
           9.63008}, {202.23, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
           15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
           200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
           15.245299999999999`}, {199.39499999999998`, 14.4621}, {
           199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
           13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
           201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
           202.23, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
           15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
           200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
           15.245299999999999`}, {199.39499999999998`, 14.4621}, {
           199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
           13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
           201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
           202.23, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
           19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
           200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
           19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
           17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
           200.81199999999998`, 17.094099999999997`}, {201.595, 
           17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
           18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
           19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
           200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
           19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
           17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
           200.81199999999998`, 17.094099999999997`}, {201.595, 
           17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
           18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
           23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
           200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
           23.3438}, {199.39499999999998`, 22.560899999999997`}, {
           199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
           200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
           21.7781}, {202.23, 22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
           23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
           200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
           23.3438}, {199.39499999999998`, 22.560899999999997`}, {
           199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
           200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
           21.7781}, {202.23, 22.560899999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
           229.159, 6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
           22.560899999999997`}, {229.159, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
           229.159, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
           229.159, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
           22.560899999999997`}, {229.159, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 14.4621}, {
           229.159, 26.6109}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 6.36289}, {230.57699999999997`, 
           7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
           229.159, 7.780469999999998}, {228.37699999999995`, 
           7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
           227.74199999999996`, 6.36289}, {227.74199999999996`, 
           5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
           229.159, 4.945699999999999}, {229.94199999999998`, 
           4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
           230.57699999999997`, 6.36289}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 6.36289}, {230.57699999999997`, 
           7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
           229.159, 7.780469999999998}, {228.37699999999995`, 
           7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
           227.74199999999996`, 6.36289}, {227.74199999999996`, 
           5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
           229.159, 4.945699999999999}, {229.94199999999998`, 
           4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
           230.57699999999997`, 6.36289}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 10.4129}, {230.57699999999997`, 
           11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
           11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
           11.195700000000002`}, {227.74199999999996`, 10.4129}, {
           227.74199999999996`, 9.63008}, {228.37699999999995`, 
           8.995310000000002}, {229.159, 8.995310000000002}, {
           229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
           9.63008}, {230.57699999999997`, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 10.4129}, {230.57699999999997`, 
           11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
           11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
           11.195700000000002`}, {227.74199999999996`, 10.4129}, {
           227.74199999999996`, 9.63008}, {228.37699999999995`, 
           8.995310000000002}, {229.159, 8.995310000000002}, {
           229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
           9.63008}, {230.57699999999997`, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 14.4621}, {230.57699999999997`, 
           15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
           229.159, 15.879699999999998`}, {228.37699999999995`, 
           15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
           227.74199999999996`, 14.4621}, {227.74199999999996`, 
           13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
           229.159, 13.044899999999997`}, {229.94199999999998`, 
           13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
           230.57699999999997`, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 14.4621}, {230.57699999999997`, 
           15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
           229.159, 15.879699999999998`}, {228.37699999999995`, 
           15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
           227.74199999999996`, 14.4621}, {227.74199999999996`, 
           13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
           229.159, 13.044899999999997`}, {229.94199999999998`, 
           13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
           230.57699999999997`, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
           229.94199999999998`, 19.929299999999998`}, {229.159, 
           19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
           227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
           227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
           17.094099999999997`}, {229.159, 17.094099999999997`}, {
           229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
           17.728899999999996`}, {230.57699999999997`, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
           229.94199999999998`, 19.929299999999998`}, {229.159, 
           19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
           227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
           227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
           17.094099999999997`}, {229.159, 17.094099999999997`}, {
           229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
           17.728899999999996`}, {230.57699999999997`, 18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
           23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
           23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
           227.74199999999996`, 23.3438}, {227.74199999999996`, 
           22.560899999999997`}, {227.74199999999996`, 21.7781}, {
           228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
           229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
           230.57699999999997`, 22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
           23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
           23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
           227.74199999999996`, 23.3438}, {227.74199999999996`, 
           22.560899999999997`}, {227.74199999999996`, 21.7781}, {
           228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
           229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
           230.57699999999997`, 22.560899999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 26.6109}, {230.57699999999997`, 
           27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
           229.159, 28.028499999999994`}, {228.37699999999995`, 
           28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
           227.74199999999996`, 26.6109}, {227.74199999999996`, 
           25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
           229.159, 25.193399999999997`}, {229.94199999999998`, 
           25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
           230.57699999999997`, 26.6109}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           230.57699999999997`, 26.6109}, {230.57699999999997`, 
           27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
           229.159, 28.028499999999994`}, {228.37699999999995`, 
           28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
           227.74199999999996`, 26.6109}, {227.74199999999996`, 
           25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
           229.159, 25.193399999999997`}, {229.94199999999998`, 
           25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
           230.57699999999997`, 26.6109}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 18.5117}, {
           257.50600000000003`, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {
           257.50600000000003`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {
           257.50600000000003`, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 26.6109}, {
           257.50600000000003`, 22.560899999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 10.4129}, {258.9239999999999, 
           11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
           11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
           11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
           256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
           8.995310000000002}, {258.289, 8.995310000000002}, {
           258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 10.4129}, {258.9239999999999, 
           11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
           11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
           11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
           256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
           8.995310000000002}, {258.289, 8.995310000000002}, {
           258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 14.4621}, {258.9239999999999, 
           15.245299999999999`}, {258.289, 15.879699999999998`}, {
           257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
           15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
           14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
           13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
           258.289, 13.044899999999997`}, {258.9239999999999, 
           13.679299999999996`}, {258.9239999999999, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 14.4621}, {258.9239999999999, 
           15.245299999999999`}, {258.289, 15.879699999999998`}, {
           257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
           15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
           14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
           13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
           258.289, 13.044899999999997`}, {258.9239999999999, 
           13.679299999999996`}, {258.9239999999999, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
           258.289, 19.929299999999998`}, {257.50600000000003`, 
           19.929299999999998`}, {256.72299999999996`, 19.929299999999998`}, {
           256.089, 19.2945}, {256.089, 18.5117}, {256.089, 
           17.728899999999996`}, {256.72299999999996`, 17.094099999999997`}, {
           257.50600000000003`, 17.094099999999997`}, {258.289, 
           17.094099999999997`}, {258.9239999999999, 17.728899999999996`}, {
           258.9239999999999, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
           258.289, 19.929299999999998`}, {257.50600000000003`, 
           19.929299999999998`}, {256.72299999999996`, 19.929299999999998`}, {
           256.089, 19.2945}, {256.089, 18.5117}, {256.089, 
           17.728899999999996`}, {256.72299999999996`, 17.094099999999997`}, {
           257.50600000000003`, 17.094099999999997`}, {258.289, 
           17.094099999999997`}, {258.9239999999999, 17.728899999999996`}, {
           258.9239999999999, 18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
           23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
           23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
           256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
           21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
           21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
           258.9239999999999, 22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
           23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
           23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
           256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
           21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
           21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
           258.9239999999999, 22.560899999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
           22.560899999999997`}, {285.853, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
           285.853, 6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
           285.853, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
           285.853, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
           285.853, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
           285.853, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
           22.560899999999997`}, {285.853, 26.6109}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
           285.853, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
           3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
           285.853, 3.7308599999999994`}, {285.06999999999994`, 
           3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
           2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
           285.06999999999994`, 0.8960940000000002}, {285.853, 
           0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
           287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
           2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
           3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
           285.853, 3.7308599999999994`}, {285.06999999999994`, 
           3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
           2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
           285.06999999999994`, 0.8960940000000002}, {285.853, 
           0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
           287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
           2.3136699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 6.36289}, {287.2699999999999, 
           7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
           285.853, 7.780469999999998}, {285.06999999999994`, 
           7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
           6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
           4.945699999999999}, {285.853, 4.945699999999999}, {
           286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
           5.580079999999999}, {287.2699999999999, 6.36289}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 6.36289}, {287.2699999999999, 
           7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
           285.853, 7.780469999999998}, {285.06999999999994`, 
           7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
           6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
           4.945699999999999}, {285.853, 4.945699999999999}, {
           286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
           5.580079999999999}, {287.2699999999999, 6.36289}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 10.4129}, {287.2699999999999, 
           11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
           11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
           11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
           285.06999999999994`, 8.995310000000002}, {285.853, 
           8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
           287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 10.4129}, {287.2699999999999, 
           11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
           11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
           11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
           285.06999999999994`, 8.995310000000002}, {285.853, 
           8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
           287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 14.4621}, {287.2699999999999, 
           15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
           285.853, 15.879699999999998`}, {285.06999999999994`, 
           15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
           14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
           13.044899999999997`}, {285.853, 13.044899999999997`}, {
           286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
           13.679299999999996`}, {287.2699999999999, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 14.4621}, {287.2699999999999, 
           15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
           285.853, 15.879699999999998`}, {285.06999999999994`, 
           15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
           14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
           13.044899999999997`}, {285.853, 13.044899999999997`}, {
           286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
           13.679299999999996`}, {287.2699999999999, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
           286.63599999999997`, 19.929299999999998`}, {285.853, 
           19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
           284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
           17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
           285.853, 17.094099999999997`}, {286.63599999999997`, 
           17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
           287.2699999999999, 18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
           286.63599999999997`, 19.929299999999998`}, {285.853, 
           19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
           284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
           17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
           285.853, 17.094099999999997`}, {286.63599999999997`, 
           17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
           287.2699999999999, 18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
           23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
           23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
           284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
           21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
           286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
           287.2699999999999, 22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
           23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
           23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
           284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
           21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
           286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
           287.2699999999999, 22.560899999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 26.6109}, {287.2699999999999, 
           27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
           285.853, 28.028499999999994`}, {285.06999999999994`, 
           28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
           26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
           25.193399999999997`}, {285.853, 25.193399999999997`}, {
           286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
           25.828099999999992`}, {287.2699999999999, 26.6109}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 26.6109}, {287.2699999999999, 
           27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
           285.853, 28.028499999999994`}, {285.06999999999994`, 
           28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
           26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
           25.193399999999997`}, {285.853, 25.193399999999997`}, {
           286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
           25.828099999999992`}, {287.2699999999999, 26.6109}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 30.6605}, {287.2699999999999, 
           31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
           285.853, 32.07769999999999}, {285.06999999999994`, 
           32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
           30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
           29.24299999999999}, {285.853, 29.24299999999999}, {
           286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
           29.877699999999994`}, {287.2699999999999, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           287.2699999999999, 30.6605}, {287.2699999999999, 
           31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
           285.853, 32.07769999999999}, {285.06999999999994`, 
           32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
           30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
           29.24299999999999}, {285.853, 29.24299999999999}, {
           286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
           29.877699999999994`}, {287.2699999999999, 30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.4621}, {
           314.20000000000005`, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 26.6109}, {
           314.20000000000005`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 10.4129}, {
           314.20000000000005`, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 22.560899999999997`}, {
           314.20000000000005`, 22.560899999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 10.4129}, {315.61699999999996`, 
           11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
           11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
           312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
           8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
           314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
           315.61699999999996`, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 10.4129}, {315.61699999999996`, 
           11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
           11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
           312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
           8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
           314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
           315.61699999999996`, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 14.4621}, {315.61699999999996`, 
           15.245299999999999`}, {314.983, 15.879699999999998`}, {
           314.20000000000005`, 15.879699999999998`}, {313.417, 
           15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
           14.4621}, {312.782, 13.679299999999996`}, {313.417, 
           13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
           314.983, 13.044899999999997`}, {315.61699999999996`, 
           13.679299999999996`}, {315.61699999999996`, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 14.4621}, {315.61699999999996`, 
           15.245299999999999`}, {314.983, 15.879699999999998`}, {
           314.20000000000005`, 15.879699999999998`}, {313.417, 
           15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
           14.4621}, {312.782, 13.679299999999996`}, {313.417, 
           13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
           314.983, 13.044899999999997`}, {315.61699999999996`, 
           13.679299999999996`}, {315.61699999999996`, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
           314.983, 19.929299999999998`}, {314.20000000000005`, 
           19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
           19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
           313.417, 17.094099999999997`}, {314.20000000000005`, 
           17.094099999999997`}, {314.983, 17.094099999999997`}, {
           315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
           18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
           314.983, 19.929299999999998`}, {314.20000000000005`, 
           19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
           19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
           313.417, 17.094099999999997`}, {314.20000000000005`, 
           17.094099999999997`}, {314.983, 17.094099999999997`}, {
           315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
           18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
           23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
           23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
           23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
           313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
           21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
           22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
           23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
           23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
           23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
           313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
           21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
           22.560899999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
           342.547, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
           22.560899999999997`}, {342.547, 6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
           342.547, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
           342.547, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
           342.547, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
           342.547, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
           342.547, 26.6109}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
           22.560899999999997`}, {342.547, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
           3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
           3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
           341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
           2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
           341.76399999999995`, 0.8960940000000002}, {342.547, 
           0.8960940000000002}, {343.33, 0.8960940000000002}, {
           343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
           2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
           3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
           3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
           341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
           2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
           341.76399999999995`, 0.8960940000000002}, {342.547, 
           0.8960940000000002}, {343.33, 0.8960940000000002}, {
           343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
           2.3136699999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 6.36289}, {343.96399999999994`, 
           7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
           7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
           341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
           6.36289}, {341.12899999999996`, 5.580079999999999}, {
           341.76399999999995`, 4.945699999999999}, {342.547, 
           4.945699999999999}, {343.33, 4.945699999999999}, {
           343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
           6.36289}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 6.36289}, {343.96399999999994`, 
           7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
           7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
           341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
           6.36289}, {341.12899999999996`, 5.580079999999999}, {
           341.76399999999995`, 4.945699999999999}, {342.547, 
           4.945699999999999}, {343.33, 4.945699999999999}, {
           343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
           6.36289}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 10.4129}, {343.96399999999994`, 
           11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
           341.76399999999995`, 11.8305}, {341.12899999999996`, 
           11.195700000000002`}, {341.12899999999996`, 10.4129}, {
           341.12899999999996`, 9.63008}, {341.76399999999995`, 
           8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
           8.995310000000002}, {343.96399999999994`, 9.63008}, {
           343.96399999999994`, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 10.4129}, {343.96399999999994`, 
           11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
           341.76399999999995`, 11.8305}, {341.12899999999996`, 
           11.195700000000002`}, {341.12899999999996`, 10.4129}, {
           341.12899999999996`, 9.63008}, {341.76399999999995`, 
           8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
           8.995310000000002}, {343.96399999999994`, 9.63008}, {
           343.96399999999994`, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 14.4621}, {343.96399999999994`, 
           15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
           15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
           341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
           14.4621}, {341.12899999999996`, 13.679299999999996`}, {
           341.76399999999995`, 13.044899999999997`}, {342.547, 
           13.044899999999997`}, {343.33, 13.044899999999997`}, {
           343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
           14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 14.4621}, {343.96399999999994`, 
           15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
           15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
           341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
           14.4621}, {341.12899999999996`, 13.679299999999996`}, {
           341.76399999999995`, 13.044899999999997`}, {342.547, 
           13.044899999999997`}, {343.33, 13.044899999999997`}, {
           343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
           14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
           343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
           341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
           19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
           17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
           342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
           343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
           18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
           343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
           341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
           19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
           17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
           342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
           343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
           18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
           23.3438}, {343.33, 23.978499999999997`}, {342.547, 
           23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
           341.12899999999996`, 23.3438}, {341.12899999999996`, 
           22.560899999999997`}, {341.12899999999996`, 21.7781}, {
           341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
           21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
           22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
           23.3438}, {343.33, 23.978499999999997`}, {342.547, 
           23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
           341.12899999999996`, 23.3438}, {341.12899999999996`, 
           22.560899999999997`}, {341.12899999999996`, 21.7781}, {
           341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
           21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
           22.560899999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 26.6109}, {343.96399999999994`, 
           27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
           28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
           341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
           26.6109}, {341.12899999999996`, 25.828099999999992`}, {
           341.76399999999995`, 25.193399999999997`}, {342.547, 
           25.193399999999997`}, {343.33, 25.193399999999997`}, {
           343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
           26.6109}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 26.6109}, {343.96399999999994`, 
           27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
           28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
           341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
           26.6109}, {341.12899999999996`, 25.828099999999992`}, {
           341.76399999999995`, 25.193399999999997`}, {342.547, 
           25.193399999999997`}, {343.33, 25.193399999999997`}, {
           343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
           26.6109}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 30.6605}, {343.96399999999994`, 
           31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
           32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
           341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
           30.6605}, {341.12899999999996`, 29.877699999999994`}, {
           341.76399999999995`, 29.24299999999999}, {342.547, 
           29.24299999999999}, {343.33, 29.24299999999999}, {
           343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
           30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           343.96399999999994`, 30.6605}, {343.96399999999994`, 
           31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
           32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
           341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
           30.6605}, {341.12899999999996`, 29.877699999999994`}, {
           341.76399999999995`, 29.24299999999999}, {342.547, 
           29.24299999999999}, {343.33, 29.24299999999999}, {
           343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
           30.6605}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {
           370.89300000000003`, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
           370.89300000000003`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {
           370.89300000000003`, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 30.6605}, {
           370.89300000000003`, 22.560899999999997`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 10.4129}, {372.311, 11.195700000000002`}, {
           371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
           370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
           369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
           370.111, 8.995310000000002}, {370.89300000000003`, 
           8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
           372.311, 9.63008}, {372.311, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 10.4129}, {372.311, 11.195700000000002`}, {
           371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
           370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
           369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
           370.111, 8.995310000000002}, {370.89300000000003`, 
           8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
           372.311, 9.63008}, {372.311, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 14.4621}, {372.311, 15.245299999999999`}, {
           371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
           15.879699999999998`}, {370.111, 15.879699999999998`}, {
           369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
           14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
           13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
           371.67599999999993`, 13.044899999999997`}, {372.311, 
           13.679299999999996`}, {372.311, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 14.4621}, {372.311, 15.245299999999999`}, {
           371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
           15.879699999999998`}, {370.111, 15.879699999999998`}, {
           369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
           14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
           13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
           371.67599999999993`, 13.044899999999997`}, {372.311, 
           13.679299999999996`}, {372.311, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
           19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
           370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
           369.47599999999994`, 18.5117}, {369.47599999999994`, 
           17.728899999999996`}, {370.111, 17.094099999999997`}, {
           370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
           17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
           18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
           19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
           370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
           369.47599999999994`, 18.5117}, {369.47599999999994`, 
           17.728899999999996`}, {370.111, 17.094099999999997`}, {
           370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
           17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
           18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 22.560899999999997`}, {372.311, 23.3438}, {
           371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
           23.978499999999997`}, {370.111, 23.978499999999997`}, {
           369.47599999999994`, 23.3438}, {369.47599999999994`, 
           22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
           21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
           21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           372.311, 22.560899999999997`}, {372.311, 23.3438}, {
           371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
           23.978499999999997`}, {370.111, 23.978499999999997`}, {
           369.47599999999994`, 23.3438}, {369.47599999999994`, 
           22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
           21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
           21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
           399.23999999999995`, 2.3136699999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
           399.23999999999995`, 6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
           399.23999999999995`, 10.4129}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
           22.560899999999997`}, {399.23999999999995`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
           399.23999999999995`, 18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
           399.23999999999995`, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
           399.23999999999995`, 26.6109}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
           22.560899999999997`}, {399.23999999999995`, 30.6605}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
           3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
           399.23999999999995`, 3.7308599999999994`}, {398.457, 
           3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
           2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
           0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
           400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
           1.5308599999999999`}, {400.65799999999996`, 
           2.3136699999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
           3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
           399.23999999999995`, 3.7308599999999994`}, {398.457, 
           3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
           2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
           0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
           400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
           1.5308599999999999`}, {400.65799999999996`, 2.3136699999999997`}}},
           
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 6.36289}, {400.65799999999996`, 
           7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
           399.23999999999995`, 7.780469999999998}, {398.457, 
           7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
           6.36289}, {397.823, 5.580079999999999}, {398.457, 
           4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
           400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
           5.580079999999999}, {400.65799999999996`, 6.36289}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 6.36289}, {400.65799999999996`, 
           7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
           399.23999999999995`, 7.780469999999998}, {398.457, 
           7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
           6.36289}, {397.823, 5.580079999999999}, {398.457, 
           4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
           400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
           5.580079999999999}, {400.65799999999996`, 6.36289}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 10.4129}, {400.65799999999996`, 
           11.195700000000002`}, {400.02299999999997`, 11.8305}, {
           399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
           11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
           398.457, 8.995310000000002}, {399.23999999999995`, 
           8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
           400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 10.4129}, {400.65799999999996`, 
           11.195700000000002`}, {400.02299999999997`, 11.8305}, {
           399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
           11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
           398.457, 8.995310000000002}, {399.23999999999995`, 
           8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
           400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 14.4621}, {400.65799999999996`, 
           15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
           399.23999999999995`, 15.879699999999998`}, {398.457, 
           15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
           14.4621}, {397.823, 13.679299999999996`}, {398.457, 
           13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
           400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
           13.679299999999996`}, {400.65799999999996`, 14.4621}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 14.4621}, {400.65799999999996`, 
           15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
           399.23999999999995`, 15.879699999999998`}, {398.457, 
           15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
           14.4621}, {397.823, 13.679299999999996`}, {398.457, 
           13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
           400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
           13.679299999999996`}, {400.65799999999996`, 14.4621}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
           400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
           19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
           19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
           398.457, 17.094099999999997`}, {399.23999999999995`, 
           17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
           400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
           18.5117}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
           400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
           19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
           19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
           398.457, 17.094099999999997`}, {399.23999999999995`, 
           17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
           400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
           18.5117}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
           23.3438}, {400.02299999999997`, 23.978499999999997`}, {
           399.23999999999995`, 23.978499999999997`}, {398.457, 
           23.978499999999997`}, {397.823, 23.3438}, {397.823, 
           22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
           399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
           400.65799999999996`, 21.7781}, {400.65799999999996`, 
           22.560899999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
           23.3438}, {400.02299999999997`, 23.978499999999997`}, {
           399.23999999999995`, 23.978499999999997`}, {398.457, 
           23.978499999999997`}, {397.823, 23.3438}, {397.823, 
           22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
           399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
           400.65799999999996`, 21.7781}, {400.65799999999996`, 
           22.560899999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 26.6109}, {400.65799999999996`, 
           27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
           399.23999999999995`, 28.028499999999994`}, {398.457, 
           28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
           26.6109}, {397.823, 25.828099999999992`}, {398.457, 
           25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
           400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
           25.828099999999992`}, {400.65799999999996`, 26.6109}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 26.6109}, {400.65799999999996`, 
           27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
           399.23999999999995`, 28.028499999999994`}, {398.457, 
           28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
           26.6109}, {397.823, 25.828099999999992`}, {398.457, 
           25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
           400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
           25.828099999999992`}, {400.65799999999996`, 26.6109}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 30.6605}, {400.65799999999996`, 
           31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
           399.23999999999995`, 32.07769999999999}, {398.457, 
           32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
           30.6605}, {397.823, 29.877699999999994`}, {398.457, 
           29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
           400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
           29.877699999999994`}, {400.65799999999996`, 30.6605}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           400.65799999999996`, 30.6605}, {400.65799999999996`, 
           31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
           399.23999999999995`, 32.07769999999999}, {398.457, 
           32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
           30.6605}, {397.823, 29.877699999999994`}, {398.457, 
           29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
           400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
           29.877699999999994`}, {400.65799999999996`, 30.6605}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.001987556109725686], Opacity[1.], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
           16.487099999999998`}, {2.3851600000000004`, 17.837100000000003`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
           59.0785, 17.837100000000003`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
           115.77199999999999`, 15.8121}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
           115.77199999999999`, 19.8617}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {172.466, 
           11.762899999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {172.466, 
           15.8121}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 18.5117}, {171.349, 
           19.628100000000003`}, {171.349, 21.444499999999998`}, {172.466, 
           22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {229.159, 
           7.712889999999998}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {229.159, 
           11.762899999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.4621}, {228.043, 
           15.578899999999997`}, {228.043, 17.394899999999996`}, {229.159, 
           18.5117}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 22.560899999999997`}, {
           228.043, 23.6777}, {228.043, 25.4941}, {229.159, 26.6109}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 2.3136699999999997`}, {
           284.73600000000005`, 3.43008}, {284.73600000000005`, 
           5.246479999999999}, {285.853, 6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 10.4129}, {
           284.73600000000005`, 11.5293}, {284.73600000000005`, 13.3457}, {
           285.853, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.5117}, {
           284.73600000000005`, 19.628100000000003`}, {284.73600000000005`, 
           21.444499999999998`}, {285.853, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 26.6109}, {
           284.73600000000005`, 27.727699999999995`}, {284.73600000000005`, 
           29.54379999999999}, {285.853, 30.6605}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 2.3136699999999997`}, {
           342.547, 3.6636699999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {342.547, 
           7.712889999999998}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {342.547, 
           11.762899999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {342.547, 
           15.8121}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 18.5117}, {
           341.43000000000006`, 19.628100000000003`}, {341.43000000000006`, 
           21.444499999999998`}, {342.547, 22.560899999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 26.6109}, {
           341.43000000000006`, 27.727699999999995`}, {341.43000000000006`, 
           29.54379999999999}, {342.547, 30.6605}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
           2.3136699999999997`}, {398.12399999999997`, 3.43008}, {
           398.12399999999997`, 5.246479999999999}, {399.23999999999995`, 
           6.36289}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 10.4129}, {
           398.12399999999997`, 11.5293}, {398.12399999999997`, 13.3457}, {
           399.23999999999995`, 14.4621}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 18.5117}, {
           398.12399999999997`, 19.628100000000003`}, {398.12399999999997`, 
           21.444499999999998`}, {399.23999999999995`, 22.560899999999997`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 26.6109}, {
           398.12399999999997`, 27.727699999999995`}, {398.12399999999997`, 
           29.54379999999999}, {399.23999999999995`, 30.6605}}},
           CurveClosed->{0}]}},
        AspectRatio->Automatic,
        ImageSize->{401., 33.},
        PlotRange->{{0., 401.}, {0., 33.}}],
       StripOnInput->False,
       Magnification->0.7 Inherited]}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "}"}]], "Output",
 CellChangeTimes->{
  3.623100843006837*^9, {3.623100935021429*^9, 3.623100941467566*^9}, 
   3.6231012105804987`*^9, 3.623101246542378*^9, 3.623101578417761*^9, 
   3.623101668380684*^9, 3.6294951960126762`*^9, 3.632710109646081*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "vines"}]], "Input",
 CellChangeTimes->{{3.6231016393964243`*^9, 3.6231016417007027`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.002898550724637681], 
          {Thickness[0.001155072463768116], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.9625000000000004`, 16.487099999999998`}, {3.9625000000000004`, 
            17.269899999999996`}, {3.3277300000000007`, 
            17.904299999999996`}, {2.5449199999999994`, 
            17.904299999999996`}, {1.7621099999999998`, 
            17.904299999999996`}, {1.1277299999999997`, 
            17.269899999999996`}, {1.1277299999999997`, 
            16.487099999999998`}, {1.1277299999999997`, 
            15.704299999999996`}, {1.7621099999999998`, 
            15.069499999999998`}, {2.5449199999999994`, 
            15.069499999999998`}, {3.3277300000000007`, 
            15.069499999999998`}, {3.9625000000000004`, 
            15.704299999999996`}, {3.9625000000000004`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.001155072463768116], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.9625000000000004`, 16.487099999999998`}, {3.9625000000000004`, 
            17.269899999999996`}, {3.3277300000000007`, 
            17.904299999999996`}, {2.5449199999999994`, 
            17.904299999999996`}, {1.7621099999999998`, 
            17.904299999999996`}, {1.1277299999999997`, 
            17.269899999999996`}, {1.1277299999999997`, 
            16.487099999999998`}, {1.1277299999999997`, 
            15.704299999999996`}, {1.7621099999999998`, 
            15.069499999999998`}, {2.5449199999999994`, 
            15.069499999999998`}, {3.3277300000000007`, 
            15.069499999999998`}, {3.9625000000000004`, 
            15.704299999999996`}, {3.9625000000000004`, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.5449199999999994`, 
            16.487099999999998`}, {30.89179999999999, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.309400000000004`, 16.487099999999998`}, {32.309400000000004`, 
            17.269899999999996`}, {31.674599999999995`, 17.904299999999996`},
             {30.89179999999999, 17.904299999999996`}, {30.108999999999995`, 
            17.904299999999996`}, {29.474199999999996`, 
            17.269899999999996`}, {29.474199999999996`, 
            16.487099999999998`}, {29.474199999999996`, 
            15.704299999999996`}, {30.108999999999995`, 
            15.069499999999998`}, {30.89179999999999, 15.069499999999998`}, {
            31.674599999999995`, 15.069499999999998`}, {32.309400000000004`, 
            15.704299999999996`}, {32.309400000000004`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.309400000000004`, 16.487099999999998`}, {32.309400000000004`, 
            17.269899999999996`}, {31.674599999999995`, 
            17.904299999999996`}, {30.89179999999999, 17.904299999999996`}, {
            30.108999999999995`, 17.904299999999996`}, {29.474199999999996`, 
            17.269899999999996`}, {29.474199999999996`, 
            16.487099999999998`}, {29.474199999999996`, 
            15.704299999999996`}, {30.108999999999995`, 
            15.069499999999998`}, {30.89179999999999, 15.069499999999998`}, {
            31.674599999999995`, 15.069499999999998`}, {32.309400000000004`, 
            15.704299999999996`}, {32.309400000000004`, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.89179999999999, 
            16.487099999999998`}, {59.23869999999999, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.6559, 16.487099999999998`}, {60.6559, 17.269899999999996`}, {
            60.021499999999996`, 17.904299999999996`}, {59.23869999999999, 
            17.904299999999996`}, {58.455899999999986`, 
            17.904299999999996`}, {57.821099999999994`, 
            17.269899999999996`}, {57.821099999999994`, 
            16.487099999999998`}, {57.821099999999994`, 
            15.704299999999996`}, {58.455899999999986`, 
            15.069499999999998`}, {59.23869999999999, 15.069499999999998`}, {
            60.021499999999996`, 15.069499999999998`}, {60.6559, 
            15.704299999999996`}, {60.6559, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.6559, 16.487099999999998`}, {60.6559, 17.269899999999996`}, {
            60.021499999999996`, 17.904299999999996`}, {59.23869999999999, 
            17.904299999999996`}, {58.455899999999986`, 
            17.904299999999996`}, {57.821099999999994`, 
            17.269899999999996`}, {57.821099999999994`, 
            16.487099999999998`}, {57.821099999999994`, 
            15.704299999999996`}, {58.455899999999986`, 
            15.069499999999998`}, {59.23869999999999, 15.069499999999998`}, {
            60.021499999999996`, 15.069499999999998`}, {60.6559, 
            15.704299999999996`}, {60.6559, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.23869999999999, 
            16.487099999999998`}, {87.58549999999998, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            89.0027, 16.487099999999998`}, {89.0027, 17.269899999999996`}, {
            88.36840000000001, 17.904299999999996`}, {87.58549999999998, 
            17.904299999999996`}, {86.80269999999999, 17.904299999999996`}, {
            86.168, 17.269899999999996`}, {86.168, 16.487099999999998`}, {
            86.168, 15.704299999999996`}, {86.80269999999999, 
            15.069499999999998`}, {87.58549999999998, 15.069499999999998`}, {
            88.36840000000001, 15.069499999999998`}, {89.0027, 
            15.704299999999996`}, {89.0027, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            89.0027, 16.487099999999998`}, {89.0027, 17.269899999999996`}, {
            88.36840000000001, 17.904299999999996`}, {87.58549999999998, 
            17.904299999999996`}, {86.80269999999999, 17.904299999999996`}, {
            86.168, 17.269899999999996`}, {86.168, 16.487099999999998`}, {
            86.168, 15.704299999999996`}, {86.80269999999999, 
            15.069499999999998`}, {87.58549999999998, 15.069499999999998`}, {
            88.36840000000001, 15.069499999999998`}, {89.0027, 
            15.704299999999996`}, {89.0027, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.58549999999998, 
            16.487099999999998`}, {115.93199999999997`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.58549999999998, 
            16.487099999999998`}, {115.93199999999997`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 11.762499999999998`}, {117.34999999999998`, 
            12.5453}, {116.71499999999997`, 13.179699999999997`}, {
            115.93199999999997`, 13.179699999999997`}, {115.14899999999999`, 
            13.179699999999997`}, {114.51499999999997`, 12.5453}, {
            114.51499999999997`, 11.762499999999998`}, {114.51499999999997`, 
            10.979700000000001`}, {115.14899999999999`, 
            10.344900000000003`}, {115.93199999999997`, 
            10.344900000000003`}, {116.71499999999997`, 
            10.344900000000003`}, {117.34999999999998`, 
            10.979700000000001`}, {117.34999999999998`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 11.762499999999998`}, {117.34999999999998`, 
            12.5453}, {116.71499999999997`, 13.179699999999997`}, {
            115.93199999999997`, 13.179699999999997`}, {115.14899999999999`, 
            13.179699999999997`}, {114.51499999999997`, 12.5453}, {
            114.51499999999997`, 11.762499999999998`}, {114.51499999999997`, 
            10.979700000000001`}, {115.14899999999999`, 
            10.344900000000003`}, {115.93199999999997`, 
            10.344900000000003`}, {116.71499999999997`, 
            10.344900000000003`}, {117.34999999999998`, 
            10.979700000000001`}, {117.34999999999998`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 21.211699999999997`}, {117.34999999999998`, 
            21.994500000000002`}, {116.71499999999997`, 22.6289}, {
            115.93199999999997`, 22.6289}, {115.14899999999999`, 22.6289}, {
            114.51499999999997`, 21.994500000000002`}, {114.51499999999997`, 
            21.211699999999997`}, {114.51499999999997`, 20.4289}, {
            115.14899999999999`, 19.7941}, {115.93199999999997`, 19.7941}, {
            116.71499999999997`, 19.7941}, {117.34999999999998`, 20.4289}, {
            117.34999999999998`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 21.211699999999997`}, {117.34999999999998`, 
            21.994500000000002`}, {116.71499999999997`, 22.6289}, {
            115.93199999999997`, 22.6289}, {115.14899999999999`, 22.6289}, {
            114.51499999999997`, 21.994500000000002`}, {114.51499999999997`, 
            21.211699999999997`}, {114.51499999999997`, 20.4289}, {
            115.14899999999999`, 19.7941}, {115.93199999999997`, 19.7941}, {
            116.71499999999997`, 19.7941}, {117.34999999999998`, 20.4289}, {
            117.34999999999998`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 
            11.762499999999998`}, {144.27899999999997`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 
            11.762499999999998`}, {144.27899999999997`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 11.762499999999998`}, {145.696, 12.5453}, {
            145.06199999999998`, 13.179699999999997`}, {144.27899999999997`, 
            13.179699999999997`}, {143.49599999999998`, 
            13.179699999999997`}, {142.86199999999997`, 12.5453}, {
            142.86199999999997`, 11.762499999999998`}, {142.86199999999997`, 
            10.979700000000001`}, {143.49599999999998`, 
            10.344900000000003`}, {144.27899999999997`, 
            10.344900000000003`}, {145.06199999999998`, 
            10.344900000000003`}, {145.696, 10.979700000000001`}, {145.696, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 11.762499999999998`}, {145.696, 12.5453}, {
            145.06199999999998`, 13.179699999999997`}, {144.27899999999997`, 
            13.179699999999997`}, {143.49599999999998`, 
            13.179699999999997`}, {142.86199999999997`, 12.5453}, {
            142.86199999999997`, 11.762499999999998`}, {142.86199999999997`, 
            10.979700000000001`}, {143.49599999999998`, 
            10.344900000000003`}, {144.27899999999997`, 
            10.344900000000003`}, {145.06199999999998`, 
            10.344900000000003`}, {145.696, 10.979700000000001`}, {145.696, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 21.211699999999997`}, {145.696, 21.994500000000002`}, {
            145.06199999999998`, 22.6289}, {144.27899999999997`, 22.6289}, {
            143.49599999999998`, 22.6289}, {142.86199999999997`, 
            21.994500000000002`}, {142.86199999999997`, 
            21.211699999999997`}, {142.86199999999997`, 20.4289}, {
            143.49599999999998`, 19.7941}, {144.27899999999997`, 19.7941}, {
            145.06199999999998`, 19.7941}, {145.696, 20.4289}, {145.696, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 21.211699999999997`}, {145.696, 21.994500000000002`}, {
            145.06199999999998`, 22.6289}, {144.27899999999997`, 22.6289}, {
            143.49599999999998`, 22.6289}, {142.86199999999997`, 
            21.994500000000002`}, {142.86199999999997`, 
            21.211699999999997`}, {142.86199999999997`, 20.4289}, {
            143.49599999999998`, 19.7941}, {144.27899999999997`, 19.7941}, {
            145.06199999999998`, 19.7941}, {145.696, 20.4289}, {145.696, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 
            11.762499999999998`}, {172.62599999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 
            21.211699999999997`}, {172.62599999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 11.762499999999998`}, {174.043, 12.5453}, {173.409, 
            13.179699999999997`}, {172.62599999999998`, 
            13.179699999999997`}, {171.843, 13.179699999999997`}, {
            171.20899999999997`, 12.5453}, {171.20899999999997`, 
            11.762499999999998`}, {171.20899999999997`, 
            10.979700000000001`}, {171.843, 10.344900000000003`}, {
            172.62599999999998`, 10.344900000000003`}, {173.409, 
            10.344900000000003`}, {174.043, 10.979700000000001`}, {174.043, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 11.762499999999998`}, {174.043, 12.5453}, {173.409, 
            13.179699999999997`}, {172.62599999999998`, 
            13.179699999999997`}, {171.843, 13.179699999999997`}, {
            171.20899999999997`, 12.5453}, {171.20899999999997`, 
            11.762499999999998`}, {171.20899999999997`, 
            10.979700000000001`}, {171.843, 10.344900000000003`}, {
            172.62599999999998`, 10.344900000000003`}, {173.409, 
            10.344900000000003`}, {174.043, 10.979700000000001`}, {174.043, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 21.211699999999997`}, {174.043, 21.994500000000002`}, {
            173.409, 22.6289}, {172.62599999999998`, 22.6289}, {171.843, 
            22.6289}, {171.20899999999997`, 21.994500000000002`}, {
            171.20899999999997`, 21.211699999999997`}, {171.20899999999997`, 
            20.4289}, {171.843, 19.7941}, {172.62599999999998`, 19.7941}, {
            173.409, 19.7941}, {174.043, 20.4289}, {174.043, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 21.211699999999997`}, {174.043, 21.994500000000002`}, {
            173.409, 22.6289}, {172.62599999999998`, 22.6289}, {171.843, 
            22.6289}, {171.20899999999997`, 21.994500000000002`}, {
            171.20899999999997`, 21.211699999999997`}, {171.20899999999997`, 
            20.4289}, {171.843, 19.7941}, {172.62599999999998`, 19.7941}, {
            173.409, 19.7941}, {174.043, 20.4289}, {174.043, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            11.762499999999998`}, {200.97299999999998`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            21.211699999999997`}, {200.97299999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            11.762499999999998`}, {200.97299999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            21.211699999999997`}, {200.97299999999998`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 2.3136699999999997`}, {202.39, 3.0964799999999997`}, {
            201.75499999999997`, 3.7308599999999994`}, {200.97299999999998`, 
            3.7308599999999994`}, {200.19, 3.7308599999999994`}, {
            199.55499999999998`, 3.0964799999999997`}, {199.55499999999998`, 
            2.3136699999999997`}, {199.55499999999998`, 
            1.5308599999999999`}, {200.19, 0.8960940000000002}, {
            200.97299999999998`, 0.8960940000000002}, {201.75499999999997`, 
            0.8960940000000002}, {202.39, 1.5308599999999999`}, {202.39, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 2.3136699999999997`}, {202.39, 3.0964799999999997`}, {
            201.75499999999997`, 3.7308599999999994`}, {200.97299999999998`, 
            3.7308599999999994`}, {200.19, 3.7308599999999994`}, {
            199.55499999999998`, 3.0964799999999997`}, {199.55499999999998`, 
            2.3136699999999997`}, {199.55499999999998`, 
            1.5308599999999999`}, {200.19, 0.8960940000000002}, {
            200.97299999999998`, 0.8960940000000002}, {201.75499999999997`, 
            0.8960940000000002}, {202.39, 1.5308599999999999`}, {202.39, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 11.762499999999998`}, {202.39, 12.5453}, {
            201.75499999999997`, 13.179699999999997`}, {200.97299999999998`, 
            13.179699999999997`}, {200.19, 13.179699999999997`}, {
            199.55499999999998`, 12.5453}, {199.55499999999998`, 
            11.762499999999998`}, {199.55499999999998`, 
            10.979700000000001`}, {200.19, 10.344900000000003`}, {
            200.97299999999998`, 10.344900000000003`}, {201.75499999999997`, 
            10.344900000000003`}, {202.39, 10.979700000000001`}, {202.39, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 11.762499999999998`}, {202.39, 12.5453}, {
            201.75499999999997`, 13.179699999999997`}, {200.97299999999998`, 
            13.179699999999997`}, {200.19, 13.179699999999997`}, {
            199.55499999999998`, 12.5453}, {199.55499999999998`, 
            11.762499999999998`}, {199.55499999999998`, 
            10.979700000000001`}, {200.19, 10.344900000000003`}, {
            200.97299999999998`, 10.344900000000003`}, {201.75499999999997`, 
            10.344900000000003`}, {202.39, 10.979700000000001`}, {202.39, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 21.211699999999997`}, {202.39, 21.994500000000002`}, {
            201.75499999999997`, 22.6289}, {200.97299999999998`, 22.6289}, {
            200.19, 22.6289}, {199.55499999999998`, 21.994500000000002`}, {
            199.55499999999998`, 21.211699999999997`}, {199.55499999999998`, 
            20.4289}, {200.19, 19.7941}, {200.97299999999998`, 19.7941}, {
            201.75499999999997`, 19.7941}, {202.39, 20.4289}, {202.39, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 21.211699999999997`}, {202.39, 21.994500000000002`}, {
            201.75499999999997`, 22.6289}, {200.97299999999998`, 22.6289}, {
            200.19, 22.6289}, {199.55499999999998`, 21.994500000000002`}, {
            199.55499999999998`, 21.211699999999997`}, {199.55499999999998`, 
            20.4289}, {200.19, 19.7941}, {200.97299999999998`, 19.7941}, {
            201.75499999999997`, 19.7941}, {202.39, 20.4289}, {202.39, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 30.6605}, {202.39, 31.443399999999993`}, {
            201.75499999999997`, 32.07769999999999}, {200.97299999999998`, 
            32.07769999999999}, {200.19, 32.07769999999999}, {
            199.55499999999998`, 31.443399999999993`}, {199.55499999999998`, 
            30.6605}, {199.55499999999998`, 29.877699999999994`}, {200.19, 
            29.24299999999999}, {200.97299999999998`, 29.24299999999999}, {
            201.75499999999997`, 29.24299999999999}, {202.39, 
            29.877699999999994`}, {202.39, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 30.6605}, {202.39, 31.443399999999993`}, {
            201.75499999999997`, 32.07769999999999}, {200.97299999999998`, 
            32.07769999999999}, {200.19, 32.07769999999999}, {
            199.55499999999998`, 31.443399999999993`}, {199.55499999999998`, 
            30.6605}, {199.55499999999998`, 29.877699999999994`}, {200.19, 
            29.24299999999999}, {200.97299999999998`, 29.24299999999999}, {
            201.75499999999997`, 29.24299999999999}, {202.39, 
            29.877699999999994`}, {202.39, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 30.6605}, {
            229.31999999999994`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 
            21.211699999999997`}, {229.31999999999994`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 11.762499999999998`}, {230.737, 12.5453}, {
            230.10199999999998`, 13.179699999999997`}, {229.31999999999994`, 
            13.179699999999997`}, {228.537, 13.179699999999997`}, {
            227.90199999999996`, 12.5453}, {227.90199999999996`, 
            11.762499999999998`}, {227.90199999999996`, 
            10.979700000000001`}, {228.537, 10.344900000000003`}, {
            229.31999999999994`, 10.344900000000003`}, {230.10199999999998`, 
            10.344900000000003`}, {230.737, 10.979700000000001`}, {230.737, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 11.762499999999998`}, {230.737, 12.5453}, {
            230.10199999999998`, 13.179699999999997`}, {229.31999999999994`, 
            13.179699999999997`}, {228.537, 13.179699999999997`}, {
            227.90199999999996`, 12.5453}, {227.90199999999996`, 
            11.762499999999998`}, {227.90199999999996`, 
            10.979700000000001`}, {228.537, 10.344900000000003`}, {
            229.31999999999994`, 10.344900000000003`}, {230.10199999999998`, 
            10.344900000000003`}, {230.737, 10.979700000000001`}, {230.737, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 21.211699999999997`}, {230.737, 21.994500000000002`}, {
            230.10199999999998`, 22.6289}, {229.31999999999994`, 22.6289}, {
            228.537, 22.6289}, {227.90199999999996`, 21.994500000000002`}, {
            227.90199999999996`, 21.211699999999997`}, {227.90199999999996`, 
            20.4289}, {228.537, 19.7941}, {229.31999999999994`, 19.7941}, {
            230.10199999999998`, 19.7941}, {230.737, 20.4289}, {230.737, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 21.211699999999997`}, {230.737, 21.994500000000002`}, {
            230.10199999999998`, 22.6289}, {229.31999999999994`, 22.6289}, {
            228.537, 22.6289}, {227.90199999999996`, 21.994500000000002`}, {
            227.90199999999996`, 21.211699999999997`}, {227.90199999999996`, 
            20.4289}, {228.537, 19.7941}, {229.31999999999994`, 19.7941}, {
            230.10199999999998`, 19.7941}, {230.737, 20.4289}, {230.737, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 
            11.762499999999998`}, {257.66599999999994`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 
            21.211699999999997`}, {257.66599999999994`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 
            11.762499999999998`}, {257.66599999999994`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 
            21.211699999999997`}, {257.66599999999994`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 2.3136699999999997`}, {259.084, 3.0964799999999997`}, {
            258.449, 3.7308599999999994`}, {257.66599999999994`, 
            3.7308599999999994`}, {256.88399999999996`, 
            3.7308599999999994`}, {256.24899999999997`, 
            3.0964799999999997`}, {256.24899999999997`, 
            2.3136699999999997`}, {256.24899999999997`, 
            1.5308599999999999`}, {256.88399999999996`, 0.8960940000000002}, {
            257.66599999999994`, 0.8960940000000002}, {258.449, 
            0.8960940000000002}, {259.084, 1.5308599999999999`}, {259.084, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 2.3136699999999997`}, {259.084, 3.0964799999999997`}, {
            258.449, 3.7308599999999994`}, {257.66599999999994`, 
            3.7308599999999994`}, {256.88399999999996`, 
            3.7308599999999994`}, {256.24899999999997`, 
            3.0964799999999997`}, {256.24899999999997`, 
            2.3136699999999997`}, {256.24899999999997`, 
            1.5308599999999999`}, {256.88399999999996`, 0.8960940000000002}, {
            257.66599999999994`, 0.8960940000000002}, {258.449, 
            0.8960940000000002}, {259.084, 1.5308599999999999`}, {259.084, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 11.762499999999998`}, {259.084, 12.5453}, {258.449, 
            13.179699999999997`}, {257.66599999999994`, 
            13.179699999999997`}, {256.88399999999996`, 
            13.179699999999997`}, {256.24899999999997`, 12.5453}, {
            256.24899999999997`, 11.762499999999998`}, {256.24899999999997`, 
            10.979700000000001`}, {256.88399999999996`, 
            10.344900000000003`}, {257.66599999999994`, 
            10.344900000000003`}, {258.449, 10.344900000000003`}, {259.084, 
            10.979700000000001`}, {259.084, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 11.762499999999998`}, {259.084, 12.5453}, {258.449, 
            13.179699999999997`}, {257.66599999999994`, 
            13.179699999999997`}, {256.88399999999996`, 
            13.179699999999997`}, {256.24899999999997`, 12.5453}, {
            256.24899999999997`, 11.762499999999998`}, {256.24899999999997`, 
            10.979700000000001`}, {256.88399999999996`, 
            10.344900000000003`}, {257.66599999999994`, 
            10.344900000000003`}, {258.449, 10.344900000000003`}, {259.084, 
            10.979700000000001`}, {259.084, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 21.211699999999997`}, {259.084, 21.994500000000002`}, {
            258.449, 22.6289}, {257.66599999999994`, 22.6289}, {
            256.88399999999996`, 22.6289}, {256.24899999999997`, 
            21.994500000000002`}, {256.24899999999997`, 
            21.211699999999997`}, {256.24899999999997`, 20.4289}, {
            256.88399999999996`, 19.7941}, {257.66599999999994`, 19.7941}, {
            258.449, 19.7941}, {259.084, 20.4289}, {259.084, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 21.211699999999997`}, {259.084, 21.994500000000002`}, {
            258.449, 22.6289}, {257.66599999999994`, 22.6289}, {
            256.88399999999996`, 22.6289}, {256.24899999999997`, 
            21.994500000000002`}, {256.24899999999997`, 
            21.211699999999997`}, {256.24899999999997`, 20.4289}, {
            256.88399999999996`, 19.7941}, {257.66599999999994`, 19.7941}, {
            258.449, 19.7941}, {259.084, 20.4289}, {259.084, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 30.6605}, {259.084, 31.443399999999993`}, {258.449, 
            32.07769999999999}, {257.66599999999994`, 32.07769999999999}, {
            256.88399999999996`, 32.07769999999999}, {256.24899999999997`, 
            31.443399999999993`}, {256.24899999999997`, 30.6605}, {
            256.24899999999997`, 29.877699999999994`}, {256.88399999999996`, 
            29.24299999999999}, {257.66599999999994`, 29.24299999999999}, {
            258.449, 29.24299999999999}, {259.084, 29.877699999999994`}, {
            259.084, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 30.6605}, {259.084, 31.443399999999993`}, {258.449, 
            32.07769999999999}, {257.66599999999994`, 32.07769999999999}, {
            256.88399999999996`, 32.07769999999999}, {256.24899999999997`, 
            31.443399999999993`}, {256.24899999999997`, 30.6605}, {
            256.24899999999997`, 29.877699999999994`}, {256.88399999999996`, 
            29.24299999999999}, {257.66599999999994`, 29.24299999999999}, {
            258.449, 29.24299999999999}, {259.084, 29.877699999999994`}, {
            259.084, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 
            11.762499999999998`}, {286.013, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 
            21.211699999999997`}, {286.013, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 11.762499999999998`}, {287.43, 12.5453}, {286.796, 
            13.179699999999997`}, {286.013, 13.179699999999997`}, {
            285.22999999999996`, 13.179699999999997`}, {284.59599999999995`, 
            12.5453}, {284.59599999999995`, 11.762499999999998`}, {
            284.59599999999995`, 10.979700000000001`}, {285.22999999999996`, 
            10.344900000000003`}, {286.013, 10.344900000000003`}, {286.796, 
            10.344900000000003`}, {287.43, 10.979700000000001`}, {287.43, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 11.762499999999998`}, {287.43, 12.5453}, {286.796, 
            13.179699999999997`}, {286.013, 13.179699999999997`}, {
            285.22999999999996`, 13.179699999999997`}, {284.59599999999995`, 
            12.5453}, {284.59599999999995`, 11.762499999999998`}, {
            284.59599999999995`, 10.979700000000001`}, {285.22999999999996`, 
            10.344900000000003`}, {286.013, 10.344900000000003`}, {286.796, 
            10.344900000000003`}, {287.43, 10.979700000000001`}, {287.43, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 21.211699999999997`}, {287.43, 21.994500000000002`}, {
            286.796, 22.6289}, {286.013, 22.6289}, {285.22999999999996`, 
            22.6289}, {284.59599999999995`, 21.994500000000002`}, {
            284.59599999999995`, 21.211699999999997`}, {284.59599999999995`, 
            20.4289}, {285.22999999999996`, 19.7941}, {286.013, 19.7941}, {
            286.796, 19.7941}, {287.43, 20.4289}, {287.43, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 21.211699999999997`}, {287.43, 21.994500000000002`}, {
            286.796, 22.6289}, {286.013, 22.6289}, {285.22999999999996`, 
            22.6289}, {284.59599999999995`, 21.994500000000002`}, {
            284.59599999999995`, 21.211699999999997`}, {284.59599999999995`, 
            20.4289}, {285.22999999999996`, 19.7941}, {286.013, 19.7941}, {
            286.796, 19.7941}, {287.43, 20.4289}, {287.43, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 21.211699999999997`}, {
            314.35999999999996`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 21.211699999999997`}, {
            314.35999999999996`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 11.762499999999998`}, {
            314.35999999999996`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 11.762499999999998`}, {
            314.35999999999996`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 2.3136699999999997`}, {315.77700000000004`, 
            3.0964799999999997`}, {315.14300000000003`, 
            3.7308599999999994`}, {314.35999999999996`, 
            3.7308599999999994`}, {313.577, 3.7308599999999994`}, {312.943, 
            3.0964799999999997`}, {312.943, 2.3136699999999997`}, {312.943, 
            1.5308599999999999`}, {313.577, 0.8960940000000002}, {
            314.35999999999996`, 0.8960940000000002}, {315.14300000000003`, 
            0.8960940000000002}, {315.77700000000004`, 1.5308599999999999`}, {
            315.77700000000004`, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 2.3136699999999997`}, {315.77700000000004`, 
            3.0964799999999997`}, {315.14300000000003`, 
            3.7308599999999994`}, {314.35999999999996`, 
            3.7308599999999994`}, {313.577, 3.7308599999999994`}, {312.943, 
            3.0964799999999997`}, {312.943, 2.3136699999999997`}, {312.943, 
            1.5308599999999999`}, {313.577, 0.8960940000000002}, {
            314.35999999999996`, 0.8960940000000002}, {315.14300000000003`, 
            0.8960940000000002}, {315.77700000000004`, 1.5308599999999999`}, {
            315.77700000000004`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 11.762499999999998`}, {315.77700000000004`, 
            12.5453}, {315.14300000000003`, 13.179699999999997`}, {
            314.35999999999996`, 13.179699999999997`}, {313.577, 
            13.179699999999997`}, {312.943, 12.5453}, {312.943, 
            11.762499999999998`}, {312.943, 10.979700000000001`}, {313.577, 
            10.344900000000003`}, {314.35999999999996`, 
            10.344900000000003`}, {315.14300000000003`, 
            10.344900000000003`}, {315.77700000000004`, 
            10.979700000000001`}, {315.77700000000004`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 11.762499999999998`}, {315.77700000000004`, 
            12.5453}, {315.14300000000003`, 13.179699999999997`}, {
            314.35999999999996`, 13.179699999999997`}, {313.577, 
            13.179699999999997`}, {312.943, 12.5453}, {312.943, 
            11.762499999999998`}, {312.943, 10.979700000000001`}, {313.577, 
            10.344900000000003`}, {314.35999999999996`, 
            10.344900000000003`}, {315.14300000000003`, 
            10.344900000000003`}, {315.77700000000004`, 
            10.979700000000001`}, {315.77700000000004`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 21.211699999999997`}, {315.77700000000004`, 
            21.994500000000002`}, {315.14300000000003`, 22.6289}, {
            314.35999999999996`, 22.6289}, {313.577, 22.6289}, {312.943, 
            21.994500000000002`}, {312.943, 21.211699999999997`}, {312.943, 
            20.4289}, {313.577, 19.7941}, {314.35999999999996`, 19.7941}, {
            315.14300000000003`, 19.7941}, {315.77700000000004`, 20.4289}, {
            315.77700000000004`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 21.211699999999997`}, {315.77700000000004`, 
            21.994500000000002`}, {315.14300000000003`, 22.6289}, {
            314.35999999999996`, 22.6289}, {313.577, 22.6289}, {312.943, 
            21.994500000000002`}, {312.943, 21.211699999999997`}, {312.943, 
            20.4289}, {313.577, 19.7941}, {314.35999999999996`, 19.7941}, {
            315.14300000000003`, 19.7941}, {315.77700000000004`, 20.4289}, {
            315.77700000000004`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 30.6605}, {315.77700000000004`, 
            31.443399999999993`}, {315.14300000000003`, 32.07769999999999}, {
            314.35999999999996`, 32.07769999999999}, {313.577, 
            32.07769999999999}, {312.943, 31.443399999999993`}, {312.943, 
            30.6605}, {312.943, 29.877699999999994`}, {313.577, 
            29.24299999999999}, {314.35999999999996`, 29.24299999999999}, {
            315.14300000000003`, 29.24299999999999}, {315.77700000000004`, 
            29.877699999999994`}, {315.77700000000004`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 30.6605}, {315.77700000000004`, 
            31.443399999999993`}, {315.14300000000003`, 32.07769999999999}, {
            314.35999999999996`, 32.07769999999999}, {313.577, 
            32.07769999999999}, {312.943, 31.443399999999993`}, {312.943, 
            30.6605}, {312.943, 29.877699999999994`}, {313.577, 
            29.24299999999999}, {314.35999999999996`, 29.24299999999999}, {
            315.14300000000003`, 29.24299999999999}, {315.77700000000004`, 
            29.877699999999994`}, {315.77700000000004`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 
            2.3136699999999997`}, {342.707, 16.487099999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 
            21.211699999999997`}, {342.707, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 16.487099999999998`}, {344.124, 17.269899999999996`}, {
            343.48900000000003`, 17.904299999999996`}, {342.707, 
            17.904299999999996`}, {341.924, 17.904299999999996`}, {341.289, 
            17.269899999999996`}, {341.289, 16.487099999999998`}, {341.289, 
            15.704299999999996`}, {341.924, 15.069499999999998`}, {342.707, 
            15.069499999999998`}, {343.48900000000003`, 
            15.069499999999998`}, {344.124, 15.704299999999996`}, {344.124, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 16.487099999999998`}, {344.124, 17.269899999999996`}, {
            343.48900000000003`, 17.904299999999996`}, {342.707, 
            17.904299999999996`}, {341.924, 17.904299999999996`}, {341.289, 
            17.269899999999996`}, {341.289, 16.487099999999998`}, {341.289, 
            15.704299999999996`}, {341.924, 15.069499999999998`}, {342.707, 
            15.069499999999998`}, {343.48900000000003`, 
            15.069499999999998`}, {344.124, 15.704299999999996`}, {344.124, 
            16.487099999999998`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0023101739130434785`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.5449199999999994`, 
            16.487099999999998`}, {2.5449199999999994`, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.23869999999999, 
            16.487099999999998`}, {59.23869999999999, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 
            11.762499999999998`}, {115.93199999999997`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 
            21.211699999999997`}, {115.93199999999997`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            11.762499999999998`}, {172.62599999999998`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            21.211699999999997`}, {172.62599999999998`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.31999999999994`, 
            11.762499999999998`}, {226.71399999999994`, 
            14.368000000000002`}, {226.71399999999994`, 
            18.605900000000002`}, {229.31999999999994`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 11.762499999999998`}, {
            286.013, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 21.211699999999997`}, {
            286.013, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.707, 16.487099999999998`}, {
            342.707, 19.636700000000005`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{345., 33.},
         PlotRange->{{0., 345.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.002898550724637681], 
          {Thickness[0.001155072463768116], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.9625000000000004`, 16.487099999999998`}, {3.9625000000000004`, 
            17.269899999999996`}, {3.3277300000000007`, 
            17.904299999999996`}, {2.5449199999999994`, 
            17.904299999999996`}, {1.7621099999999998`, 
            17.904299999999996`}, {1.1277299999999997`, 
            17.269899999999996`}, {1.1277299999999997`, 
            16.487099999999998`}, {1.1277299999999997`, 
            15.704299999999996`}, {1.7621099999999998`, 
            15.069499999999998`}, {2.5449199999999994`, 
            15.069499999999998`}, {3.3277300000000007`, 
            15.069499999999998`}, {3.9625000000000004`, 
            15.704299999999996`}, {3.9625000000000004`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.001155072463768116], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.9625000000000004`, 16.487099999999998`}, {3.9625000000000004`, 
            17.269899999999996`}, {3.3277300000000007`, 
            17.904299999999996`}, {2.5449199999999994`, 
            17.904299999999996`}, {1.7621099999999998`, 
            17.904299999999996`}, {1.1277299999999997`, 
            17.269899999999996`}, {1.1277299999999997`, 
            16.487099999999998`}, {1.1277299999999997`, 
            15.704299999999996`}, {1.7621099999999998`, 
            15.069499999999998`}, {2.5449199999999994`, 
            15.069499999999998`}, {3.3277300000000007`, 
            15.069499999999998`}, {3.9625000000000004`, 
            15.704299999999996`}, {3.9625000000000004`, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.5449199999999994`, 
            16.487099999999998`}, {30.89179999999999, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.309400000000004`, 16.487099999999998`}, {32.309400000000004`, 
            17.269899999999996`}, {31.674599999999995`, 
            17.904299999999996`}, {30.89179999999999, 17.904299999999996`}, {
            30.108999999999995`, 17.904299999999996`}, {29.474199999999996`, 
            17.269899999999996`}, {29.474199999999996`, 
            16.487099999999998`}, {29.474199999999996`, 
            15.704299999999996`}, {30.108999999999995`, 
            15.069499999999998`}, {30.89179999999999, 15.069499999999998`}, {
            31.674599999999995`, 15.069499999999998`}, {32.309400000000004`, 
            15.704299999999996`}, {32.309400000000004`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.309400000000004`, 16.487099999999998`}, {32.309400000000004`, 
            17.269899999999996`}, {31.674599999999995`, 
            17.904299999999996`}, {30.89179999999999, 17.904299999999996`}, {
            30.108999999999995`, 17.904299999999996`}, {29.474199999999996`, 
            17.269899999999996`}, {29.474199999999996`, 
            16.487099999999998`}, {29.474199999999996`, 
            15.704299999999996`}, {30.108999999999995`, 
            15.069499999999998`}, {30.89179999999999, 15.069499999999998`}, {
            31.674599999999995`, 15.069499999999998`}, {32.309400000000004`, 
            15.704299999999996`}, {32.309400000000004`, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.89179999999999, 
            16.487099999999998`}, {59.23869999999999, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.6559, 16.487099999999998`}, {60.6559, 17.269899999999996`}, {
            60.021499999999996`, 17.904299999999996`}, {59.23869999999999, 
            17.904299999999996`}, {58.455899999999986`, 
            17.904299999999996`}, {57.821099999999994`, 
            17.269899999999996`}, {57.821099999999994`, 
            16.487099999999998`}, {57.821099999999994`, 
            15.704299999999996`}, {58.455899999999986`, 
            15.069499999999998`}, {59.23869999999999, 15.069499999999998`}, {
            60.021499999999996`, 15.069499999999998`}, {60.6559, 
            15.704299999999996`}, {60.6559, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.6559, 16.487099999999998`}, {60.6559, 17.269899999999996`}, {
            60.021499999999996`, 17.904299999999996`}, {59.23869999999999, 
            17.904299999999996`}, {58.455899999999986`, 
            17.904299999999996`}, {57.821099999999994`, 
            17.269899999999996`}, {57.821099999999994`, 
            16.487099999999998`}, {57.821099999999994`, 
            15.704299999999996`}, {58.455899999999986`, 
            15.069499999999998`}, {59.23869999999999, 15.069499999999998`}, {
            60.021499999999996`, 15.069499999999998`}, {60.6559, 
            15.704299999999996`}, {60.6559, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.23869999999999, 
            16.487099999999998`}, {87.58549999999998, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            89.0027, 16.487099999999998`}, {89.0027, 17.269899999999996`}, {
            88.36840000000001, 17.904299999999996`}, {87.58549999999998, 
            17.904299999999996`}, {86.80269999999999, 17.904299999999996`}, {
            86.168, 17.269899999999996`}, {86.168, 16.487099999999998`}, {
            86.168, 15.704299999999996`}, {86.80269999999999, 
            15.069499999999998`}, {87.58549999999998, 15.069499999999998`}, {
            88.36840000000001, 15.069499999999998`}, {89.0027, 
            15.704299999999996`}, {89.0027, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            89.0027, 16.487099999999998`}, {89.0027, 17.269899999999996`}, {
            88.36840000000001, 17.904299999999996`}, {87.58549999999998, 
            17.904299999999996`}, {86.80269999999999, 17.904299999999996`}, {
            86.168, 17.269899999999996`}, {86.168, 16.487099999999998`}, {
            86.168, 15.704299999999996`}, {86.80269999999999, 
            15.069499999999998`}, {87.58549999999998, 15.069499999999998`}, {
            88.36840000000001, 15.069499999999998`}, {89.0027, 
            15.704299999999996`}, {89.0027, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.58549999999998, 
            16.487099999999998`}, {115.93199999999997`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.58549999999998, 
            16.487099999999998`}, {115.93199999999997`, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 14.4621}, {117.34999999999998`, 
            15.245299999999999`}, {116.71499999999997`, 
            15.879699999999998`}, {115.93199999999997`, 
            15.879699999999998`}, {115.14899999999999`, 
            15.879699999999998`}, {114.51499999999997`, 
            15.245299999999999`}, {114.51499999999997`, 14.4621}, {
            114.51499999999997`, 13.679299999999996`}, {115.14899999999999`, 
            13.044899999999997`}, {115.93199999999997`, 
            13.044899999999997`}, {116.71499999999997`, 
            13.044899999999997`}, {117.34999999999998`, 
            13.679299999999996`}, {117.34999999999998`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 14.4621}, {117.34999999999998`, 
            15.245299999999999`}, {116.71499999999997`, 
            15.879699999999998`}, {115.93199999999997`, 
            15.879699999999998`}, {115.14899999999999`, 
            15.879699999999998`}, {114.51499999999997`, 
            15.245299999999999`}, {114.51499999999997`, 14.4621}, {
            114.51499999999997`, 13.679299999999996`}, {115.14899999999999`, 
            13.044899999999997`}, {115.93199999999997`, 
            13.044899999999997`}, {116.71499999999997`, 
            13.044899999999997`}, {117.34999999999998`, 
            13.679299999999996`}, {117.34999999999998`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 18.5117}, {117.34999999999998`, 19.2945}, {
            116.71499999999997`, 19.929299999999998`}, {115.93199999999997`, 
            19.929299999999998`}, {115.14899999999999`, 
            19.929299999999998`}, {114.51499999999997`, 19.2945}, {
            114.51499999999997`, 18.5117}, {114.51499999999997`, 
            17.728899999999996`}, {115.14899999999999`, 
            17.094099999999997`}, {115.93199999999997`, 
            17.094099999999997`}, {116.71499999999997`, 
            17.094099999999997`}, {117.34999999999998`, 
            17.728899999999996`}, {117.34999999999998`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.34999999999998`, 18.5117}, {117.34999999999998`, 19.2945}, {
            116.71499999999997`, 19.929299999999998`}, {115.93199999999997`, 
            19.929299999999998`}, {115.14899999999999`, 
            19.929299999999998`}, {114.51499999999997`, 19.2945}, {
            114.51499999999997`, 18.5117}, {114.51499999999997`, 
            17.728899999999996`}, {115.14899999999999`, 
            17.094099999999997`}, {115.93199999999997`, 
            17.094099999999997`}, {116.71499999999997`, 
            17.094099999999997`}, {117.34999999999998`, 
            17.728899999999996`}, {117.34999999999998`, 18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 14.4621}, {
            144.27899999999997`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 18.5117}, {
            144.27899999999997`, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 14.4621}, {145.696, 15.245299999999999`}, {
            145.06199999999998`, 15.879699999999998`}, {144.27899999999997`, 
            15.879699999999998`}, {143.49599999999998`, 
            15.879699999999998`}, {142.86199999999997`, 
            15.245299999999999`}, {142.86199999999997`, 14.4621}, {
            142.86199999999997`, 13.679299999999996`}, {143.49599999999998`, 
            13.044899999999997`}, {144.27899999999997`, 
            13.044899999999997`}, {145.06199999999998`, 
            13.044899999999997`}, {145.696, 13.679299999999996`}, {145.696, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 14.4621}, {145.696, 15.245299999999999`}, {
            145.06199999999998`, 15.879699999999998`}, {144.27899999999997`, 
            15.879699999999998`}, {143.49599999999998`, 
            15.879699999999998`}, {142.86199999999997`, 
            15.245299999999999`}, {142.86199999999997`, 14.4621}, {
            142.86199999999997`, 13.679299999999996`}, {143.49599999999998`, 
            13.044899999999997`}, {144.27899999999997`, 
            13.044899999999997`}, {145.06199999999998`, 
            13.044899999999997`}, {145.696, 13.679299999999996`}, {145.696, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 18.5117}, {145.696, 19.2945}, {145.06199999999998`, 
            19.929299999999998`}, {144.27899999999997`, 
            19.929299999999998`}, {143.49599999999998`, 
            19.929299999999998`}, {142.86199999999997`, 19.2945}, {
            142.86199999999997`, 18.5117}, {142.86199999999997`, 
            17.728899999999996`}, {143.49599999999998`, 
            17.094099999999997`}, {144.27899999999997`, 
            17.094099999999997`}, {145.06199999999998`, 
            17.094099999999997`}, {145.696, 17.728899999999996`}, {145.696, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.696, 18.5117}, {145.696, 19.2945}, {145.06199999999998`, 
            19.929299999999998`}, {144.27899999999997`, 
            19.929299999999998`}, {143.49599999999998`, 
            19.929299999999998`}, {142.86199999999997`, 19.2945}, {
            142.86199999999997`, 18.5117}, {142.86199999999997`, 
            17.728899999999996`}, {143.49599999999998`, 
            17.094099999999997`}, {144.27899999999997`, 
            17.094099999999997`}, {145.06199999999998`, 
            17.094099999999997`}, {145.696, 17.728899999999996`}, {145.696, 
            18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 14.4621}, {
            172.62599999999998`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 18.5117}, {
            172.62599999999998`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 18.5117}, {
            172.62599999999998`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.27899999999997`, 14.4621}, {
            172.62599999999998`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 10.4129}, {174.043, 11.195700000000002`}, {173.409, 
            11.8305}, {172.62599999999998`, 11.8305}, {171.843, 11.8305}, {
            171.20899999999997`, 11.195700000000002`}, {171.20899999999997`, 
            10.4129}, {171.20899999999997`, 9.63008}, {171.843, 
            8.995310000000002}, {172.62599999999998`, 8.995310000000002}, {
            173.409, 8.995310000000002}, {174.043, 9.63008}, {174.043, 
            10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 10.4129}, {174.043, 11.195700000000002`}, {173.409, 
            11.8305}, {172.62599999999998`, 11.8305}, {171.843, 11.8305}, {
            171.20899999999997`, 11.195700000000002`}, {171.20899999999997`, 
            10.4129}, {171.20899999999997`, 9.63008}, {171.843, 
            8.995310000000002}, {172.62599999999998`, 8.995310000000002}, {
            173.409, 8.995310000000002}, {174.043, 9.63008}, {174.043, 
            10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 14.4621}, {174.043, 15.245299999999999`}, {173.409, 
            15.879699999999998`}, {172.62599999999998`, 
            15.879699999999998`}, {171.843, 15.879699999999998`}, {
            171.20899999999997`, 15.245299999999999`}, {171.20899999999997`, 
            14.4621}, {171.20899999999997`, 13.679299999999996`}, {171.843, 
            13.044899999999997`}, {172.62599999999998`, 
            13.044899999999997`}, {173.409, 13.044899999999997`}, {174.043, 
            13.679299999999996`}, {174.043, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 14.4621}, {174.043, 15.245299999999999`}, {173.409, 
            15.879699999999998`}, {172.62599999999998`, 
            15.879699999999998`}, {171.843, 15.879699999999998`}, {
            171.20899999999997`, 15.245299999999999`}, {171.20899999999997`, 
            14.4621}, {171.20899999999997`, 13.679299999999996`}, {171.843, 
            13.044899999999997`}, {172.62599999999998`, 
            13.044899999999997`}, {173.409, 13.044899999999997`}, {174.043, 
            13.679299999999996`}, {174.043, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 18.5117}, {174.043, 19.2945}, {173.409, 
            19.929299999999998`}, {172.62599999999998`, 
            19.929299999999998`}, {171.843, 19.929299999999998`}, {
            171.20899999999997`, 19.2945}, {171.20899999999997`, 18.5117}, {
            171.20899999999997`, 17.728899999999996`}, {171.843, 
            17.094099999999997`}, {172.62599999999998`, 
            17.094099999999997`}, {173.409, 17.094099999999997`}, {174.043, 
            17.728899999999996`}, {174.043, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 18.5117}, {174.043, 19.2945}, {173.409, 
            19.929299999999998`}, {172.62599999999998`, 
            19.929299999999998`}, {171.843, 19.929299999999998`}, {
            171.20899999999997`, 19.2945}, {171.20899999999997`, 18.5117}, {
            171.20899999999997`, 17.728899999999996`}, {171.843, 
            17.094099999999997`}, {172.62599999999998`, 
            17.094099999999997`}, {173.409, 17.094099999999997`}, {174.043, 
            17.728899999999996`}, {174.043, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 22.560899999999997`}, {174.043, 23.3438}, {173.409, 
            23.978499999999997`}, {172.62599999999998`, 
            23.978499999999997`}, {171.843, 23.978499999999997`}, {
            171.20899999999997`, 23.3438}, {171.20899999999997`, 
            22.560899999999997`}, {171.20899999999997`, 21.7781}, {171.843, 
            21.1438}, {172.62599999999998`, 21.1438}, {173.409, 21.1438}, {
            174.043, 21.7781}, {174.043, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            174.043, 22.560899999999997`}, {174.043, 23.3438}, {173.409, 
            23.978499999999997`}, {172.62599999999998`, 
            23.978499999999997`}, {171.843, 23.978499999999997`}, {
            171.20899999999997`, 23.3438}, {171.20899999999997`, 
            22.560899999999997`}, {171.20899999999997`, 21.7781}, {171.843, 
            21.1438}, {172.62599999999998`, 21.1438}, {173.409, 21.1438}, {
            174.043, 21.7781}, {174.043, 22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 10.4129}, {
            200.97299999999998`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 14.4621}, {
            200.97299999999998`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 18.5117}, {
            200.97299999999998`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 
            22.560899999999997`}, {200.97299999999998`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 10.4129}, {202.39, 11.195700000000002`}, {
            201.75499999999997`, 11.8305}, {200.97299999999998`, 11.8305}, {
            200.19, 11.8305}, {199.55499999999998`, 11.195700000000002`}, {
            199.55499999999998`, 10.4129}, {199.55499999999998`, 9.63008}, {
            200.19, 8.995310000000002}, {200.97299999999998`, 
            8.995310000000002}, {201.75499999999997`, 8.995310000000002}, {
            202.39, 9.63008}, {202.39, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 10.4129}, {202.39, 11.195700000000002`}, {
            201.75499999999997`, 11.8305}, {200.97299999999998`, 11.8305}, {
            200.19, 11.8305}, {199.55499999999998`, 11.195700000000002`}, {
            199.55499999999998`, 10.4129}, {199.55499999999998`, 9.63008}, {
            200.19, 8.995310000000002}, {200.97299999999998`, 
            8.995310000000002}, {201.75499999999997`, 8.995310000000002}, {
            202.39, 9.63008}, {202.39, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 14.4621}, {202.39, 15.245299999999999`}, {
            201.75499999999997`, 15.879699999999998`}, {200.97299999999998`, 
            15.879699999999998`}, {200.19, 15.879699999999998`}, {
            199.55499999999998`, 15.245299999999999`}, {199.55499999999998`, 
            14.4621}, {199.55499999999998`, 13.679299999999996`}, {200.19, 
            13.044899999999997`}, {200.97299999999998`, 
            13.044899999999997`}, {201.75499999999997`, 
            13.044899999999997`}, {202.39, 13.679299999999996`}, {202.39, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 14.4621}, {202.39, 15.245299999999999`}, {
            201.75499999999997`, 15.879699999999998`}, {200.97299999999998`, 
            15.879699999999998`}, {200.19, 15.879699999999998`}, {
            199.55499999999998`, 15.245299999999999`}, {199.55499999999998`, 
            14.4621}, {199.55499999999998`, 13.679299999999996`}, {200.19, 
            13.044899999999997`}, {200.97299999999998`, 
            13.044899999999997`}, {201.75499999999997`, 
            13.044899999999997`}, {202.39, 13.679299999999996`}, {202.39, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 18.5117}, {202.39, 19.2945}, {201.75499999999997`, 
            19.929299999999998`}, {200.97299999999998`, 
            19.929299999999998`}, {200.19, 19.929299999999998`}, {
            199.55499999999998`, 19.2945}, {199.55499999999998`, 18.5117}, {
            199.55499999999998`, 17.728899999999996`}, {200.19, 
            17.094099999999997`}, {200.97299999999998`, 
            17.094099999999997`}, {201.75499999999997`, 
            17.094099999999997`}, {202.39, 17.728899999999996`}, {202.39, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 18.5117}, {202.39, 19.2945}, {201.75499999999997`, 
            19.929299999999998`}, {200.97299999999998`, 
            19.929299999999998`}, {200.19, 19.929299999999998`}, {
            199.55499999999998`, 19.2945}, {199.55499999999998`, 18.5117}, {
            199.55499999999998`, 17.728899999999996`}, {200.19, 
            17.094099999999997`}, {200.97299999999998`, 
            17.094099999999997`}, {201.75499999999997`, 
            17.094099999999997`}, {202.39, 17.728899999999996`}, {202.39, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 22.560899999999997`}, {202.39, 23.3438}, {
            201.75499999999997`, 23.978499999999997`}, {200.97299999999998`, 
            23.978499999999997`}, {200.19, 23.978499999999997`}, {
            199.55499999999998`, 23.3438}, {199.55499999999998`, 
            22.560899999999997`}, {199.55499999999998`, 21.7781}, {200.19, 
            21.1438}, {200.97299999999998`, 21.1438}, {201.75499999999997`, 
            21.1438}, {202.39, 21.7781}, {202.39, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.39, 22.560899999999997`}, {202.39, 23.3438}, {
            201.75499999999997`, 23.978499999999997`}, {200.97299999999998`, 
            23.978499999999997`}, {200.19, 23.978499999999997`}, {
            199.55499999999998`, 23.3438}, {199.55499999999998`, 
            22.560899999999997`}, {199.55499999999998`, 21.7781}, {200.19, 
            21.1438}, {200.97299999999998`, 21.1438}, {201.75499999999997`, 
            21.1438}, {202.39, 21.7781}, {202.39, 22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 18.5117}, {
            229.31999999999994`, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 
            22.560899999999997`}, {229.31999999999994`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 18.5117}, {
            229.31999999999994`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 10.4129}, {
            229.31999999999994`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 
            22.560899999999997`}, {229.31999999999994`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.97299999999998`, 14.4621}, {
            229.31999999999994`, 26.6109}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 6.36289}, {230.737, 7.1457000000000015`}, {
            230.10199999999998`, 7.780469999999998}, {229.31999999999994`, 
            7.780469999999998}, {228.537, 7.780469999999998}, {
            227.90199999999996`, 7.1457000000000015`}, {227.90199999999996`, 
            6.36289}, {227.90199999999996`, 5.580079999999999}, {228.537, 
            4.945699999999999}, {229.31999999999994`, 4.945699999999999}, {
            230.10199999999998`, 4.945699999999999}, {230.737, 
            5.580079999999999}, {230.737, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 6.36289}, {230.737, 7.1457000000000015`}, {
            230.10199999999998`, 7.780469999999998}, {229.31999999999994`, 
            7.780469999999998}, {228.537, 7.780469999999998}, {
            227.90199999999996`, 7.1457000000000015`}, {227.90199999999996`, 
            6.36289}, {227.90199999999996`, 5.580079999999999}, {228.537, 
            4.945699999999999}, {229.31999999999994`, 4.945699999999999}, {
            230.10199999999998`, 4.945699999999999}, {230.737, 
            5.580079999999999}, {230.737, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 10.4129}, {230.737, 11.195700000000002`}, {
            230.10199999999998`, 11.8305}, {229.31999999999994`, 11.8305}, {
            228.537, 11.8305}, {227.90199999999996`, 11.195700000000002`}, {
            227.90199999999996`, 10.4129}, {227.90199999999996`, 9.63008}, {
            228.537, 8.995310000000002}, {229.31999999999994`, 
            8.995310000000002}, {230.10199999999998`, 8.995310000000002}, {
            230.737, 9.63008}, {230.737, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 10.4129}, {230.737, 11.195700000000002`}, {
            230.10199999999998`, 11.8305}, {229.31999999999994`, 11.8305}, {
            228.537, 11.8305}, {227.90199999999996`, 11.195700000000002`}, {
            227.90199999999996`, 10.4129}, {227.90199999999996`, 9.63008}, {
            228.537, 8.995310000000002}, {229.31999999999994`, 
            8.995310000000002}, {230.10199999999998`, 8.995310000000002}, {
            230.737, 9.63008}, {230.737, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 14.4621}, {230.737, 15.245299999999999`}, {
            230.10199999999998`, 15.879699999999998`}, {229.31999999999994`, 
            15.879699999999998`}, {228.537, 15.879699999999998`}, {
            227.90199999999996`, 15.245299999999999`}, {227.90199999999996`, 
            14.4621}, {227.90199999999996`, 13.679299999999996`}, {228.537, 
            13.044899999999997`}, {229.31999999999994`, 
            13.044899999999997`}, {230.10199999999998`, 
            13.044899999999997`}, {230.737, 13.679299999999996`}, {230.737, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 14.4621}, {230.737, 15.245299999999999`}, {
            230.10199999999998`, 15.879699999999998`}, {229.31999999999994`, 
            15.879699999999998`}, {228.537, 15.879699999999998`}, {
            227.90199999999996`, 15.245299999999999`}, {227.90199999999996`, 
            14.4621}, {227.90199999999996`, 13.679299999999996`}, {228.537, 
            13.044899999999997`}, {229.31999999999994`, 
            13.044899999999997`}, {230.10199999999998`, 
            13.044899999999997`}, {230.737, 13.679299999999996`}, {230.737, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 18.5117}, {230.737, 19.2945}, {230.10199999999998`, 
            19.929299999999998`}, {229.31999999999994`, 
            19.929299999999998`}, {228.537, 19.929299999999998`}, {
            227.90199999999996`, 19.2945}, {227.90199999999996`, 18.5117}, {
            227.90199999999996`, 17.728899999999996`}, {228.537, 
            17.094099999999997`}, {229.31999999999994`, 
            17.094099999999997`}, {230.10199999999998`, 
            17.094099999999997`}, {230.737, 17.728899999999996`}, {230.737, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 18.5117}, {230.737, 19.2945}, {230.10199999999998`, 
            19.929299999999998`}, {229.31999999999994`, 
            19.929299999999998`}, {228.537, 19.929299999999998`}, {
            227.90199999999996`, 19.2945}, {227.90199999999996`, 18.5117}, {
            227.90199999999996`, 17.728899999999996`}, {228.537, 
            17.094099999999997`}, {229.31999999999994`, 
            17.094099999999997`}, {230.10199999999998`, 
            17.094099999999997`}, {230.737, 17.728899999999996`}, {230.737, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 22.560899999999997`}, {230.737, 23.3438}, {
            230.10199999999998`, 23.978499999999997`}, {229.31999999999994`, 
            23.978499999999997`}, {228.537, 23.978499999999997`}, {
            227.90199999999996`, 23.3438}, {227.90199999999996`, 
            22.560899999999997`}, {227.90199999999996`, 21.7781}, {228.537, 
            21.1438}, {229.31999999999994`, 21.1438}, {230.10199999999998`, 
            21.1438}, {230.737, 21.7781}, {230.737, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 22.560899999999997`}, {230.737, 23.3438}, {
            230.10199999999998`, 23.978499999999997`}, {229.31999999999994`, 
            23.978499999999997`}, {228.537, 23.978499999999997`}, {
            227.90199999999996`, 23.3438}, {227.90199999999996`, 
            22.560899999999997`}, {227.90199999999996`, 21.7781}, {228.537, 
            21.1438}, {229.31999999999994`, 21.1438}, {230.10199999999998`, 
            21.1438}, {230.737, 21.7781}, {230.737, 22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 26.6109}, {230.737, 27.393799999999995`}, {
            230.10199999999998`, 28.028499999999994`}, {229.31999999999994`, 
            28.028499999999994`}, {228.537, 28.028499999999994`}, {
            227.90199999999996`, 27.393799999999995`}, {227.90199999999996`, 
            26.6109}, {227.90199999999996`, 25.828099999999992`}, {228.537, 
            25.193399999999997`}, {229.31999999999994`, 
            25.193399999999997`}, {230.10199999999998`, 
            25.193399999999997`}, {230.737, 25.828099999999992`}, {230.737, 
            26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.737, 26.6109}, {230.737, 27.393799999999995`}, {
            230.10199999999998`, 28.028499999999994`}, {229.31999999999994`, 
            28.028499999999994`}, {228.537, 28.028499999999994`}, {
            227.90199999999996`, 27.393799999999995`}, {227.90199999999996`, 
            26.6109}, {227.90199999999996`, 25.828099999999992`}, {228.537, 
            25.193399999999997`}, {229.31999999999994`, 
            25.193399999999997`}, {230.10199999999998`, 
            25.193399999999997`}, {230.737, 25.828099999999992`}, {230.737, 
            26.6109}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 18.5117}, {
            257.66599999999994`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 10.4129}, {
            257.66599999999994`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 6.36289}, {
            257.66599999999994`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 26.6109}, {
            257.66599999999994`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 10.4129}, {259.084, 11.195700000000002`}, {258.449, 
            11.8305}, {257.66599999999994`, 11.8305}, {256.88399999999996`, 
            11.8305}, {256.24899999999997`, 11.195700000000002`}, {
            256.24899999999997`, 10.4129}, {256.24899999999997`, 9.63008}, {
            256.88399999999996`, 8.995310000000002}, {257.66599999999994`, 
            8.995310000000002}, {258.449, 8.995310000000002}, {259.084, 
            9.63008}, {259.084, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 10.4129}, {259.084, 11.195700000000002`}, {258.449, 
            11.8305}, {257.66599999999994`, 11.8305}, {256.88399999999996`, 
            11.8305}, {256.24899999999997`, 11.195700000000002`}, {
            256.24899999999997`, 10.4129}, {256.24899999999997`, 9.63008}, {
            256.88399999999996`, 8.995310000000002}, {257.66599999999994`, 
            8.995310000000002}, {258.449, 8.995310000000002}, {259.084, 
            9.63008}, {259.084, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 14.4621}, {259.084, 15.245299999999999`}, {258.449, 
            15.879699999999998`}, {257.66599999999994`, 
            15.879699999999998`}, {256.88399999999996`, 
            15.879699999999998`}, {256.24899999999997`, 
            15.245299999999999`}, {256.24899999999997`, 14.4621}, {
            256.24899999999997`, 13.679299999999996`}, {256.88399999999996`, 
            13.044899999999997`}, {257.66599999999994`, 
            13.044899999999997`}, {258.449, 13.044899999999997`}, {259.084, 
            13.679299999999996`}, {259.084, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 14.4621}, {259.084, 15.245299999999999`}, {258.449, 
            15.879699999999998`}, {257.66599999999994`, 
            15.879699999999998`}, {256.88399999999996`, 
            15.879699999999998`}, {256.24899999999997`, 
            15.245299999999999`}, {256.24899999999997`, 14.4621}, {
            256.24899999999997`, 13.679299999999996`}, {256.88399999999996`, 
            13.044899999999997`}, {257.66599999999994`, 
            13.044899999999997`}, {258.449, 13.044899999999997`}, {259.084, 
            13.679299999999996`}, {259.084, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 18.5117}, {259.084, 19.2945}, {258.449, 
            19.929299999999998`}, {257.66599999999994`, 
            19.929299999999998`}, {256.88399999999996`, 
            19.929299999999998`}, {256.24899999999997`, 19.2945}, {
            256.24899999999997`, 18.5117}, {256.24899999999997`, 
            17.728899999999996`}, {256.88399999999996`, 
            17.094099999999997`}, {257.66599999999994`, 
            17.094099999999997`}, {258.449, 17.094099999999997`}, {259.084, 
            17.728899999999996`}, {259.084, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 18.5117}, {259.084, 19.2945}, {258.449, 
            19.929299999999998`}, {257.66599999999994`, 
            19.929299999999998`}, {256.88399999999996`, 
            19.929299999999998`}, {256.24899999999997`, 19.2945}, {
            256.24899999999997`, 18.5117}, {256.24899999999997`, 
            17.728899999999996`}, {256.88399999999996`, 
            17.094099999999997`}, {257.66599999999994`, 
            17.094099999999997`}, {258.449, 17.094099999999997`}, {259.084, 
            17.728899999999996`}, {259.084, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 22.560899999999997`}, {259.084, 23.3438}, {258.449, 
            23.978499999999997`}, {257.66599999999994`, 
            23.978499999999997`}, {256.88399999999996`, 
            23.978499999999997`}, {256.24899999999997`, 23.3438}, {
            256.24899999999997`, 22.560899999999997`}, {256.24899999999997`, 
            21.7781}, {256.88399999999996`, 21.1438}, {257.66599999999994`, 
            21.1438}, {258.449, 21.1438}, {259.084, 21.7781}, {259.084, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            259.084, 22.560899999999997`}, {259.084, 23.3438}, {258.449, 
            23.978499999999997`}, {257.66599999999994`, 
            23.978499999999997`}, {256.88399999999996`, 
            23.978499999999997`}, {256.24899999999997`, 23.3438}, {
            256.24899999999997`, 22.560899999999997`}, {256.24899999999997`, 
            21.7781}, {256.88399999999996`, 21.1438}, {257.66599999999994`, 
            21.1438}, {258.449, 21.1438}, {259.084, 21.7781}, {259.084, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 
            22.560899999999997`}, {286.013, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 10.4129}, {
            286.013, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 18.5117}, {
            286.013, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 14.4621}, {
            286.013, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 14.4621}, {
            286.013, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 10.4129}, {
            286.013, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 
            22.560899999999997`}, {286.013, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.66599999999994`, 18.5117}, {
            286.013, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 2.3136699999999997`}, {287.43, 3.0964799999999997`}, {
            286.796, 3.7308599999999994`}, {286.013, 3.7308599999999994`}, {
            285.22999999999996`, 3.7308599999999994`}, {284.59599999999995`, 
            3.0964799999999997`}, {284.59599999999995`, 
            2.3136699999999997`}, {284.59599999999995`, 
            1.5308599999999999`}, {285.22999999999996`, 0.8960940000000002}, {
            286.013, 0.8960940000000002}, {286.796, 0.8960940000000002}, {
            287.43, 1.5308599999999999`}, {287.43, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 2.3136699999999997`}, {287.43, 3.0964799999999997`}, {
            286.796, 3.7308599999999994`}, {286.013, 3.7308599999999994`}, {
            285.22999999999996`, 3.7308599999999994`}, {284.59599999999995`, 
            3.0964799999999997`}, {284.59599999999995`, 
            2.3136699999999997`}, {284.59599999999995`, 
            1.5308599999999999`}, {285.22999999999996`, 0.8960940000000002}, {
            286.013, 0.8960940000000002}, {286.796, 0.8960940000000002}, {
            287.43, 1.5308599999999999`}, {287.43, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 6.36289}, {287.43, 7.1457000000000015`}, {286.796, 
            7.780469999999998}, {286.013, 7.780469999999998}, {
            285.22999999999996`, 7.780469999999998}, {284.59599999999995`, 
            7.1457000000000015`}, {284.59599999999995`, 6.36289}, {
            284.59599999999995`, 5.580079999999999}, {285.22999999999996`, 
            4.945699999999999}, {286.013, 4.945699999999999}, {286.796, 
            4.945699999999999}, {287.43, 5.580079999999999}, {287.43, 
            6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 6.36289}, {287.43, 7.1457000000000015`}, {286.796, 
            7.780469999999998}, {286.013, 7.780469999999998}, {
            285.22999999999996`, 7.780469999999998}, {284.59599999999995`, 
            7.1457000000000015`}, {284.59599999999995`, 6.36289}, {
            284.59599999999995`, 5.580079999999999}, {285.22999999999996`, 
            4.945699999999999}, {286.013, 4.945699999999999}, {286.796, 
            4.945699999999999}, {287.43, 5.580079999999999}, {287.43, 
            6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 10.4129}, {287.43, 11.195700000000002`}, {286.796, 
            11.8305}, {286.013, 11.8305}, {285.22999999999996`, 11.8305}, {
            284.59599999999995`, 11.195700000000002`}, {284.59599999999995`, 
            10.4129}, {284.59599999999995`, 9.63008}, {285.22999999999996`, 
            8.995310000000002}, {286.013, 8.995310000000002}, {286.796, 
            8.995310000000002}, {287.43, 9.63008}, {287.43, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 10.4129}, {287.43, 11.195700000000002`}, {286.796, 
            11.8305}, {286.013, 11.8305}, {285.22999999999996`, 11.8305}, {
            284.59599999999995`, 11.195700000000002`}, {284.59599999999995`, 
            10.4129}, {284.59599999999995`, 9.63008}, {285.22999999999996`, 
            8.995310000000002}, {286.013, 8.995310000000002}, {286.796, 
            8.995310000000002}, {287.43, 9.63008}, {287.43, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 14.4621}, {287.43, 15.245299999999999`}, {286.796, 
            15.879699999999998`}, {286.013, 15.879699999999998`}, {
            285.22999999999996`, 15.879699999999998`}, {284.59599999999995`, 
            15.245299999999999`}, {284.59599999999995`, 14.4621}, {
            284.59599999999995`, 13.679299999999996`}, {285.22999999999996`, 
            13.044899999999997`}, {286.013, 13.044899999999997`}, {286.796, 
            13.044899999999997`}, {287.43, 13.679299999999996`}, {287.43, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 14.4621}, {287.43, 15.245299999999999`}, {286.796, 
            15.879699999999998`}, {286.013, 15.879699999999998`}, {
            285.22999999999996`, 15.879699999999998`}, {284.59599999999995`, 
            15.245299999999999`}, {284.59599999999995`, 14.4621}, {
            284.59599999999995`, 13.679299999999996`}, {285.22999999999996`, 
            13.044899999999997`}, {286.013, 13.044899999999997`}, {286.796, 
            13.044899999999997`}, {287.43, 13.679299999999996`}, {287.43, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 18.5117}, {287.43, 19.2945}, {286.796, 
            19.929299999999998`}, {286.013, 19.929299999999998`}, {
            285.22999999999996`, 19.929299999999998`}, {284.59599999999995`, 
            19.2945}, {284.59599999999995`, 18.5117}, {284.59599999999995`, 
            17.728899999999996`}, {285.22999999999996`, 
            17.094099999999997`}, {286.013, 17.094099999999997`}, {286.796, 
            17.094099999999997`}, {287.43, 17.728899999999996`}, {287.43, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 18.5117}, {287.43, 19.2945}, {286.796, 
            19.929299999999998`}, {286.013, 19.929299999999998`}, {
            285.22999999999996`, 19.929299999999998`}, {284.59599999999995`, 
            19.2945}, {284.59599999999995`, 18.5117}, {284.59599999999995`, 
            17.728899999999996`}, {285.22999999999996`, 
            17.094099999999997`}, {286.013, 17.094099999999997`}, {286.796, 
            17.094099999999997`}, {287.43, 17.728899999999996`}, {287.43, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 22.560899999999997`}, {287.43, 23.3438}, {286.796, 
            23.978499999999997`}, {286.013, 23.978499999999997`}, {
            285.22999999999996`, 23.978499999999997`}, {284.59599999999995`, 
            23.3438}, {284.59599999999995`, 22.560899999999997`}, {
            284.59599999999995`, 21.7781}, {285.22999999999996`, 21.1438}, {
            286.013, 21.1438}, {286.796, 21.1438}, {287.43, 21.7781}, {287.43,
             22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 22.560899999999997`}, {287.43, 23.3438}, {286.796, 
            23.978499999999997`}, {286.013, 23.978499999999997`}, {
            285.22999999999996`, 23.978499999999997`}, {284.59599999999995`, 
            23.3438}, {284.59599999999995`, 22.560899999999997`}, {
            284.59599999999995`, 21.7781}, {285.22999999999996`, 21.1438}, {
            286.013, 21.1438}, {286.796, 21.1438}, {287.43, 21.7781}, {287.43,
             22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 26.6109}, {287.43, 27.393799999999995`}, {286.796, 
            28.028499999999994`}, {286.013, 28.028499999999994`}, {
            285.22999999999996`, 28.028499999999994`}, {284.59599999999995`, 
            27.393799999999995`}, {284.59599999999995`, 26.6109}, {
            284.59599999999995`, 25.828099999999992`}, {285.22999999999996`, 
            25.193399999999997`}, {286.013, 25.193399999999997`}, {286.796, 
            25.193399999999997`}, {287.43, 25.828099999999992`}, {287.43, 
            26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 26.6109}, {287.43, 27.393799999999995`}, {286.796, 
            28.028499999999994`}, {286.013, 28.028499999999994`}, {
            285.22999999999996`, 28.028499999999994`}, {284.59599999999995`, 
            27.393799999999995`}, {284.59599999999995`, 26.6109}, {
            284.59599999999995`, 25.828099999999992`}, {285.22999999999996`, 
            25.193399999999997`}, {286.013, 25.193399999999997`}, {286.796, 
            25.193399999999997`}, {287.43, 25.828099999999992`}, {287.43, 
            26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 30.6605}, {287.43, 31.443399999999993`}, {286.796, 
            32.07769999999999}, {286.013, 32.07769999999999}, {
            285.22999999999996`, 32.07769999999999}, {284.59599999999995`, 
            31.443399999999993`}, {284.59599999999995`, 30.6605}, {
            284.59599999999995`, 29.877699999999994`}, {285.22999999999996`, 
            29.24299999999999}, {286.013, 29.24299999999999}, {286.796, 
            29.24299999999999}, {287.43, 29.877699999999994`}, {287.43, 
            30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.43, 30.6605}, {287.43, 31.443399999999993`}, {286.796, 
            32.07769999999999}, {286.013, 32.07769999999999}, {
            285.22999999999996`, 32.07769999999999}, {284.59599999999995`, 
            31.443399999999993`}, {284.59599999999995`, 30.6605}, {
            284.59599999999995`, 29.877699999999994`}, {285.22999999999996`, 
            29.24299999999999}, {286.013, 29.24299999999999}, {286.796, 
            29.24299999999999}, {287.43, 29.877699999999994`}, {287.43, 
            30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 14.4621}, {
            314.35999999999996`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 26.6109}, {
            314.35999999999996`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 10.4129}, {
            314.35999999999996`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{286.013, 22.560899999999997`}, {
            314.35999999999996`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 10.4129}, {315.77700000000004`, 
            11.195700000000002`}, {315.14300000000003`, 11.8305}, {
            314.35999999999996`, 11.8305}, {313.577, 11.8305}, {312.943, 
            11.195700000000002`}, {312.943, 10.4129}, {312.943, 9.63008}, {
            313.577, 8.995310000000002}, {314.35999999999996`, 
            8.995310000000002}, {315.14300000000003`, 8.995310000000002}, {
            315.77700000000004`, 9.63008}, {315.77700000000004`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 10.4129}, {315.77700000000004`, 
            11.195700000000002`}, {315.14300000000003`, 11.8305}, {
            314.35999999999996`, 11.8305}, {313.577, 11.8305}, {312.943, 
            11.195700000000002`}, {312.943, 10.4129}, {312.943, 9.63008}, {
            313.577, 8.995310000000002}, {314.35999999999996`, 
            8.995310000000002}, {315.14300000000003`, 8.995310000000002}, {
            315.77700000000004`, 9.63008}, {315.77700000000004`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 14.4621}, {315.77700000000004`, 
            15.245299999999999`}, {315.14300000000003`, 
            15.879699999999998`}, {314.35999999999996`, 
            15.879699999999998`}, {313.577, 15.879699999999998`}, {312.943, 
            15.245299999999999`}, {312.943, 14.4621}, {312.943, 
            13.679299999999996`}, {313.577, 13.044899999999997`}, {
            314.35999999999996`, 13.044899999999997`}, {315.14300000000003`, 
            13.044899999999997`}, {315.77700000000004`, 
            13.679299999999996`}, {315.77700000000004`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 14.4621}, {315.77700000000004`, 
            15.245299999999999`}, {315.14300000000003`, 
            15.879699999999998`}, {314.35999999999996`, 
            15.879699999999998`}, {313.577, 15.879699999999998`}, {312.943, 
            15.245299999999999`}, {312.943, 14.4621}, {312.943, 
            13.679299999999996`}, {313.577, 13.044899999999997`}, {
            314.35999999999996`, 13.044899999999997`}, {315.14300000000003`, 
            13.044899999999997`}, {315.77700000000004`, 
            13.679299999999996`}, {315.77700000000004`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 18.5117}, {315.77700000000004`, 19.2945}, {
            315.14300000000003`, 19.929299999999998`}, {314.35999999999996`, 
            19.929299999999998`}, {313.577, 19.929299999999998`}, {312.943, 
            19.2945}, {312.943, 18.5117}, {312.943, 17.728899999999996`}, {
            313.577, 17.094099999999997`}, {314.35999999999996`, 
            17.094099999999997`}, {315.14300000000003`, 
            17.094099999999997`}, {315.77700000000004`, 
            17.728899999999996`}, {315.77700000000004`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 18.5117}, {315.77700000000004`, 19.2945}, {
            315.14300000000003`, 19.929299999999998`}, {314.35999999999996`, 
            19.929299999999998`}, {313.577, 19.929299999999998`}, {312.943, 
            19.2945}, {312.943, 18.5117}, {312.943, 17.728899999999996`}, {
            313.577, 17.094099999999997`}, {314.35999999999996`, 
            17.094099999999997`}, {315.14300000000003`, 
            17.094099999999997`}, {315.77700000000004`, 
            17.728899999999996`}, {315.77700000000004`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 22.560899999999997`}, {315.77700000000004`, 
            23.3438}, {315.14300000000003`, 23.978499999999997`}, {
            314.35999999999996`, 23.978499999999997`}, {313.577, 
            23.978499999999997`}, {312.943, 23.3438}, {312.943, 
            22.560899999999997`}, {312.943, 21.7781}, {313.577, 21.1438}, {
            314.35999999999996`, 21.1438}, {315.14300000000003`, 21.1438}, {
            315.77700000000004`, 21.7781}, {315.77700000000004`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.77700000000004`, 22.560899999999997`}, {315.77700000000004`, 
            23.3438}, {315.14300000000003`, 23.978499999999997`}, {
            314.35999999999996`, 23.978499999999997`}, {313.577, 
            23.978499999999997`}, {312.943, 23.3438}, {312.943, 
            22.560899999999997`}, {312.943, 21.7781}, {313.577, 21.1438}, {
            314.35999999999996`, 21.1438}, {315.14300000000003`, 21.1438}, {
            315.77700000000004`, 21.7781}, {315.77700000000004`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 10.4129}, {
            342.707, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 14.4621}, {
            342.707, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 18.5117}, {
            342.707, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 
            22.560899999999997`}, {342.707, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 10.4129}, {
            342.707, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.35999999999996`, 18.5117}, {
            342.707, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 10.4129}, {344.124, 11.195700000000002`}, {
            343.48900000000003`, 11.8305}, {342.707, 11.8305}, {341.924, 
            11.8305}, {341.289, 11.195700000000002`}, {341.289, 10.4129}, {
            341.289, 9.63008}, {341.924, 8.995310000000002}, {342.707, 
            8.995310000000002}, {343.48900000000003`, 8.995310000000002}, {
            344.124, 9.63008}, {344.124, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 10.4129}, {344.124, 11.195700000000002`}, {
            343.48900000000003`, 11.8305}, {342.707, 11.8305}, {341.924, 
            11.8305}, {341.289, 11.195700000000002`}, {341.289, 10.4129}, {
            341.289, 9.63008}, {341.924, 8.995310000000002}, {342.707, 
            8.995310000000002}, {343.48900000000003`, 8.995310000000002}, {
            344.124, 9.63008}, {344.124, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 14.4621}, {344.124, 15.245299999999999`}, {
            343.48900000000003`, 15.879699999999998`}, {342.707, 
            15.879699999999998`}, {341.924, 15.879699999999998`}, {341.289, 
            15.245299999999999`}, {341.289, 14.4621}, {341.289, 
            13.679299999999996`}, {341.924, 13.044899999999997`}, {342.707, 
            13.044899999999997`}, {343.48900000000003`, 
            13.044899999999997`}, {344.124, 13.679299999999996`}, {344.124, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 14.4621}, {344.124, 15.245299999999999`}, {
            343.48900000000003`, 15.879699999999998`}, {342.707, 
            15.879699999999998`}, {341.924, 15.879699999999998`}, {341.289, 
            15.245299999999999`}, {341.289, 14.4621}, {341.289, 
            13.679299999999996`}, {341.924, 13.044899999999997`}, {342.707, 
            13.044899999999997`}, {343.48900000000003`, 
            13.044899999999997`}, {344.124, 13.679299999999996`}, {344.124, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 18.5117}, {344.124, 19.2945}, {343.48900000000003`, 
            19.929299999999998`}, {342.707, 19.929299999999998`}, {341.924, 
            19.929299999999998`}, {341.289, 19.2945}, {341.289, 18.5117}, {
            341.289, 17.728899999999996`}, {341.924, 17.094099999999997`}, {
            342.707, 17.094099999999997`}, {343.48900000000003`, 
            17.094099999999997`}, {344.124, 17.728899999999996`}, {344.124, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 18.5117}, {344.124, 19.2945}, {343.48900000000003`, 
            19.929299999999998`}, {342.707, 19.929299999999998`}, {341.924, 
            19.929299999999998`}, {341.289, 19.2945}, {341.289, 18.5117}, {
            341.289, 17.728899999999996`}, {341.924, 17.094099999999997`}, {
            342.707, 17.094099999999997`}, {343.48900000000003`, 
            17.094099999999997`}, {344.124, 17.728899999999996`}, {344.124, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 22.560899999999997`}, {344.124, 23.3438}, {
            343.48900000000003`, 23.978499999999997`}, {342.707, 
            23.978499999999997`}, {341.924, 23.978499999999997`}, {341.289, 
            23.3438}, {341.289, 22.560899999999997`}, {341.289, 21.7781}, {
            341.924, 21.1438}, {342.707, 21.1438}, {343.48900000000003`, 
            21.1438}, {344.124, 21.7781}, {344.124, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            344.124, 22.560899999999997`}, {344.124, 23.3438}, {
            343.48900000000003`, 23.978499999999997`}, {342.707, 
            23.978499999999997`}, {341.924, 23.978499999999997`}, {341.289, 
            23.3438}, {341.289, 22.560899999999997`}, {341.289, 21.7781}, {
            341.924, 21.1438}, {342.707, 21.1438}, {343.48900000000003`, 
            21.1438}, {344.124, 21.7781}, {344.124, 22.560899999999997`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0023101739130434785`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.5449199999999994`, 
            16.487099999999998`}, {2.5449199999999994`, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.23869999999999, 
            16.487099999999998`}, {59.23869999999999, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 14.4621}, {
            115.93199999999997`, 15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.93199999999997`, 18.5117}, {
            115.93199999999997`, 19.8617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 10.4129}, {
            172.62599999999998`, 11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.62599999999998`, 14.4621}, {
            172.62599999999998`, 15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{172.62599999999998`, 18.5117}, {
            171.50900000000001`, 19.628100000000003`}, {171.50900000000001`, 
            21.444499999999998`}, {172.62599999999998`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 6.36289}, {
            229.31999999999994`, 7.712889999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.31999999999994`, 10.4129}, {
            229.31999999999994`, 11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.31999999999994`, 14.4621}, {
            228.20299999999997`, 15.578899999999997`}, {228.20299999999997`, 
            17.394899999999996`}, {229.31999999999994`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.31999999999994`, 
            22.560899999999997`}, {228.20299999999997`, 23.6777}, {
            228.20299999999997`, 25.4941}, {229.31999999999994`, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{286.013, 2.3136699999999997`}, {
            284.89599999999996`, 3.43008}, {284.89599999999996`, 
            5.246479999999999}, {286.013, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{286.013, 10.4129}, {
            284.89599999999996`, 11.5293}, {284.89599999999996`, 13.3457}, {
            286.013, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{286.013, 18.5117}, {
            284.89599999999996`, 19.628100000000003`}, {284.89599999999996`, 
            21.444499999999998`}, {286.013, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{286.013, 26.6109}, {
            284.89599999999996`, 27.727699999999995`}, {284.89599999999996`, 
            29.54379999999999}, {286.013, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.707, 10.4129}, {342.707, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.707, 14.4621}, {342.707, 
            15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.707, 18.5117}, {342.707, 
            19.8617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.707, 22.560899999999997`}, {
            342.707, 23.910899999999998`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{345., 33.},
         PlotRange->{{0., 345.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.002183406113537118], 
          {Thickness[0.0008700873362445415], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0008700873362445415], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
            172.466, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
            172.466, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 30.6605}, {
            229.159, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            21.211699999999997`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            11.762499999999998`}, {285.853, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            21.211699999999997`}, {285.853, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            2.3136699999999997`}, {342.547, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            21.211699999999997`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            2.3136699999999997`}, {399.23999999999995`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            21.211699999999997`}, {399.23999999999995`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
            12.5453}, {400.02299999999997`, 13.179699999999997`}, {
            399.23999999999995`, 13.179699999999997`}, {398.457, 
            13.179699999999997`}, {397.823, 12.5453}, {397.823, 
            11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
            10.344900000000003`}, {399.23999999999995`, 
            10.344900000000003`}, {400.02299999999997`, 
            10.344900000000003`}, {400.65799999999996`, 
            10.979700000000001`}, {400.65799999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
            12.5453}, {400.02299999999997`, 13.179699999999997`}, {
            399.23999999999995`, 13.179699999999997`}, {398.457, 
            13.179699999999997`}, {397.823, 12.5453}, {397.823, 
            11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
            10.344900000000003`}, {399.23999999999995`, 
            10.344900000000003`}, {400.02299999999997`, 
            10.344900000000003`}, {400.65799999999996`, 
            10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
            21.994500000000002`}, {400.02299999999997`, 22.6289}, {
            399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
            21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
            20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
            400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
            400.65799999999996`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
            21.994500000000002`}, {400.02299999999997`, 22.6289}, {
            399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
            21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
            20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
            400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
            400.65799999999996`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            21.211699999999997`}, {427.58699999999993`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            21.211699999999997`}, {427.58699999999993`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            11.762499999999998`}, {427.58699999999993`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            11.762499999999998`}, {427.58699999999993`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
            3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
            427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
            3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
            2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
            426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
            0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
            429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
            3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
            427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
            3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
            2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
            426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
            0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
            429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
            12.5453}, {428.3699999999999, 13.179699999999997`}, {
            427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
            13.179699999999997`}, {426.17, 12.5453}, {426.17, 
            11.762499999999998`}, {426.17, 10.979700000000001`}, {
            426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
            10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
            429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
            12.5453}, {428.3699999999999, 13.179699999999997`}, {
            427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
            13.179699999999997`}, {426.17, 12.5453}, {426.17, 
            11.762499999999998`}, {426.17, 10.979700000000001`}, {
            426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
            10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
            429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
            21.994500000000002`}, {428.3699999999999, 22.6289}, {
            427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
            426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
            426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
            427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
            429.00500000000005`, 20.4289}, {429.00500000000005`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
            21.994500000000002`}, {428.3699999999999, 22.6289}, {
            427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
            426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
            426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
            427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
            429.00500000000005`, 20.4289}, {429.00500000000005`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 30.6605}, {429.00500000000005`, 
            31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
            427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
            32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
            30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
            29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
            428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
            29.877699999999994`}, {429.00500000000005`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 30.6605}, {429.00500000000005`, 
            31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
            427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
            32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
            30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
            29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
            428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
            29.877699999999994`}, {429.00500000000005`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
            2.3136699999999997`}, {455.93399999999997`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
            21.211699999999997`}, {455.93399999999997`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0017401965065502185`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            172.466, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            172.466, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
            226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
            18.605900000000002`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            285.853, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            285.853, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
            339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
            18.605900000000002`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            11.762499999999998`}, {399.23999999999995`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            21.211699999999997`}, {399.23999999999995`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
            16.487099999999998`}, {455.93399999999997`, 19.636700000000005`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{458., 33.},
         PlotRange->{{0., 458.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.002183406113537118], 
          {Thickness[0.0008700873362445415], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0008700873362445415], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.4621}, {117.18899999999996`, 
            15.245299999999999`}, {116.555, 15.879699999999998`}, {
            115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
            15.879699999999998`}, {114.35499999999998`, 
            15.245299999999999`}, {114.35499999999998`, 14.4621}, {
            114.35499999999998`, 13.679299999999996`}, {114.98899999999998`, 
            13.044899999999997`}, {115.77199999999999`, 
            13.044899999999997`}, {116.555, 13.044899999999997`}, {
            117.18899999999996`, 13.679299999999996`}, {117.18899999999996`, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.4621}, {117.18899999999996`, 
            15.245299999999999`}, {116.555, 15.879699999999998`}, {
            115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
            15.879699999999998`}, {114.35499999999998`, 
            15.245299999999999`}, {114.35499999999998`, 14.4621}, {
            114.35499999999998`, 13.679299999999996`}, {114.98899999999998`, 
            13.044899999999997`}, {115.77199999999999`, 
            13.044899999999997`}, {116.555, 13.044899999999997`}, {
            117.18899999999996`, 13.679299999999996`}, {117.18899999999996`, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
            116.555, 19.929299999999998`}, {115.77199999999999`, 
            19.929299999999998`}, {114.98899999999998`, 
            19.929299999999998`}, {114.35499999999998`, 19.2945}, {
            114.35499999999998`, 18.5117}, {114.35499999999998`, 
            17.728899999999996`}, {114.98899999999998`, 
            17.094099999999997`}, {115.77199999999999`, 
            17.094099999999997`}, {116.555, 17.094099999999997`}, {
            117.18899999999996`, 17.728899999999996`}, {117.18899999999996`, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
            116.555, 19.929299999999998`}, {115.77199999999999`, 
            19.929299999999998`}, {114.98899999999998`, 
            19.929299999999998`}, {114.35499999999998`, 19.2945}, {
            114.35499999999998`, 18.5117}, {114.35499999999998`, 
            17.728899999999996`}, {114.98899999999998`, 
            17.094099999999997`}, {115.77199999999999`, 
            17.094099999999997`}, {116.555, 17.094099999999997`}, {
            117.18899999999996`, 17.728899999999996`}, {117.18899999999996`, 
            18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
            144.119, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
            144.119, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.4621}, {145.53599999999997`, 
            15.245299999999999`}, {144.90200000000002`, 
            15.879699999999998`}, {144.119, 15.879699999999998`}, {
            143.33599999999998`, 15.879699999999998`}, {142.70199999999997`, 
            15.245299999999999`}, {142.70199999999997`, 14.4621}, {
            142.70199999999997`, 13.679299999999996`}, {143.33599999999998`, 
            13.044899999999997`}, {144.119, 13.044899999999997`}, {
            144.90200000000002`, 13.044899999999997`}, {145.53599999999997`, 
            13.679299999999996`}, {145.53599999999997`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.4621}, {145.53599999999997`, 
            15.245299999999999`}, {144.90200000000002`, 
            15.879699999999998`}, {144.119, 15.879699999999998`}, {
            143.33599999999998`, 15.879699999999998`}, {142.70199999999997`, 
            15.245299999999999`}, {142.70199999999997`, 14.4621}, {
            142.70199999999997`, 13.679299999999996`}, {143.33599999999998`, 
            13.044899999999997`}, {144.119, 13.044899999999997`}, {
            144.90200000000002`, 13.044899999999997`}, {145.53599999999997`, 
            13.679299999999996`}, {145.53599999999997`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
            144.90200000000002`, 19.929299999999998`}, {144.119, 
            19.929299999999998`}, {143.33599999999998`, 
            19.929299999999998`}, {142.70199999999997`, 19.2945}, {
            142.70199999999997`, 18.5117}, {142.70199999999997`, 
            17.728899999999996`}, {143.33599999999998`, 
            17.094099999999997`}, {144.119, 17.094099999999997`}, {
            144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
            17.728899999999996`}, {145.53599999999997`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
            144.90200000000002`, 19.929299999999998`}, {144.119, 
            19.929299999999998`}, {143.33599999999998`, 
            19.929299999999998`}, {142.70199999999997`, 19.2945}, {
            142.70199999999997`, 18.5117}, {142.70199999999997`, 
            17.728899999999996`}, {143.33599999999998`, 
            17.094099999999997`}, {144.119, 17.094099999999997`}, {
            144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
            17.728899999999996`}, {145.53599999999997`, 18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
            10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
            14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
            18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
            22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 10.4129}, {173.88299999999998`, 
            11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
            11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
            171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
            8.995310000000002}, {172.466, 8.995310000000002}, {
            173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
            9.63008}, {173.88299999999998`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 10.4129}, {173.88299999999998`, 
            11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
            11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
            171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
            8.995310000000002}, {172.466, 8.995310000000002}, {
            173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
            9.63008}, {173.88299999999998`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.4621}, {173.88299999999998`, 
            15.245299999999999`}, {173.24900000000002`, 
            15.879699999999998`}, {172.466, 15.879699999999998`}, {171.683, 
            15.879699999999998`}, {171.048, 15.245299999999999`}, {171.048, 
            14.4621}, {171.048, 13.679299999999996`}, {171.683, 
            13.044899999999997`}, {172.466, 13.044899999999997`}, {
            173.24900000000002`, 13.044899999999997`}, {173.88299999999998`, 
            13.679299999999996`}, {173.88299999999998`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.4621}, {173.88299999999998`, 
            15.245299999999999`}, {173.24900000000002`, 
            15.879699999999998`}, {172.466, 15.879699999999998`}, {171.683, 
            15.879699999999998`}, {171.048, 15.245299999999999`}, {171.048, 
            14.4621}, {171.048, 13.679299999999996`}, {171.683, 
            13.044899999999997`}, {172.466, 13.044899999999997`}, {
            173.24900000000002`, 13.044899999999997`}, {173.88299999999998`, 
            13.679299999999996`}, {173.88299999999998`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
            173.24900000000002`, 19.929299999999998`}, {172.466, 
            19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
            19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
            171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
            173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
            17.728899999999996`}, {173.88299999999998`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
            173.24900000000002`, 19.929299999999998`}, {172.466, 
            19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
            19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
            171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
            173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
            17.728899999999996`}, {173.88299999999998`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
            23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
            23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
            23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
            171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
            21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
            23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
            23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
            23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
            171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
            21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {
            200.81199999999998`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {
            200.81199999999998`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.5117}, {
            200.81199999999998`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
            200.81199999999998`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
            11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
            11.8305}, {199.39499999999998`, 11.195700000000002`}, {
            199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
            200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
            8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
            9.63008}, {202.23, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
            11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
            11.8305}, {199.39499999999998`, 11.195700000000002`}, {
            199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
            200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
            8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
            9.63008}, {202.23, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
            15.879699999999998`}, {200.81199999999998`, 
            15.879699999999998`}, {200.02999999999997`, 
            15.879699999999998`}, {199.39499999999998`, 
            15.245299999999999`}, {199.39499999999998`, 14.4621}, {
            199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
            13.044899999999997`}, {200.81199999999998`, 
            13.044899999999997`}, {201.595, 13.044899999999997`}, {202.23, 
            13.679299999999996`}, {202.23, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
            15.879699999999998`}, {200.81199999999998`, 
            15.879699999999998`}, {200.02999999999997`, 
            15.879699999999998`}, {199.39499999999998`, 
            15.245299999999999`}, {199.39499999999998`, 14.4621}, {
            199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
            13.044899999999997`}, {200.81199999999998`, 
            13.044899999999997`}, {201.595, 13.044899999999997`}, {202.23, 
            13.679299999999996`}, {202.23, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
            19.929299999999998`}, {200.81199999999998`, 
            19.929299999999998`}, {200.02999999999997`, 
            19.929299999999998`}, {199.39499999999998`, 19.2945}, {
            199.39499999999998`, 18.5117}, {199.39499999999998`, 
            17.728899999999996`}, {200.02999999999997`, 
            17.094099999999997`}, {200.81199999999998`, 
            17.094099999999997`}, {201.595, 17.094099999999997`}, {202.23, 
            17.728899999999996`}, {202.23, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
            19.929299999999998`}, {200.81199999999998`, 
            19.929299999999998`}, {200.02999999999997`, 
            19.929299999999998`}, {199.39499999999998`, 19.2945}, {
            199.39499999999998`, 18.5117}, {199.39499999999998`, 
            17.728899999999996`}, {200.02999999999997`, 
            17.094099999999997`}, {200.81199999999998`, 
            17.094099999999997`}, {201.595, 17.094099999999997`}, {202.23, 
            17.728899999999996`}, {202.23, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
            23.978499999999997`}, {200.81199999999998`, 
            23.978499999999997`}, {200.02999999999997`, 
            23.978499999999997`}, {199.39499999999998`, 23.3438}, {
            199.39499999999998`, 22.560899999999997`}, {199.39499999999998`, 
            21.7781}, {200.02999999999997`, 21.1438}, {200.81199999999998`, 
            21.1438}, {201.595, 21.1438}, {202.23, 21.7781}, {202.23, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
            23.978499999999997`}, {200.81199999999998`, 
            23.978499999999997`}, {200.02999999999997`, 
            23.978499999999997`}, {199.39499999999998`, 23.3438}, {
            199.39499999999998`, 22.560899999999997`}, {199.39499999999998`, 
            21.7781}, {200.02999999999997`, 21.1438}, {200.81199999999998`, 
            21.1438}, {201.595, 21.1438}, {202.23, 21.7781}, {202.23, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
            229.159, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            22.560899999999997`}, {229.159, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
            229.159, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
            229.159, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            22.560899999999997`}, {229.159, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 14.4621}, {
            229.159, 26.6109}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 6.36289}, {230.57699999999997`, 
            7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
            229.159, 7.780469999999998}, {228.37699999999995`, 
            7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
            227.74199999999996`, 6.36289}, {227.74199999999996`, 
            5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
            229.159, 4.945699999999999}, {229.94199999999998`, 
            4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
            230.57699999999997`, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 6.36289}, {230.57699999999997`, 
            7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
            229.159, 7.780469999999998}, {228.37699999999995`, 
            7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
            227.74199999999996`, 6.36289}, {227.74199999999996`, 
            5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
            229.159, 4.945699999999999}, {229.94199999999998`, 
            4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
            230.57699999999997`, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 10.4129}, {230.57699999999997`, 
            11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
            11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
            11.195700000000002`}, {227.74199999999996`, 10.4129}, {
            227.74199999999996`, 9.63008}, {228.37699999999995`, 
            8.995310000000002}, {229.159, 8.995310000000002}, {
            229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
            9.63008}, {230.57699999999997`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 10.4129}, {230.57699999999997`, 
            11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
            11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
            11.195700000000002`}, {227.74199999999996`, 10.4129}, {
            227.74199999999996`, 9.63008}, {228.37699999999995`, 
            8.995310000000002}, {229.159, 8.995310000000002}, {
            229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
            9.63008}, {230.57699999999997`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.4621}, {230.57699999999997`, 
            15.245299999999999`}, {229.94199999999998`, 
            15.879699999999998`}, {229.159, 15.879699999999998`}, {
            228.37699999999995`, 15.879699999999998`}, {227.74199999999996`, 
            15.245299999999999`}, {227.74199999999996`, 14.4621}, {
            227.74199999999996`, 13.679299999999996`}, {228.37699999999995`, 
            13.044899999999997`}, {229.159, 13.044899999999997`}, {
            229.94199999999998`, 13.044899999999997`}, {230.57699999999997`, 
            13.679299999999996`}, {230.57699999999997`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.4621}, {230.57699999999997`, 
            15.245299999999999`}, {229.94199999999998`, 
            15.879699999999998`}, {229.159, 15.879699999999998`}, {
            228.37699999999995`, 15.879699999999998`}, {227.74199999999996`, 
            15.245299999999999`}, {227.74199999999996`, 14.4621}, {
            227.74199999999996`, 13.679299999999996`}, {228.37699999999995`, 
            13.044899999999997`}, {229.159, 13.044899999999997`}, {
            229.94199999999998`, 13.044899999999997`}, {230.57699999999997`, 
            13.679299999999996`}, {230.57699999999997`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
            229.94199999999998`, 19.929299999999998`}, {229.159, 
            19.929299999999998`}, {228.37699999999995`, 
            19.929299999999998`}, {227.74199999999996`, 19.2945}, {
            227.74199999999996`, 18.5117}, {227.74199999999996`, 
            17.728899999999996`}, {228.37699999999995`, 
            17.094099999999997`}, {229.159, 17.094099999999997`}, {
            229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
            17.728899999999996`}, {230.57699999999997`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
            229.94199999999998`, 19.929299999999998`}, {229.159, 
            19.929299999999998`}, {228.37699999999995`, 
            19.929299999999998`}, {227.74199999999996`, 19.2945}, {
            227.74199999999996`, 18.5117}, {227.74199999999996`, 
            17.728899999999996`}, {228.37699999999995`, 
            17.094099999999997`}, {229.159, 17.094099999999997`}, {
            229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
            17.728899999999996`}, {230.57699999999997`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
            23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
            23.978499999999997`}, {228.37699999999995`, 
            23.978499999999997`}, {227.74199999999996`, 23.3438}, {
            227.74199999999996`, 22.560899999999997`}, {227.74199999999996`, 
            21.7781}, {228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
            229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
            230.57699999999997`, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
            23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
            23.978499999999997`}, {228.37699999999995`, 
            23.978499999999997`}, {227.74199999999996`, 23.3438}, {
            227.74199999999996`, 22.560899999999997`}, {227.74199999999996`, 
            21.7781}, {228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
            229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
            230.57699999999997`, 22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 26.6109}, {230.57699999999997`, 
            27.393799999999995`}, {229.94199999999998`, 
            28.028499999999994`}, {229.159, 28.028499999999994`}, {
            228.37699999999995`, 28.028499999999994`}, {227.74199999999996`, 
            27.393799999999995`}, {227.74199999999996`, 26.6109}, {
            227.74199999999996`, 25.828099999999992`}, {228.37699999999995`, 
            25.193399999999997`}, {229.159, 25.193399999999997`}, {
            229.94199999999998`, 25.193399999999997`}, {230.57699999999997`, 
            25.828099999999992`}, {230.57699999999997`, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 26.6109}, {230.57699999999997`, 
            27.393799999999995`}, {229.94199999999998`, 
            28.028499999999994`}, {229.159, 28.028499999999994`}, {
            228.37699999999995`, 28.028499999999994`}, {227.74199999999996`, 
            27.393799999999995`}, {227.74199999999996`, 26.6109}, {
            227.74199999999996`, 25.828099999999992`}, {228.37699999999995`, 
            25.193399999999997`}, {229.159, 25.193399999999997`}, {
            229.94199999999998`, 25.193399999999997`}, {230.57699999999997`, 
            25.828099999999992`}, {230.57699999999997`, 26.6109}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 18.5117}, {
            257.50600000000003`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {
            257.50600000000003`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {
            257.50600000000003`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 26.6109}, {
            257.50600000000003`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 10.4129}, {258.9239999999999, 
            11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
            11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
            11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
            256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
            8.995310000000002}, {258.289, 8.995310000000002}, {
            258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 10.4129}, {258.9239999999999, 
            11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
            11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
            11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
            256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
            8.995310000000002}, {258.289, 8.995310000000002}, {
            258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.4621}, {258.9239999999999, 
            15.245299999999999`}, {258.289, 15.879699999999998`}, {
            257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
            15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
            14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
            13.044899999999997`}, {257.50600000000003`, 
            13.044899999999997`}, {258.289, 13.044899999999997`}, {
            258.9239999999999, 13.679299999999996`}, {258.9239999999999, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.4621}, {258.9239999999999, 
            15.245299999999999`}, {258.289, 15.879699999999998`}, {
            257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
            15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
            14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
            13.044899999999997`}, {257.50600000000003`, 
            13.044899999999997`}, {258.289, 13.044899999999997`}, {
            258.9239999999999, 13.679299999999996`}, {258.9239999999999, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
            258.289, 19.929299999999998`}, {257.50600000000003`, 
            19.929299999999998`}, {256.72299999999996`, 
            19.929299999999998`}, {256.089, 19.2945}, {256.089, 18.5117}, {
            256.089, 17.728899999999996`}, {256.72299999999996`, 
            17.094099999999997`}, {257.50600000000003`, 
            17.094099999999997`}, {258.289, 17.094099999999997`}, {
            258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
            258.289, 19.929299999999998`}, {257.50600000000003`, 
            19.929299999999998`}, {256.72299999999996`, 
            19.929299999999998`}, {256.089, 19.2945}, {256.089, 18.5117}, {
            256.089, 17.728899999999996`}, {256.72299999999996`, 
            17.094099999999997`}, {257.50600000000003`, 
            17.094099999999997`}, {258.289, 17.094099999999997`}, {
            258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
            23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
            23.978499999999997`}, {256.72299999999996`, 
            23.978499999999997`}, {256.089, 23.3438}, {256.089, 
            22.560899999999997`}, {256.089, 21.7781}, {256.72299999999996`, 
            21.1438}, {257.50600000000003`, 21.1438}, {258.289, 21.1438}, {
            258.9239999999999, 21.7781}, {258.9239999999999, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
            23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
            23.978499999999997`}, {256.72299999999996`, 
            23.978499999999997`}, {256.089, 23.3438}, {256.089, 
            22.560899999999997`}, {256.089, 21.7781}, {256.72299999999996`, 
            21.1438}, {257.50600000000003`, 21.1438}, {258.289, 21.1438}, {
            258.9239999999999, 21.7781}, {258.9239999999999, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            22.560899999999997`}, {285.853, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
            285.853, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
            285.853, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
            285.853, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
            285.853, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
            285.853, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            22.560899999999997`}, {285.853, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
            285.853, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
            3.0964799999999997`}, {286.63599999999997`, 
            3.7308599999999994`}, {285.853, 3.7308599999999994`}, {
            285.06999999999994`, 3.7308599999999994`}, {284.436, 
            3.0964799999999997`}, {284.436, 2.3136699999999997`}, {284.436, 
            1.5308599999999999`}, {285.06999999999994`, 0.8960940000000002}, {
            285.853, 0.8960940000000002}, {286.63599999999997`, 
            0.8960940000000002}, {287.2699999999999, 1.5308599999999999`}, {
            287.2699999999999, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
            3.0964799999999997`}, {286.63599999999997`, 
            3.7308599999999994`}, {285.853, 3.7308599999999994`}, {
            285.06999999999994`, 3.7308599999999994`}, {284.436, 
            3.0964799999999997`}, {284.436, 2.3136699999999997`}, {284.436, 
            1.5308599999999999`}, {285.06999999999994`, 0.8960940000000002}, {
            285.853, 0.8960940000000002}, {286.63599999999997`, 
            0.8960940000000002}, {287.2699999999999, 1.5308599999999999`}, {
            287.2699999999999, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 6.36289}, {287.2699999999999, 
            7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
            285.853, 7.780469999999998}, {285.06999999999994`, 
            7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
            6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
            4.945699999999999}, {285.853, 4.945699999999999}, {
            286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
            5.580079999999999}, {287.2699999999999, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 6.36289}, {287.2699999999999, 
            7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
            285.853, 7.780469999999998}, {285.06999999999994`, 
            7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
            6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
            4.945699999999999}, {285.853, 4.945699999999999}, {
            286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
            5.580079999999999}, {287.2699999999999, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 10.4129}, {287.2699999999999, 
            11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
            11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
            11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
            285.06999999999994`, 8.995310000000002}, {285.853, 
            8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
            287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 10.4129}, {287.2699999999999, 
            11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
            11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
            11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
            285.06999999999994`, 8.995310000000002}, {285.853, 
            8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
            287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.4621}, {287.2699999999999, 
            15.245299999999999`}, {286.63599999999997`, 
            15.879699999999998`}, {285.853, 15.879699999999998`}, {
            285.06999999999994`, 15.879699999999998`}, {284.436, 
            15.245299999999999`}, {284.436, 14.4621}, {284.436, 
            13.679299999999996`}, {285.06999999999994`, 
            13.044899999999997`}, {285.853, 13.044899999999997`}, {
            286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
            13.679299999999996`}, {287.2699999999999, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.4621}, {287.2699999999999, 
            15.245299999999999`}, {286.63599999999997`, 
            15.879699999999998`}, {285.853, 15.879699999999998`}, {
            285.06999999999994`, 15.879699999999998`}, {284.436, 
            15.245299999999999`}, {284.436, 14.4621}, {284.436, 
            13.679299999999996`}, {285.06999999999994`, 
            13.044899999999997`}, {285.853, 13.044899999999997`}, {
            286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
            13.679299999999996`}, {287.2699999999999, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
            286.63599999999997`, 19.929299999999998`}, {285.853, 
            19.929299999999998`}, {285.06999999999994`, 
            19.929299999999998`}, {284.436, 19.2945}, {284.436, 18.5117}, {
            284.436, 17.728899999999996`}, {285.06999999999994`, 
            17.094099999999997`}, {285.853, 17.094099999999997`}, {
            286.63599999999997`, 17.094099999999997`}, {287.2699999999999, 
            17.728899999999996`}, {287.2699999999999, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
            286.63599999999997`, 19.929299999999998`}, {285.853, 
            19.929299999999998`}, {285.06999999999994`, 
            19.929299999999998`}, {284.436, 19.2945}, {284.436, 18.5117}, {
            284.436, 17.728899999999996`}, {285.06999999999994`, 
            17.094099999999997`}, {285.853, 17.094099999999997`}, {
            286.63599999999997`, 17.094099999999997`}, {287.2699999999999, 
            17.728899999999996`}, {287.2699999999999, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
            23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
            23.978499999999997`}, {285.06999999999994`, 
            23.978499999999997`}, {284.436, 23.3438}, {284.436, 
            22.560899999999997`}, {284.436, 21.7781}, {285.06999999999994`, 
            21.1438}, {285.853, 21.1438}, {286.63599999999997`, 21.1438}, {
            287.2699999999999, 21.7781}, {287.2699999999999, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
            23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
            23.978499999999997`}, {285.06999999999994`, 
            23.978499999999997`}, {284.436, 23.3438}, {284.436, 
            22.560899999999997`}, {284.436, 21.7781}, {285.06999999999994`, 
            21.1438}, {285.853, 21.1438}, {286.63599999999997`, 21.1438}, {
            287.2699999999999, 21.7781}, {287.2699999999999, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 26.6109}, {287.2699999999999, 
            27.393799999999995`}, {286.63599999999997`, 
            28.028499999999994`}, {285.853, 28.028499999999994`}, {
            285.06999999999994`, 28.028499999999994`}, {284.436, 
            27.393799999999995`}, {284.436, 26.6109}, {284.436, 
            25.828099999999992`}, {285.06999999999994`, 
            25.193399999999997`}, {285.853, 25.193399999999997`}, {
            286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
            25.828099999999992`}, {287.2699999999999, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 26.6109}, {287.2699999999999, 
            27.393799999999995`}, {286.63599999999997`, 
            28.028499999999994`}, {285.853, 28.028499999999994`}, {
            285.06999999999994`, 28.028499999999994`}, {284.436, 
            27.393799999999995`}, {284.436, 26.6109}, {284.436, 
            25.828099999999992`}, {285.06999999999994`, 
            25.193399999999997`}, {285.853, 25.193399999999997`}, {
            286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
            25.828099999999992`}, {287.2699999999999, 26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 30.6605}, {287.2699999999999, 
            31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
            285.853, 32.07769999999999}, {285.06999999999994`, 
            32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
            30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
            29.24299999999999}, {285.853, 29.24299999999999}, {
            286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
            29.877699999999994`}, {287.2699999999999, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 30.6605}, {287.2699999999999, 
            31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
            285.853, 32.07769999999999}, {285.06999999999994`, 
            32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
            30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
            29.24299999999999}, {285.853, 29.24299999999999}, {
            286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
            29.877699999999994`}, {287.2699999999999, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.4621}, {
            314.20000000000005`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 26.6109}, {
            314.20000000000005`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 10.4129}, {
            314.20000000000005`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 22.560899999999997`}, {
            314.20000000000005`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 10.4129}, {315.61699999999996`, 
            11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
            11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
            312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
            8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
            314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
            315.61699999999996`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 10.4129}, {315.61699999999996`, 
            11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
            11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
            312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
            8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
            314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
            315.61699999999996`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.4621}, {315.61699999999996`, 
            15.245299999999999`}, {314.983, 15.879699999999998`}, {
            314.20000000000005`, 15.879699999999998`}, {313.417, 
            15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
            14.4621}, {312.782, 13.679299999999996`}, {313.417, 
            13.044899999999997`}, {314.20000000000005`, 
            13.044899999999997`}, {314.983, 13.044899999999997`}, {
            315.61699999999996`, 13.679299999999996`}, {315.61699999999996`, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.4621}, {315.61699999999996`, 
            15.245299999999999`}, {314.983, 15.879699999999998`}, {
            314.20000000000005`, 15.879699999999998`}, {313.417, 
            15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
            14.4621}, {312.782, 13.679299999999996`}, {313.417, 
            13.044899999999997`}, {314.20000000000005`, 
            13.044899999999997`}, {314.983, 13.044899999999997`}, {
            315.61699999999996`, 13.679299999999996`}, {315.61699999999996`, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
            314.983, 19.929299999999998`}, {314.20000000000005`, 
            19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
            19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
            313.417, 17.094099999999997`}, {314.20000000000005`, 
            17.094099999999997`}, {314.983, 17.094099999999997`}, {
            315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
            314.983, 19.929299999999998`}, {314.20000000000005`, 
            19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
            19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
            313.417, 17.094099999999997`}, {314.20000000000005`, 
            17.094099999999997`}, {314.983, 17.094099999999997`}, {
            315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
            23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
            23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
            23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
            313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
            21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
            23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
            23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
            23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
            313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
            21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
            342.547, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            22.560899999999997`}, {342.547, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
            342.547, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
            342.547, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
            342.547, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
            342.547, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
            342.547, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            22.560899999999997`}, {342.547, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
            3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
            3.7308599999999994`}, {341.76399999999995`, 
            3.7308599999999994`}, {341.12899999999996`, 
            3.0964799999999997`}, {341.12899999999996`, 
            2.3136699999999997`}, {341.12899999999996`, 
            1.5308599999999999`}, {341.76399999999995`, 0.8960940000000002}, {
            342.547, 0.8960940000000002}, {343.33, 0.8960940000000002}, {
            343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
            3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
            3.7308599999999994`}, {341.76399999999995`, 
            3.7308599999999994`}, {341.12899999999996`, 
            3.0964799999999997`}, {341.12899999999996`, 
            2.3136699999999997`}, {341.12899999999996`, 
            1.5308599999999999`}, {341.76399999999995`, 0.8960940000000002}, {
            342.547, 0.8960940000000002}, {343.33, 0.8960940000000002}, {
            343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 6.36289}, {343.96399999999994`, 
            7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
            7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
            341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
            6.36289}, {341.12899999999996`, 5.580079999999999}, {
            341.76399999999995`, 4.945699999999999}, {342.547, 
            4.945699999999999}, {343.33, 4.945699999999999}, {
            343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
            6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 6.36289}, {343.96399999999994`, 
            7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
            7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
            341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
            6.36289}, {341.12899999999996`, 5.580079999999999}, {
            341.76399999999995`, 4.945699999999999}, {342.547, 
            4.945699999999999}, {343.33, 4.945699999999999}, {
            343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
            6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 10.4129}, {343.96399999999994`, 
            11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
            341.76399999999995`, 11.8305}, {341.12899999999996`, 
            11.195700000000002`}, {341.12899999999996`, 10.4129}, {
            341.12899999999996`, 9.63008}, {341.76399999999995`, 
            8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
            8.995310000000002}, {343.96399999999994`, 9.63008}, {
            343.96399999999994`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 10.4129}, {343.96399999999994`, 
            11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
            341.76399999999995`, 11.8305}, {341.12899999999996`, 
            11.195700000000002`}, {341.12899999999996`, 10.4129}, {
            341.12899999999996`, 9.63008}, {341.76399999999995`, 
            8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
            8.995310000000002}, {343.96399999999994`, 9.63008}, {
            343.96399999999994`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.4621}, {343.96399999999994`, 
            15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
            15.879699999999998`}, {341.76399999999995`, 
            15.879699999999998`}, {341.12899999999996`, 
            15.245299999999999`}, {341.12899999999996`, 14.4621}, {
            341.12899999999996`, 13.679299999999996`}, {341.76399999999995`, 
            13.044899999999997`}, {342.547, 13.044899999999997`}, {343.33, 
            13.044899999999997`}, {343.96399999999994`, 
            13.679299999999996`}, {343.96399999999994`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.4621}, {343.96399999999994`, 
            15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
            15.879699999999998`}, {341.76399999999995`, 
            15.879699999999998`}, {341.12899999999996`, 
            15.245299999999999`}, {341.12899999999996`, 14.4621}, {
            341.12899999999996`, 13.679299999999996`}, {341.76399999999995`, 
            13.044899999999997`}, {342.547, 13.044899999999997`}, {343.33, 
            13.044899999999997`}, {343.96399999999994`, 
            13.679299999999996`}, {343.96399999999994`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
            343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
            341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
            19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
            17.728899999999996`}, {341.76399999999995`, 
            17.094099999999997`}, {342.547, 17.094099999999997`}, {343.33, 
            17.094099999999997`}, {343.96399999999994`, 
            17.728899999999996`}, {343.96399999999994`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
            343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
            341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
            19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
            17.728899999999996`}, {341.76399999999995`, 
            17.094099999999997`}, {342.547, 17.094099999999997`}, {343.33, 
            17.094099999999997`}, {343.96399999999994`, 
            17.728899999999996`}, {343.96399999999994`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
            23.3438}, {343.33, 23.978499999999997`}, {342.547, 
            23.978499999999997`}, {341.76399999999995`, 
            23.978499999999997`}, {341.12899999999996`, 23.3438}, {
            341.12899999999996`, 22.560899999999997`}, {341.12899999999996`, 
            21.7781}, {341.76399999999995`, 21.1438}, {342.547, 21.1438}, {
            343.33, 21.1438}, {343.96399999999994`, 21.7781}, {
            343.96399999999994`, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
            23.3438}, {343.33, 23.978499999999997`}, {342.547, 
            23.978499999999997`}, {341.76399999999995`, 
            23.978499999999997`}, {341.12899999999996`, 23.3438}, {
            341.12899999999996`, 22.560899999999997`}, {341.12899999999996`, 
            21.7781}, {341.76399999999995`, 21.1438}, {342.547, 21.1438}, {
            343.33, 21.1438}, {343.96399999999994`, 21.7781}, {
            343.96399999999994`, 22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 26.6109}, {343.96399999999994`, 
            27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
            28.028499999999994`}, {341.76399999999995`, 
            28.028499999999994`}, {341.12899999999996`, 
            27.393799999999995`}, {341.12899999999996`, 26.6109}, {
            341.12899999999996`, 25.828099999999992`}, {341.76399999999995`, 
            25.193399999999997`}, {342.547, 25.193399999999997`}, {343.33, 
            25.193399999999997`}, {343.96399999999994`, 
            25.828099999999992`}, {343.96399999999994`, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 26.6109}, {343.96399999999994`, 
            27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
            28.028499999999994`}, {341.76399999999995`, 
            28.028499999999994`}, {341.12899999999996`, 
            27.393799999999995`}, {341.12899999999996`, 26.6109}, {
            341.12899999999996`, 25.828099999999992`}, {341.76399999999995`, 
            25.193399999999997`}, {342.547, 25.193399999999997`}, {343.33, 
            25.193399999999997`}, {343.96399999999994`, 
            25.828099999999992`}, {343.96399999999994`, 26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 30.6605}, {343.96399999999994`, 
            31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
            32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
            341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
            30.6605}, {341.12899999999996`, 29.877699999999994`}, {
            341.76399999999995`, 29.24299999999999}, {342.547, 
            29.24299999999999}, {343.33, 29.24299999999999}, {
            343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
            30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 30.6605}, {343.96399999999994`, 
            31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
            32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
            341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
            30.6605}, {341.12899999999996`, 29.877699999999994`}, {
            341.76399999999995`, 29.24299999999999}, {342.547, 
            29.24299999999999}, {343.33, 29.24299999999999}, {
            343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
            30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {
            370.89300000000003`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
            370.89300000000003`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {
            370.89300000000003`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 30.6605}, {
            370.89300000000003`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 10.4129}, {372.311, 11.195700000000002`}, {
            371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
            370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
            369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
            370.111, 8.995310000000002}, {370.89300000000003`, 
            8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
            372.311, 9.63008}, {372.311, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 10.4129}, {372.311, 11.195700000000002`}, {
            371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
            370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
            369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
            370.111, 8.995310000000002}, {370.89300000000003`, 
            8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
            372.311, 9.63008}, {372.311, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.4621}, {372.311, 15.245299999999999`}, {
            371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
            15.879699999999998`}, {370.111, 15.879699999999998`}, {
            369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
            14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
            13.044899999999997`}, {370.89300000000003`, 
            13.044899999999997`}, {371.67599999999993`, 
            13.044899999999997`}, {372.311, 13.679299999999996`}, {372.311, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.4621}, {372.311, 15.245299999999999`}, {
            371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
            15.879699999999998`}, {370.111, 15.879699999999998`}, {
            369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
            14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
            13.044899999999997`}, {370.89300000000003`, 
            13.044899999999997`}, {371.67599999999993`, 
            13.044899999999997`}, {372.311, 13.679299999999996`}, {372.311, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
            19.929299999999998`}, {370.89300000000003`, 
            19.929299999999998`}, {370.111, 19.929299999999998`}, {
            369.47599999999994`, 19.2945}, {369.47599999999994`, 18.5117}, {
            369.47599999999994`, 17.728899999999996`}, {370.111, 
            17.094099999999997`}, {370.89300000000003`, 
            17.094099999999997`}, {371.67599999999993`, 
            17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
            19.929299999999998`}, {370.89300000000003`, 
            19.929299999999998`}, {370.111, 19.929299999999998`}, {
            369.47599999999994`, 19.2945}, {369.47599999999994`, 18.5117}, {
            369.47599999999994`, 17.728899999999996`}, {370.111, 
            17.094099999999997`}, {370.89300000000003`, 
            17.094099999999997`}, {371.67599999999993`, 
            17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 22.560899999999997`}, {372.311, 23.3438}, {
            371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
            23.978499999999997`}, {370.111, 23.978499999999997`}, {
            369.47599999999994`, 23.3438}, {369.47599999999994`, 
            22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
            21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
            21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 22.560899999999997`}, {372.311, 23.3438}, {
            371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
            23.978499999999997`}, {370.111, 23.978499999999997`}, {
            369.47599999999994`, 23.3438}, {369.47599999999994`, 
            22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
            21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
            21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
            399.23999999999995`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
            399.23999999999995`, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
            399.23999999999995`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            22.560899999999997`}, {399.23999999999995`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
            399.23999999999995`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
            399.23999999999995`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
            399.23999999999995`, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            22.560899999999997`}, {399.23999999999995`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
            3.0964799999999997`}, {400.02299999999997`, 
            3.7308599999999994`}, {399.23999999999995`, 
            3.7308599999999994`}, {398.457, 3.7308599999999994`}, {397.823, 
            3.0964799999999997`}, {397.823, 2.3136699999999997`}, {397.823, 
            1.5308599999999999`}, {398.457, 0.8960940000000002}, {
            399.23999999999995`, 0.8960940000000002}, {400.02299999999997`, 
            0.8960940000000002}, {400.65799999999996`, 1.5308599999999999`}, {
            400.65799999999996`, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
            3.0964799999999997`}, {400.02299999999997`, 
            3.7308599999999994`}, {399.23999999999995`, 
            3.7308599999999994`}, {398.457, 3.7308599999999994`}, {397.823, 
            3.0964799999999997`}, {397.823, 2.3136699999999997`}, {397.823, 
            1.5308599999999999`}, {398.457, 0.8960940000000002}, {
            399.23999999999995`, 0.8960940000000002}, {400.02299999999997`, 
            0.8960940000000002}, {400.65799999999996`, 1.5308599999999999`}, {
            400.65799999999996`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 6.36289}, {400.65799999999996`, 
            7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
            399.23999999999995`, 7.780469999999998}, {398.457, 
            7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
            6.36289}, {397.823, 5.580079999999999}, {398.457, 
            4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
            400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
            5.580079999999999}, {400.65799999999996`, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 6.36289}, {400.65799999999996`, 
            7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
            399.23999999999995`, 7.780469999999998}, {398.457, 
            7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
            6.36289}, {397.823, 5.580079999999999}, {398.457, 
            4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
            400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
            5.580079999999999}, {400.65799999999996`, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 10.4129}, {400.65799999999996`, 
            11.195700000000002`}, {400.02299999999997`, 11.8305}, {
            399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
            11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
            398.457, 8.995310000000002}, {399.23999999999995`, 
            8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
            400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 10.4129}, {400.65799999999996`, 
            11.195700000000002`}, {400.02299999999997`, 11.8305}, {
            399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
            11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
            398.457, 8.995310000000002}, {399.23999999999995`, 
            8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
            400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.4621}, {400.65799999999996`, 
            15.245299999999999`}, {400.02299999999997`, 
            15.879699999999998`}, {399.23999999999995`, 
            15.879699999999998`}, {398.457, 15.879699999999998`}, {397.823, 
            15.245299999999999`}, {397.823, 14.4621}, {397.823, 
            13.679299999999996`}, {398.457, 13.044899999999997`}, {
            399.23999999999995`, 13.044899999999997`}, {400.02299999999997`, 
            13.044899999999997`}, {400.65799999999996`, 
            13.679299999999996`}, {400.65799999999996`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.4621}, {400.65799999999996`, 
            15.245299999999999`}, {400.02299999999997`, 
            15.879699999999998`}, {399.23999999999995`, 
            15.879699999999998`}, {398.457, 15.879699999999998`}, {397.823, 
            15.245299999999999`}, {397.823, 14.4621}, {397.823, 
            13.679299999999996`}, {398.457, 13.044899999999997`}, {
            399.23999999999995`, 13.044899999999997`}, {400.02299999999997`, 
            13.044899999999997`}, {400.65799999999996`, 
            13.679299999999996`}, {400.65799999999996`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
            400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
            19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
            19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
            398.457, 17.094099999999997`}, {399.23999999999995`, 
            17.094099999999997`}, {400.02299999999997`, 
            17.094099999999997`}, {400.65799999999996`, 
            17.728899999999996`}, {400.65799999999996`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
            400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
            19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
            19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
            398.457, 17.094099999999997`}, {399.23999999999995`, 
            17.094099999999997`}, {400.02299999999997`, 
            17.094099999999997`}, {400.65799999999996`, 
            17.728899999999996`}, {400.65799999999996`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
            23.3438}, {400.02299999999997`, 23.978499999999997`}, {
            399.23999999999995`, 23.978499999999997`}, {398.457, 
            23.978499999999997`}, {397.823, 23.3438}, {397.823, 
            22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
            399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
            400.65799999999996`, 21.7781}, {400.65799999999996`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
            23.3438}, {400.02299999999997`, 23.978499999999997`}, {
            399.23999999999995`, 23.978499999999997`}, {398.457, 
            23.978499999999997`}, {397.823, 23.3438}, {397.823, 
            22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
            399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
            400.65799999999996`, 21.7781}, {400.65799999999996`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 26.6109}, {400.65799999999996`, 
            27.393799999999995`}, {400.02299999999997`, 
            28.028499999999994`}, {399.23999999999995`, 
            28.028499999999994`}, {398.457, 28.028499999999994`}, {397.823, 
            27.393799999999995`}, {397.823, 26.6109}, {397.823, 
            25.828099999999992`}, {398.457, 25.193399999999997`}, {
            399.23999999999995`, 25.193399999999997`}, {400.02299999999997`, 
            25.193399999999997`}, {400.65799999999996`, 
            25.828099999999992`}, {400.65799999999996`, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 26.6109}, {400.65799999999996`, 
            27.393799999999995`}, {400.02299999999997`, 
            28.028499999999994`}, {399.23999999999995`, 
            28.028499999999994`}, {398.457, 28.028499999999994`}, {397.823, 
            27.393799999999995`}, {397.823, 26.6109}, {397.823, 
            25.828099999999992`}, {398.457, 25.193399999999997`}, {
            399.23999999999995`, 25.193399999999997`}, {400.02299999999997`, 
            25.193399999999997`}, {400.65799999999996`, 
            25.828099999999992`}, {400.65799999999996`, 26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 30.6605}, {400.65799999999996`, 
            31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
            399.23999999999995`, 32.07769999999999}, {398.457, 
            32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
            30.6605}, {397.823, 29.877699999999994`}, {398.457, 
            29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
            400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
            29.877699999999994`}, {400.65799999999996`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 30.6605}, {400.65799999999996`, 
            31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
            399.23999999999995`, 32.07769999999999}, {398.457, 
            32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
            30.6605}, {397.823, 29.877699999999994`}, {398.457, 
            29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
            400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
            29.877699999999994`}, {400.65799999999996`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 18.5117}, {
            427.58699999999993`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            2.3136699999999997`}, {427.58699999999993`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            22.560899999999997`}, {427.58699999999993`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 30.6605}, {
            427.58699999999993`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 10.4129}, {429.00500000000005`, 
            11.195700000000002`}, {428.3699999999999, 11.8305}, {
            427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
            426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
            9.63008}, {426.80400000000003`, 8.995310000000002}, {
            427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
            8.995310000000002}, {429.00500000000005`, 9.63008}, {
            429.00500000000005`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 10.4129}, {429.00500000000005`, 
            11.195700000000002`}, {428.3699999999999, 11.8305}, {
            427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
            426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
            9.63008}, {426.80400000000003`, 8.995310000000002}, {
            427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
            8.995310000000002}, {429.00500000000005`, 9.63008}, {
            429.00500000000005`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 14.4621}, {429.00500000000005`, 
            15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
            427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
            15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
            14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
            13.044899999999997`}, {427.58699999999993`, 
            13.044899999999997`}, {428.3699999999999, 13.044899999999997`}, {
            429.00500000000005`, 13.679299999999996`}, {429.00500000000005`, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 14.4621}, {429.00500000000005`, 
            15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
            427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
            15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
            14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
            13.044899999999997`}, {427.58699999999993`, 
            13.044899999999997`}, {428.3699999999999, 13.044899999999997`}, {
            429.00500000000005`, 13.679299999999996`}, {429.00500000000005`, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
            428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
            19.929299999999998`}, {426.80400000000003`, 
            19.929299999999998`}, {426.17, 19.2945}, {426.17, 18.5117}, {
            426.17, 17.728899999999996`}, {426.80400000000003`, 
            17.094099999999997`}, {427.58699999999993`, 
            17.094099999999997`}, {428.3699999999999, 17.094099999999997`}, {
            429.00500000000005`, 17.728899999999996`}, {429.00500000000005`, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
            428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
            19.929299999999998`}, {426.80400000000003`, 
            19.929299999999998`}, {426.17, 19.2945}, {426.17, 18.5117}, {
            426.17, 17.728899999999996`}, {426.80400000000003`, 
            17.094099999999997`}, {427.58699999999993`, 
            17.094099999999997`}, {428.3699999999999, 17.094099999999997`}, {
            429.00500000000005`, 17.728899999999996`}, {429.00500000000005`, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
            23.3438}, {428.3699999999999, 23.978499999999997`}, {
            427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
            23.978499999999997`}, {426.17, 23.3438}, {426.17, 
            22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
            21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
            21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
            23.3438}, {428.3699999999999, 23.978499999999997`}, {
            427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
            23.978499999999997`}, {426.17, 23.3438}, {426.17, 
            22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
            21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
            21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 10.4129}, {
            455.93399999999997`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 14.4621}, {
            455.93399999999997`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 18.5117}, {
            455.93399999999997`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
            22.560899999999997`}, {455.93399999999997`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 10.4129}, {
            455.93399999999997`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 18.5117}, {
            455.93399999999997`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 10.4129}, {457.3520000000001, 
            11.195700000000002`}, {456.7169999999999, 11.8305}, {
            455.93399999999997`, 11.8305}, {455.15100000000007`, 11.8305}, {
            454.516, 11.195700000000002`}, {454.516, 10.4129}, {454.516, 
            9.63008}, {455.15100000000007`, 8.995310000000002}, {
            455.93399999999997`, 8.995310000000002}, {456.7169999999999, 
            8.995310000000002}, {457.3520000000001, 9.63008}, {
            457.3520000000001, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 10.4129}, {457.3520000000001, 
            11.195700000000002`}, {456.7169999999999, 11.8305}, {
            455.93399999999997`, 11.8305}, {455.15100000000007`, 11.8305}, {
            454.516, 11.195700000000002`}, {454.516, 10.4129}, {454.516, 
            9.63008}, {455.15100000000007`, 8.995310000000002}, {
            455.93399999999997`, 8.995310000000002}, {456.7169999999999, 
            8.995310000000002}, {457.3520000000001, 9.63008}, {
            457.3520000000001, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 14.4621}, {457.3520000000001, 
            15.245299999999999`}, {456.7169999999999, 15.879699999999998`}, {
            455.93399999999997`, 15.879699999999998`}, {455.15100000000007`, 
            15.879699999999998`}, {454.516, 15.245299999999999`}, {454.516, 
            14.4621}, {454.516, 13.679299999999996`}, {455.15100000000007`, 
            13.044899999999997`}, {455.93399999999997`, 
            13.044899999999997`}, {456.7169999999999, 13.044899999999997`}, {
            457.3520000000001, 13.679299999999996`}, {457.3520000000001, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 14.4621}, {457.3520000000001, 
            15.245299999999999`}, {456.7169999999999, 15.879699999999998`}, {
            455.93399999999997`, 15.879699999999998`}, {455.15100000000007`, 
            15.879699999999998`}, {454.516, 15.245299999999999`}, {454.516, 
            14.4621}, {454.516, 13.679299999999996`}, {455.15100000000007`, 
            13.044899999999997`}, {455.93399999999997`, 
            13.044899999999997`}, {456.7169999999999, 13.044899999999997`}, {
            457.3520000000001, 13.679299999999996`}, {457.3520000000001, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 18.5117}, {457.3520000000001, 19.2945}, {
            456.7169999999999, 19.929299999999998`}, {455.93399999999997`, 
            19.929299999999998`}, {455.15100000000007`, 
            19.929299999999998`}, {454.516, 19.2945}, {454.516, 18.5117}, {
            454.516, 17.728899999999996`}, {455.15100000000007`, 
            17.094099999999997`}, {455.93399999999997`, 
            17.094099999999997`}, {456.7169999999999, 17.094099999999997`}, {
            457.3520000000001, 17.728899999999996`}, {457.3520000000001, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 18.5117}, {457.3520000000001, 19.2945}, {
            456.7169999999999, 19.929299999999998`}, {455.93399999999997`, 
            19.929299999999998`}, {455.15100000000007`, 
            19.929299999999998`}, {454.516, 19.2945}, {454.516, 18.5117}, {
            454.516, 17.728899999999996`}, {455.15100000000007`, 
            17.094099999999997`}, {455.93399999999997`, 
            17.094099999999997`}, {456.7169999999999, 17.094099999999997`}, {
            457.3520000000001, 17.728899999999996`}, {457.3520000000001, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 22.560899999999997`}, {457.3520000000001, 
            23.3438}, {456.7169999999999, 23.978499999999997`}, {
            455.93399999999997`, 23.978499999999997`}, {455.15100000000007`, 
            23.978499999999997`}, {454.516, 23.3438}, {454.516, 
            22.560899999999997`}, {454.516, 21.7781}, {455.15100000000007`, 
            21.1438}, {455.93399999999997`, 21.1438}, {456.7169999999999, 
            21.1438}, {457.3520000000001, 21.7781}, {457.3520000000001, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 22.560899999999997`}, {457.3520000000001, 
            23.3438}, {456.7169999999999, 23.978499999999997`}, {
            455.93399999999997`, 23.978499999999997`}, {455.15100000000007`, 
            23.978499999999997`}, {454.516, 23.3438}, {454.516, 
            22.560899999999997`}, {454.516, 21.7781}, {455.15100000000007`, 
            21.1438}, {455.93399999999997`, 21.1438}, {456.7169999999999, 
            21.1438}, {457.3520000000001, 21.7781}, {457.3520000000001, 
            22.560899999999997`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0017401965065502185`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
            115.77199999999999`, 15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
            115.77199999999999`, 19.8617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {172.466, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {172.466, 
            15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 18.5117}, {171.349, 
            19.628100000000003`}, {171.349, 21.444499999999998`}, {172.466, 
            22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {229.159, 
            7.712889999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {229.159, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.4621}, {228.043, 
            15.578899999999997`}, {228.043, 17.394899999999996`}, {229.159, 
            18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 22.560899999999997`}, {
            228.043, 23.6777}, {228.043, 25.4941}, {229.159, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 2.3136699999999997`}, {
            284.73600000000005`, 3.43008}, {284.73600000000005`, 
            5.246479999999999}, {285.853, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 10.4129}, {
            284.73600000000005`, 11.5293}, {284.73600000000005`, 13.3457}, {
            285.853, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.5117}, {
            284.73600000000005`, 19.628100000000003`}, {284.73600000000005`, 
            21.444499999999998`}, {285.853, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 26.6109}, {
            284.73600000000005`, 27.727699999999995`}, {284.73600000000005`, 
            29.54379999999999}, {285.853, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 2.3136699999999997`}, {
            342.547, 3.6636699999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {342.547, 
            7.712889999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {342.547, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {342.547, 
            15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 18.5117}, {
            341.43000000000006`, 19.628100000000003`}, {341.43000000000006`, 
            21.444499999999998`}, {342.547, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 26.6109}, {
            341.43000000000006`, 27.727699999999995`}, {341.43000000000006`, 
            29.54379999999999}, {342.547, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            2.3136699999999997`}, {398.12399999999997`, 3.43008}, {
            398.12399999999997`, 5.246479999999999}, {399.23999999999995`, 
            6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 10.4129}, {
            398.12399999999997`, 11.5293}, {398.12399999999997`, 13.3457}, {
            399.23999999999995`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 18.5117}, {
            398.12399999999997`, 19.628100000000003`}, {398.12399999999997`, 
            21.444499999999998`}, {399.23999999999995`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 26.6109}, {
            398.12399999999997`, 27.727699999999995`}, {398.12399999999997`, 
            29.54379999999999}, {399.23999999999995`, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 10.4129}, {
            455.93399999999997`, 11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 14.4621}, {
            455.93399999999997`, 15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 18.5117}, {
            455.93399999999997`, 19.8617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
            22.560899999999997`}, {455.93399999999997`, 23.910899999999998`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{458., 33.},
         PlotRange->{{0., 458.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0024937655860349127`], 
          {Thickness[0.0009937655860349128], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0009937655860349128], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
            172.466, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
            172.466, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 30.6605}, {
            229.159, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            21.211699999999997`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            11.762499999999998`}, {285.853, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            21.211699999999997`}, {285.853, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            2.3136699999999997`}, {342.547, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            21.211699999999997`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            2.3136699999999997`}, {399.23999999999995`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            21.211699999999997`}, {399.23999999999995`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 16.487099999999998`}, {400.65799999999996`, 
            17.269899999999996`}, {400.02299999999997`, 
            17.904299999999996`}, {399.23999999999995`, 
            17.904299999999996`}, {398.457, 17.904299999999996`}, {397.823, 
            17.269899999999996`}, {397.823, 16.487099999999998`}, {397.823, 
            15.704299999999996`}, {398.457, 15.069499999999998`}, {
            399.23999999999995`, 15.069499999999998`}, {400.02299999999997`, 
            15.069499999999998`}, {400.65799999999996`, 
            15.704299999999996`}, {400.65799999999996`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 16.487099999999998`}, {400.65799999999996`, 
            17.269899999999996`}, {400.02299999999997`, 
            17.904299999999996`}, {399.23999999999995`, 
            17.904299999999996`}, {398.457, 17.904299999999996`}, {397.823, 
            17.269899999999996`}, {397.823, 16.487099999999998`}, {397.823, 
            15.704299999999996`}, {398.457, 15.069499999999998`}, {
            399.23999999999995`, 15.069499999999998`}, {400.02299999999997`, 
            15.069499999999998`}, {400.65799999999996`, 
            15.704299999999996`}, {400.65799999999996`, 16.487099999999998`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.001987556109725686], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            172.466, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            172.466, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
            226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
            18.605900000000002`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            285.853, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            285.853, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
            339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
            18.605900000000002`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            16.487099999999998`}, {399.23999999999995`, 19.636700000000005`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{401., 33.},
         PlotRange->{{0., 401.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0024937655860349127`], 
          {Thickness[0.0009937655860349128], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0009937655860349128], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.4621}, {117.18899999999996`, 
            15.245299999999999`}, {116.555, 15.879699999999998`}, {
            115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
            15.879699999999998`}, {114.35499999999998`, 
            15.245299999999999`}, {114.35499999999998`, 14.4621}, {
            114.35499999999998`, 13.679299999999996`}, {114.98899999999998`, 
            13.044899999999997`}, {115.77199999999999`, 
            13.044899999999997`}, {116.555, 13.044899999999997`}, {
            117.18899999999996`, 13.679299999999996`}, {117.18899999999996`, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.4621}, {117.18899999999996`, 
            15.245299999999999`}, {116.555, 15.879699999999998`}, {
            115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
            15.879699999999998`}, {114.35499999999998`, 
            15.245299999999999`}, {114.35499999999998`, 14.4621}, {
            114.35499999999998`, 13.679299999999996`}, {114.98899999999998`, 
            13.044899999999997`}, {115.77199999999999`, 
            13.044899999999997`}, {116.555, 13.044899999999997`}, {
            117.18899999999996`, 13.679299999999996`}, {117.18899999999996`, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
            116.555, 19.929299999999998`}, {115.77199999999999`, 
            19.929299999999998`}, {114.98899999999998`, 
            19.929299999999998`}, {114.35499999999998`, 19.2945}, {
            114.35499999999998`, 18.5117}, {114.35499999999998`, 
            17.728899999999996`}, {114.98899999999998`, 
            17.094099999999997`}, {115.77199999999999`, 
            17.094099999999997`}, {116.555, 17.094099999999997`}, {
            117.18899999999996`, 17.728899999999996`}, {117.18899999999996`, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
            116.555, 19.929299999999998`}, {115.77199999999999`, 
            19.929299999999998`}, {114.98899999999998`, 
            19.929299999999998`}, {114.35499999999998`, 19.2945}, {
            114.35499999999998`, 18.5117}, {114.35499999999998`, 
            17.728899999999996`}, {114.98899999999998`, 
            17.094099999999997`}, {115.77199999999999`, 
            17.094099999999997`}, {116.555, 17.094099999999997`}, {
            117.18899999999996`, 17.728899999999996`}, {117.18899999999996`, 
            18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
            144.119, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
            144.119, 18.5117}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.4621}, {145.53599999999997`, 
            15.245299999999999`}, {144.90200000000002`, 
            15.879699999999998`}, {144.119, 15.879699999999998`}, {
            143.33599999999998`, 15.879699999999998`}, {142.70199999999997`, 
            15.245299999999999`}, {142.70199999999997`, 14.4621}, {
            142.70199999999997`, 13.679299999999996`}, {143.33599999999998`, 
            13.044899999999997`}, {144.119, 13.044899999999997`}, {
            144.90200000000002`, 13.044899999999997`}, {145.53599999999997`, 
            13.679299999999996`}, {145.53599999999997`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.4621}, {145.53599999999997`, 
            15.245299999999999`}, {144.90200000000002`, 
            15.879699999999998`}, {144.119, 15.879699999999998`}, {
            143.33599999999998`, 15.879699999999998`}, {142.70199999999997`, 
            15.245299999999999`}, {142.70199999999997`, 14.4621}, {
            142.70199999999997`, 13.679299999999996`}, {143.33599999999998`, 
            13.044899999999997`}, {144.119, 13.044899999999997`}, {
            144.90200000000002`, 13.044899999999997`}, {145.53599999999997`, 
            13.679299999999996`}, {145.53599999999997`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
            144.90200000000002`, 19.929299999999998`}, {144.119, 
            19.929299999999998`}, {143.33599999999998`, 
            19.929299999999998`}, {142.70199999999997`, 19.2945}, {
            142.70199999999997`, 18.5117}, {142.70199999999997`, 
            17.728899999999996`}, {143.33599999999998`, 
            17.094099999999997`}, {144.119, 17.094099999999997`}, {
            144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
            17.728899999999996`}, {145.53599999999997`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
            144.90200000000002`, 19.929299999999998`}, {144.119, 
            19.929299999999998`}, {143.33599999999998`, 
            19.929299999999998`}, {142.70199999999997`, 19.2945}, {
            142.70199999999997`, 18.5117}, {142.70199999999997`, 
            17.728899999999996`}, {143.33599999999998`, 
            17.094099999999997`}, {144.119, 17.094099999999997`}, {
            144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
            17.728899999999996`}, {145.53599999999997`, 18.5117}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
            10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
            14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
            18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
            22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 10.4129}, {173.88299999999998`, 
            11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
            11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
            171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
            8.995310000000002}, {172.466, 8.995310000000002}, {
            173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
            9.63008}, {173.88299999999998`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 10.4129}, {173.88299999999998`, 
            11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
            11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
            171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
            8.995310000000002}, {172.466, 8.995310000000002}, {
            173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
            9.63008}, {173.88299999999998`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.4621}, {173.88299999999998`, 
            15.245299999999999`}, {173.24900000000002`, 
            15.879699999999998`}, {172.466, 15.879699999999998`}, {171.683, 
            15.879699999999998`}, {171.048, 15.245299999999999`}, {171.048, 
            14.4621}, {171.048, 13.679299999999996`}, {171.683, 
            13.044899999999997`}, {172.466, 13.044899999999997`}, {
            173.24900000000002`, 13.044899999999997`}, {173.88299999999998`, 
            13.679299999999996`}, {173.88299999999998`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.4621}, {173.88299999999998`, 
            15.245299999999999`}, {173.24900000000002`, 
            15.879699999999998`}, {172.466, 15.879699999999998`}, {171.683, 
            15.879699999999998`}, {171.048, 15.245299999999999`}, {171.048, 
            14.4621}, {171.048, 13.679299999999996`}, {171.683, 
            13.044899999999997`}, {172.466, 13.044899999999997`}, {
            173.24900000000002`, 13.044899999999997`}, {173.88299999999998`, 
            13.679299999999996`}, {173.88299999999998`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
            173.24900000000002`, 19.929299999999998`}, {172.466, 
            19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
            19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
            171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
            173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
            17.728899999999996`}, {173.88299999999998`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
            173.24900000000002`, 19.929299999999998`}, {172.466, 
            19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
            19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
            171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
            173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
            17.728899999999996`}, {173.88299999999998`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
            23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
            23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
            23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
            171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
            21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
            23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
            23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
            23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
            171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
            21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {
            200.81199999999998`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {
            200.81199999999998`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.5117}, {
            200.81199999999998`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
            200.81199999999998`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
            11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
            11.8305}, {199.39499999999998`, 11.195700000000002`}, {
            199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
            200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
            8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
            9.63008}, {202.23, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
            11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
            11.8305}, {199.39499999999998`, 11.195700000000002`}, {
            199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
            200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
            8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
            9.63008}, {202.23, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
            15.879699999999998`}, {200.81199999999998`, 
            15.879699999999998`}, {200.02999999999997`, 
            15.879699999999998`}, {199.39499999999998`, 
            15.245299999999999`}, {199.39499999999998`, 14.4621}, {
            199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
            13.044899999999997`}, {200.81199999999998`, 
            13.044899999999997`}, {201.595, 13.044899999999997`}, {202.23, 
            13.679299999999996`}, {202.23, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
            15.879699999999998`}, {200.81199999999998`, 
            15.879699999999998`}, {200.02999999999997`, 
            15.879699999999998`}, {199.39499999999998`, 
            15.245299999999999`}, {199.39499999999998`, 14.4621}, {
            199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
            13.044899999999997`}, {200.81199999999998`, 
            13.044899999999997`}, {201.595, 13.044899999999997`}, {202.23, 
            13.679299999999996`}, {202.23, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
            19.929299999999998`}, {200.81199999999998`, 
            19.929299999999998`}, {200.02999999999997`, 
            19.929299999999998`}, {199.39499999999998`, 19.2945}, {
            199.39499999999998`, 18.5117}, {199.39499999999998`, 
            17.728899999999996`}, {200.02999999999997`, 
            17.094099999999997`}, {200.81199999999998`, 
            17.094099999999997`}, {201.595, 17.094099999999997`}, {202.23, 
            17.728899999999996`}, {202.23, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
            19.929299999999998`}, {200.81199999999998`, 
            19.929299999999998`}, {200.02999999999997`, 
            19.929299999999998`}, {199.39499999999998`, 19.2945}, {
            199.39499999999998`, 18.5117}, {199.39499999999998`, 
            17.728899999999996`}, {200.02999999999997`, 
            17.094099999999997`}, {200.81199999999998`, 
            17.094099999999997`}, {201.595, 17.094099999999997`}, {202.23, 
            17.728899999999996`}, {202.23, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
            23.978499999999997`}, {200.81199999999998`, 
            23.978499999999997`}, {200.02999999999997`, 
            23.978499999999997`}, {199.39499999999998`, 23.3438}, {
            199.39499999999998`, 22.560899999999997`}, {199.39499999999998`, 
            21.7781}, {200.02999999999997`, 21.1438}, {200.81199999999998`, 
            21.1438}, {201.595, 21.1438}, {202.23, 21.7781}, {202.23, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
            23.978499999999997`}, {200.81199999999998`, 
            23.978499999999997`}, {200.02999999999997`, 
            23.978499999999997`}, {199.39499999999998`, 23.3438}, {
            199.39499999999998`, 22.560899999999997`}, {199.39499999999998`, 
            21.7781}, {200.02999999999997`, 21.1438}, {200.81199999999998`, 
            21.1438}, {201.595, 21.1438}, {202.23, 21.7781}, {202.23, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
            229.159, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            22.560899999999997`}, {229.159, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
            229.159, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
            229.159, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            22.560899999999997`}, {229.159, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 14.4621}, {
            229.159, 26.6109}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 6.36289}, {230.57699999999997`, 
            7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
            229.159, 7.780469999999998}, {228.37699999999995`, 
            7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
            227.74199999999996`, 6.36289}, {227.74199999999996`, 
            5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
            229.159, 4.945699999999999}, {229.94199999999998`, 
            4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
            230.57699999999997`, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 6.36289}, {230.57699999999997`, 
            7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
            229.159, 7.780469999999998}, {228.37699999999995`, 
            7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
            227.74199999999996`, 6.36289}, {227.74199999999996`, 
            5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
            229.159, 4.945699999999999}, {229.94199999999998`, 
            4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
            230.57699999999997`, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 10.4129}, {230.57699999999997`, 
            11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
            11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
            11.195700000000002`}, {227.74199999999996`, 10.4129}, {
            227.74199999999996`, 9.63008}, {228.37699999999995`, 
            8.995310000000002}, {229.159, 8.995310000000002}, {
            229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
            9.63008}, {230.57699999999997`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 10.4129}, {230.57699999999997`, 
            11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
            11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
            11.195700000000002`}, {227.74199999999996`, 10.4129}, {
            227.74199999999996`, 9.63008}, {228.37699999999995`, 
            8.995310000000002}, {229.159, 8.995310000000002}, {
            229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
            9.63008}, {230.57699999999997`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.4621}, {230.57699999999997`, 
            15.245299999999999`}, {229.94199999999998`, 
            15.879699999999998`}, {229.159, 15.879699999999998`}, {
            228.37699999999995`, 15.879699999999998`}, {227.74199999999996`, 
            15.245299999999999`}, {227.74199999999996`, 14.4621}, {
            227.74199999999996`, 13.679299999999996`}, {228.37699999999995`, 
            13.044899999999997`}, {229.159, 13.044899999999997`}, {
            229.94199999999998`, 13.044899999999997`}, {230.57699999999997`, 
            13.679299999999996`}, {230.57699999999997`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.4621}, {230.57699999999997`, 
            15.245299999999999`}, {229.94199999999998`, 
            15.879699999999998`}, {229.159, 15.879699999999998`}, {
            228.37699999999995`, 15.879699999999998`}, {227.74199999999996`, 
            15.245299999999999`}, {227.74199999999996`, 14.4621}, {
            227.74199999999996`, 13.679299999999996`}, {228.37699999999995`, 
            13.044899999999997`}, {229.159, 13.044899999999997`}, {
            229.94199999999998`, 13.044899999999997`}, {230.57699999999997`, 
            13.679299999999996`}, {230.57699999999997`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
            229.94199999999998`, 19.929299999999998`}, {229.159, 
            19.929299999999998`}, {228.37699999999995`, 
            19.929299999999998`}, {227.74199999999996`, 19.2945}, {
            227.74199999999996`, 18.5117}, {227.74199999999996`, 
            17.728899999999996`}, {228.37699999999995`, 
            17.094099999999997`}, {229.159, 17.094099999999997`}, {
            229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
            17.728899999999996`}, {230.57699999999997`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
            229.94199999999998`, 19.929299999999998`}, {229.159, 
            19.929299999999998`}, {228.37699999999995`, 
            19.929299999999998`}, {227.74199999999996`, 19.2945}, {
            227.74199999999996`, 18.5117}, {227.74199999999996`, 
            17.728899999999996`}, {228.37699999999995`, 
            17.094099999999997`}, {229.159, 17.094099999999997`}, {
            229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
            17.728899999999996`}, {230.57699999999997`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
            23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
            23.978499999999997`}, {228.37699999999995`, 
            23.978499999999997`}, {227.74199999999996`, 23.3438}, {
            227.74199999999996`, 22.560899999999997`}, {227.74199999999996`, 
            21.7781}, {228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
            229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
            230.57699999999997`, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
            23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
            23.978499999999997`}, {228.37699999999995`, 
            23.978499999999997`}, {227.74199999999996`, 23.3438}, {
            227.74199999999996`, 22.560899999999997`}, {227.74199999999996`, 
            21.7781}, {228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
            229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
            230.57699999999997`, 22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 26.6109}, {230.57699999999997`, 
            27.393799999999995`}, {229.94199999999998`, 
            28.028499999999994`}, {229.159, 28.028499999999994`}, {
            228.37699999999995`, 28.028499999999994`}, {227.74199999999996`, 
            27.393799999999995`}, {227.74199999999996`, 26.6109}, {
            227.74199999999996`, 25.828099999999992`}, {228.37699999999995`, 
            25.193399999999997`}, {229.159, 25.193399999999997`}, {
            229.94199999999998`, 25.193399999999997`}, {230.57699999999997`, 
            25.828099999999992`}, {230.57699999999997`, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 26.6109}, {230.57699999999997`, 
            27.393799999999995`}, {229.94199999999998`, 
            28.028499999999994`}, {229.159, 28.028499999999994`}, {
            228.37699999999995`, 28.028499999999994`}, {227.74199999999996`, 
            27.393799999999995`}, {227.74199999999996`, 26.6109}, {
            227.74199999999996`, 25.828099999999992`}, {228.37699999999995`, 
            25.193399999999997`}, {229.159, 25.193399999999997`}, {
            229.94199999999998`, 25.193399999999997`}, {230.57699999999997`, 
            25.828099999999992`}, {230.57699999999997`, 26.6109}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 18.5117}, {
            257.50600000000003`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {
            257.50600000000003`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {
            257.50600000000003`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 26.6109}, {
            257.50600000000003`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 10.4129}, {258.9239999999999, 
            11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
            11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
            11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
            256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
            8.995310000000002}, {258.289, 8.995310000000002}, {
            258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 10.4129}, {258.9239999999999, 
            11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
            11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
            11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
            256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
            8.995310000000002}, {258.289, 8.995310000000002}, {
            258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.4621}, {258.9239999999999, 
            15.245299999999999`}, {258.289, 15.879699999999998`}, {
            257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
            15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
            14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
            13.044899999999997`}, {257.50600000000003`, 
            13.044899999999997`}, {258.289, 13.044899999999997`}, {
            258.9239999999999, 13.679299999999996`}, {258.9239999999999, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.4621}, {258.9239999999999, 
            15.245299999999999`}, {258.289, 15.879699999999998`}, {
            257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
            15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
            14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
            13.044899999999997`}, {257.50600000000003`, 
            13.044899999999997`}, {258.289, 13.044899999999997`}, {
            258.9239999999999, 13.679299999999996`}, {258.9239999999999, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
            258.289, 19.929299999999998`}, {257.50600000000003`, 
            19.929299999999998`}, {256.72299999999996`, 
            19.929299999999998`}, {256.089, 19.2945}, {256.089, 18.5117}, {
            256.089, 17.728899999999996`}, {256.72299999999996`, 
            17.094099999999997`}, {257.50600000000003`, 
            17.094099999999997`}, {258.289, 17.094099999999997`}, {
            258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {
            258.289, 19.929299999999998`}, {257.50600000000003`, 
            19.929299999999998`}, {256.72299999999996`, 
            19.929299999999998`}, {256.089, 19.2945}, {256.089, 18.5117}, {
            256.089, 17.728899999999996`}, {256.72299999999996`, 
            17.094099999999997`}, {257.50600000000003`, 
            17.094099999999997`}, {258.289, 17.094099999999997`}, {
            258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
            23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
            23.978499999999997`}, {256.72299999999996`, 
            23.978499999999997`}, {256.089, 23.3438}, {256.089, 
            22.560899999999997`}, {256.089, 21.7781}, {256.72299999999996`, 
            21.1438}, {257.50600000000003`, 21.1438}, {258.289, 21.1438}, {
            258.9239999999999, 21.7781}, {258.9239999999999, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
            23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
            23.978499999999997`}, {256.72299999999996`, 
            23.978499999999997`}, {256.089, 23.3438}, {256.089, 
            22.560899999999997`}, {256.089, 21.7781}, {256.72299999999996`, 
            21.1438}, {257.50600000000003`, 21.1438}, {258.289, 21.1438}, {
            258.9239999999999, 21.7781}, {258.9239999999999, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            22.560899999999997`}, {285.853, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
            285.853, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
            285.853, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
            285.853, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
            285.853, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
            285.853, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            22.560899999999997`}, {285.853, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
            285.853, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
            3.0964799999999997`}, {286.63599999999997`, 
            3.7308599999999994`}, {285.853, 3.7308599999999994`}, {
            285.06999999999994`, 3.7308599999999994`}, {284.436, 
            3.0964799999999997`}, {284.436, 2.3136699999999997`}, {284.436, 
            1.5308599999999999`}, {285.06999999999994`, 0.8960940000000002}, {
            285.853, 0.8960940000000002}, {286.63599999999997`, 
            0.8960940000000002}, {287.2699999999999, 1.5308599999999999`}, {
            287.2699999999999, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
            3.0964799999999997`}, {286.63599999999997`, 
            3.7308599999999994`}, {285.853, 3.7308599999999994`}, {
            285.06999999999994`, 3.7308599999999994`}, {284.436, 
            3.0964799999999997`}, {284.436, 2.3136699999999997`}, {284.436, 
            1.5308599999999999`}, {285.06999999999994`, 0.8960940000000002}, {
            285.853, 0.8960940000000002}, {286.63599999999997`, 
            0.8960940000000002}, {287.2699999999999, 1.5308599999999999`}, {
            287.2699999999999, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 6.36289}, {287.2699999999999, 
            7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
            285.853, 7.780469999999998}, {285.06999999999994`, 
            7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
            6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
            4.945699999999999}, {285.853, 4.945699999999999}, {
            286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
            5.580079999999999}, {287.2699999999999, 6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 6.36289}, {287.2699999999999, 
            7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
            285.853, 7.780469999999998}, {285.06999999999994`, 
            7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
            6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
            4.945699999999999}, {285.853, 4.945699999999999}, {
            286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
            5.580079999999999}, {287.2699999999999, 6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 10.4129}, {287.2699999999999, 
            11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
            11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
            11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
            285.06999999999994`, 8.995310000000002}, {285.853, 
            8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
            287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 10.4129}, {287.2699999999999, 
            11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
            11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
            11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
            285.06999999999994`, 8.995310000000002}, {285.853, 
            8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
            287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.4621}, {287.2699999999999, 
            15.245299999999999`}, {286.63599999999997`, 
            15.879699999999998`}, {285.853, 15.879699999999998`}, {
            285.06999999999994`, 15.879699999999998`}, {284.436, 
            15.245299999999999`}, {284.436, 14.4621}, {284.436, 
            13.679299999999996`}, {285.06999999999994`, 
            13.044899999999997`}, {285.853, 13.044899999999997`}, {
            286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
            13.679299999999996`}, {287.2699999999999, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.4621}, {287.2699999999999, 
            15.245299999999999`}, {286.63599999999997`, 
            15.879699999999998`}, {285.853, 15.879699999999998`}, {
            285.06999999999994`, 15.879699999999998`}, {284.436, 
            15.245299999999999`}, {284.436, 14.4621}, {284.436, 
            13.679299999999996`}, {285.06999999999994`, 
            13.044899999999997`}, {285.853, 13.044899999999997`}, {
            286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
            13.679299999999996`}, {287.2699999999999, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
            286.63599999999997`, 19.929299999999998`}, {285.853, 
            19.929299999999998`}, {285.06999999999994`, 
            19.929299999999998`}, {284.436, 19.2945}, {284.436, 18.5117}, {
            284.436, 17.728899999999996`}, {285.06999999999994`, 
            17.094099999999997`}, {285.853, 17.094099999999997`}, {
            286.63599999999997`, 17.094099999999997`}, {287.2699999999999, 
            17.728899999999996`}, {287.2699999999999, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
            286.63599999999997`, 19.929299999999998`}, {285.853, 
            19.929299999999998`}, {285.06999999999994`, 
            19.929299999999998`}, {284.436, 19.2945}, {284.436, 18.5117}, {
            284.436, 17.728899999999996`}, {285.06999999999994`, 
            17.094099999999997`}, {285.853, 17.094099999999997`}, {
            286.63599999999997`, 17.094099999999997`}, {287.2699999999999, 
            17.728899999999996`}, {287.2699999999999, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
            23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
            23.978499999999997`}, {285.06999999999994`, 
            23.978499999999997`}, {284.436, 23.3438}, {284.436, 
            22.560899999999997`}, {284.436, 21.7781}, {285.06999999999994`, 
            21.1438}, {285.853, 21.1438}, {286.63599999999997`, 21.1438}, {
            287.2699999999999, 21.7781}, {287.2699999999999, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
            23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
            23.978499999999997`}, {285.06999999999994`, 
            23.978499999999997`}, {284.436, 23.3438}, {284.436, 
            22.560899999999997`}, {284.436, 21.7781}, {285.06999999999994`, 
            21.1438}, {285.853, 21.1438}, {286.63599999999997`, 21.1438}, {
            287.2699999999999, 21.7781}, {287.2699999999999, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 26.6109}, {287.2699999999999, 
            27.393799999999995`}, {286.63599999999997`, 
            28.028499999999994`}, {285.853, 28.028499999999994`}, {
            285.06999999999994`, 28.028499999999994`}, {284.436, 
            27.393799999999995`}, {284.436, 26.6109}, {284.436, 
            25.828099999999992`}, {285.06999999999994`, 
            25.193399999999997`}, {285.853, 25.193399999999997`}, {
            286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
            25.828099999999992`}, {287.2699999999999, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 26.6109}, {287.2699999999999, 
            27.393799999999995`}, {286.63599999999997`, 
            28.028499999999994`}, {285.853, 28.028499999999994`}, {
            285.06999999999994`, 28.028499999999994`}, {284.436, 
            27.393799999999995`}, {284.436, 26.6109}, {284.436, 
            25.828099999999992`}, {285.06999999999994`, 
            25.193399999999997`}, {285.853, 25.193399999999997`}, {
            286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
            25.828099999999992`}, {287.2699999999999, 26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 30.6605}, {287.2699999999999, 
            31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
            285.853, 32.07769999999999}, {285.06999999999994`, 
            32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
            30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
            29.24299999999999}, {285.853, 29.24299999999999}, {
            286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
            29.877699999999994`}, {287.2699999999999, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 30.6605}, {287.2699999999999, 
            31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
            285.853, 32.07769999999999}, {285.06999999999994`, 
            32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
            30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
            29.24299999999999}, {285.853, 29.24299999999999}, {
            286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
            29.877699999999994`}, {287.2699999999999, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.4621}, {
            314.20000000000005`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 26.6109}, {
            314.20000000000005`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 10.4129}, {
            314.20000000000005`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 22.560899999999997`}, {
            314.20000000000005`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 10.4129}, {315.61699999999996`, 
            11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
            11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
            312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
            8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
            314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
            315.61699999999996`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 10.4129}, {315.61699999999996`, 
            11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
            11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
            312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
            8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
            314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
            315.61699999999996`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.4621}, {315.61699999999996`, 
            15.245299999999999`}, {314.983, 15.879699999999998`}, {
            314.20000000000005`, 15.879699999999998`}, {313.417, 
            15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
            14.4621}, {312.782, 13.679299999999996`}, {313.417, 
            13.044899999999997`}, {314.20000000000005`, 
            13.044899999999997`}, {314.983, 13.044899999999997`}, {
            315.61699999999996`, 13.679299999999996`}, {315.61699999999996`, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.4621}, {315.61699999999996`, 
            15.245299999999999`}, {314.983, 15.879699999999998`}, {
            314.20000000000005`, 15.879699999999998`}, {313.417, 
            15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
            14.4621}, {312.782, 13.679299999999996`}, {313.417, 
            13.044899999999997`}, {314.20000000000005`, 
            13.044899999999997`}, {314.983, 13.044899999999997`}, {
            315.61699999999996`, 13.679299999999996`}, {315.61699999999996`, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
            314.983, 19.929299999999998`}, {314.20000000000005`, 
            19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
            19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
            313.417, 17.094099999999997`}, {314.20000000000005`, 
            17.094099999999997`}, {314.983, 17.094099999999997`}, {
            315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
            314.983, 19.929299999999998`}, {314.20000000000005`, 
            19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
            19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
            313.417, 17.094099999999997`}, {314.20000000000005`, 
            17.094099999999997`}, {314.983, 17.094099999999997`}, {
            315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
            23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
            23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
            23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
            313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
            21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
            23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
            23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
            23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
            313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
            21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
            22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
            342.547, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            22.560899999999997`}, {342.547, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
            342.547, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
            342.547, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
            342.547, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
            342.547, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
            342.547, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            22.560899999999997`}, {342.547, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
            3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
            3.7308599999999994`}, {341.76399999999995`, 
            3.7308599999999994`}, {341.12899999999996`, 
            3.0964799999999997`}, {341.12899999999996`, 
            2.3136699999999997`}, {341.12899999999996`, 
            1.5308599999999999`}, {341.76399999999995`, 0.8960940000000002}, {
            342.547, 0.8960940000000002}, {343.33, 0.8960940000000002}, {
            343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
            3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
            3.7308599999999994`}, {341.76399999999995`, 
            3.7308599999999994`}, {341.12899999999996`, 
            3.0964799999999997`}, {341.12899999999996`, 
            2.3136699999999997`}, {341.12899999999996`, 
            1.5308599999999999`}, {341.76399999999995`, 0.8960940000000002}, {
            342.547, 0.8960940000000002}, {343.33, 0.8960940000000002}, {
            343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 6.36289}, {343.96399999999994`, 
            7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
            7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
            341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
            6.36289}, {341.12899999999996`, 5.580079999999999}, {
            341.76399999999995`, 4.945699999999999}, {342.547, 
            4.945699999999999}, {343.33, 4.945699999999999}, {
            343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
            6.36289}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 6.36289}, {343.96399999999994`, 
            7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
            7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
            341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
            6.36289}, {341.12899999999996`, 5.580079999999999}, {
            341.76399999999995`, 4.945699999999999}, {342.547, 
            4.945699999999999}, {343.33, 4.945699999999999}, {
            343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
            6.36289}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 10.4129}, {343.96399999999994`, 
            11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
            341.76399999999995`, 11.8305}, {341.12899999999996`, 
            11.195700000000002`}, {341.12899999999996`, 10.4129}, {
            341.12899999999996`, 9.63008}, {341.76399999999995`, 
            8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
            8.995310000000002}, {343.96399999999994`, 9.63008}, {
            343.96399999999994`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 10.4129}, {343.96399999999994`, 
            11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
            341.76399999999995`, 11.8305}, {341.12899999999996`, 
            11.195700000000002`}, {341.12899999999996`, 10.4129}, {
            341.12899999999996`, 9.63008}, {341.76399999999995`, 
            8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
            8.995310000000002}, {343.96399999999994`, 9.63008}, {
            343.96399999999994`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.4621}, {343.96399999999994`, 
            15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
            15.879699999999998`}, {341.76399999999995`, 
            15.879699999999998`}, {341.12899999999996`, 
            15.245299999999999`}, {341.12899999999996`, 14.4621}, {
            341.12899999999996`, 13.679299999999996`}, {341.76399999999995`, 
            13.044899999999997`}, {342.547, 13.044899999999997`}, {343.33, 
            13.044899999999997`}, {343.96399999999994`, 
            13.679299999999996`}, {343.96399999999994`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.4621}, {343.96399999999994`, 
            15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
            15.879699999999998`}, {341.76399999999995`, 
            15.879699999999998`}, {341.12899999999996`, 
            15.245299999999999`}, {341.12899999999996`, 14.4621}, {
            341.12899999999996`, 13.679299999999996`}, {341.76399999999995`, 
            13.044899999999997`}, {342.547, 13.044899999999997`}, {343.33, 
            13.044899999999997`}, {343.96399999999994`, 
            13.679299999999996`}, {343.96399999999994`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
            343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
            341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
            19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
            17.728899999999996`}, {341.76399999999995`, 
            17.094099999999997`}, {342.547, 17.094099999999997`}, {343.33, 
            17.094099999999997`}, {343.96399999999994`, 
            17.728899999999996`}, {343.96399999999994`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
            343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
            341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
            19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
            17.728899999999996`}, {341.76399999999995`, 
            17.094099999999997`}, {342.547, 17.094099999999997`}, {343.33, 
            17.094099999999997`}, {343.96399999999994`, 
            17.728899999999996`}, {343.96399999999994`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
            23.3438}, {343.33, 23.978499999999997`}, {342.547, 
            23.978499999999997`}, {341.76399999999995`, 
            23.978499999999997`}, {341.12899999999996`, 23.3438}, {
            341.12899999999996`, 22.560899999999997`}, {341.12899999999996`, 
            21.7781}, {341.76399999999995`, 21.1438}, {342.547, 21.1438}, {
            343.33, 21.1438}, {343.96399999999994`, 21.7781}, {
            343.96399999999994`, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
            23.3438}, {343.33, 23.978499999999997`}, {342.547, 
            23.978499999999997`}, {341.76399999999995`, 
            23.978499999999997`}, {341.12899999999996`, 23.3438}, {
            341.12899999999996`, 22.560899999999997`}, {341.12899999999996`, 
            21.7781}, {341.76399999999995`, 21.1438}, {342.547, 21.1438}, {
            343.33, 21.1438}, {343.96399999999994`, 21.7781}, {
            343.96399999999994`, 22.560899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 26.6109}, {343.96399999999994`, 
            27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
            28.028499999999994`}, {341.76399999999995`, 
            28.028499999999994`}, {341.12899999999996`, 
            27.393799999999995`}, {341.12899999999996`, 26.6109}, {
            341.12899999999996`, 25.828099999999992`}, {341.76399999999995`, 
            25.193399999999997`}, {342.547, 25.193399999999997`}, {343.33, 
            25.193399999999997`}, {343.96399999999994`, 
            25.828099999999992`}, {343.96399999999994`, 26.6109}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 26.6109}, {343.96399999999994`, 
            27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
            28.028499999999994`}, {341.76399999999995`, 
            28.028499999999994`}, {341.12899999999996`, 
            27.393799999999995`}, {341.12899999999996`, 26.6109}, {
            341.12899999999996`, 25.828099999999992`}, {341.76399999999995`, 
            25.193399999999997`}, {342.547, 25.193399999999997`}, {343.33, 
            25.193399999999997`}, {343.96399999999994`, 
            25.828099999999992`}, {343.96399999999994`, 26.6109}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 30.6605}, {343.96399999999994`, 
            31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
            32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
            341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
            30.6605}, {341.12899999999996`, 29.877699999999994`}, {
            341.76399999999995`, 29.24299999999999}, {342.547, 
            29.24299999999999}, {343.33, 29.24299999999999}, {
            343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
            30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 30.6605}, {343.96399999999994`, 
            31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
            32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
            341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
            30.6605}, {341.12899999999996`, 29.877699999999994`}, {
            341.76399999999995`, 29.24299999999999}, {342.547, 
            29.24299999999999}, {343.33, 29.24299999999999}, {
            343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
            30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {
            370.89300000000003`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
            370.89300000000003`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {
            370.89300000000003`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 30.6605}, {
            370.89300000000003`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 10.4129}, {372.311, 11.195700000000002`}, {
            371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
            370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
            369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
            370.111, 8.995310000000002}, {370.89300000000003`, 
            8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
            372.311, 9.63008}, {372.311, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 10.4129}, {372.311, 11.195700000000002`}, {
            371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
            370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
            369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
            370.111, 8.995310000000002}, {370.89300000000003`, 
            8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
            372.311, 9.63008}, {372.311, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.4621}, {372.311, 15.245299999999999`}, {
            371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
            15.879699999999998`}, {370.111, 15.879699999999998`}, {
            369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
            14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
            13.044899999999997`}, {370.89300000000003`, 
            13.044899999999997`}, {371.67599999999993`, 
            13.044899999999997`}, {372.311, 13.679299999999996`}, {372.311, 
            14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.4621}, {372.311, 15.245299999999999`}, {
            371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
            15.879699999999998`}, {370.111, 15.879699999999998`}, {
            369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
            14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
            13.044899999999997`}, {370.89300000000003`, 
            13.044899999999997`}, {371.67599999999993`, 
            13.044899999999997`}, {372.311, 13.679299999999996`}, {372.311, 
            14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
            19.929299999999998`}, {370.89300000000003`, 
            19.929299999999998`}, {370.111, 19.929299999999998`}, {
            369.47599999999994`, 19.2945}, {369.47599999999994`, 18.5117}, {
            369.47599999999994`, 17.728899999999996`}, {370.111, 
            17.094099999999997`}, {370.89300000000003`, 
            17.094099999999997`}, {371.67599999999993`, 
            17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
            18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
            19.929299999999998`}, {370.89300000000003`, 
            19.929299999999998`}, {370.111, 19.929299999999998`}, {
            369.47599999999994`, 19.2945}, {369.47599999999994`, 18.5117}, {
            369.47599999999994`, 17.728899999999996`}, {370.111, 
            17.094099999999997`}, {370.89300000000003`, 
            17.094099999999997`}, {371.67599999999993`, 
            17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
            18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 22.560899999999997`}, {372.311, 23.3438}, {
            371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
            23.978499999999997`}, {370.111, 23.978499999999997`}, {
            369.47599999999994`, 23.3438}, {369.47599999999994`, 
            22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
            21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
            21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 22.560899999999997`}, {372.311, 23.3438}, {
            371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
            23.978499999999997`}, {370.111, 23.978499999999997`}, {
            369.47599999999994`, 23.3438}, {369.47599999999994`, 
            22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
            21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
            21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
            399.23999999999995`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
            399.23999999999995`, 10.4129}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
            399.23999999999995`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            22.560899999999997`}, {399.23999999999995`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
            399.23999999999995`, 18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
            399.23999999999995`, 22.560899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 10.4129}, {400.65799999999996`, 
            11.195700000000002`}, {400.02299999999997`, 11.8305}, {
            399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
            11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
            398.457, 8.995310000000002}, {399.23999999999995`, 
            8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
            400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 10.4129}, {400.65799999999996`, 
            11.195700000000002`}, {400.02299999999997`, 11.8305}, {
            399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
            11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
            398.457, 8.995310000000002}, {399.23999999999995`, 
            8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
            400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.4621}, {400.65799999999996`, 
            15.245299999999999`}, {400.02299999999997`, 
            15.879699999999998`}, {399.23999999999995`, 
            15.879699999999998`}, {398.457, 15.879699999999998`}, {397.823, 
            15.245299999999999`}, {397.823, 14.4621}, {397.823, 
            13.679299999999996`}, {398.457, 13.044899999999997`}, {
            399.23999999999995`, 13.044899999999997`}, {400.02299999999997`, 
            13.044899999999997`}, {400.65799999999996`, 
            13.679299999999996`}, {400.65799999999996`, 14.4621}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.4621}, {400.65799999999996`, 
            15.245299999999999`}, {400.02299999999997`, 
            15.879699999999998`}, {399.23999999999995`, 
            15.879699999999998`}, {398.457, 15.879699999999998`}, {397.823, 
            15.245299999999999`}, {397.823, 14.4621}, {397.823, 
            13.679299999999996`}, {398.457, 13.044899999999997`}, {
            399.23999999999995`, 13.044899999999997`}, {400.02299999999997`, 
            13.044899999999997`}, {400.65799999999996`, 
            13.679299999999996`}, {400.65799999999996`, 14.4621}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
            400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
            19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
            19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
            398.457, 17.094099999999997`}, {399.23999999999995`, 
            17.094099999999997`}, {400.02299999999997`, 
            17.094099999999997`}, {400.65799999999996`, 
            17.728899999999996`}, {400.65799999999996`, 18.5117}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
            400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
            19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
            19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
            398.457, 17.094099999999997`}, {399.23999999999995`, 
            17.094099999999997`}, {400.02299999999997`, 
            17.094099999999997`}, {400.65799999999996`, 
            17.728899999999996`}, {400.65799999999996`, 18.5117}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
            23.3438}, {400.02299999999997`, 23.978499999999997`}, {
            399.23999999999995`, 23.978499999999997`}, {398.457, 
            23.978499999999997`}, {397.823, 23.3438}, {397.823, 
            22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
            399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
            400.65799999999996`, 21.7781}, {400.65799999999996`, 
            22.560899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
            23.3438}, {400.02299999999997`, 23.978499999999997`}, {
            399.23999999999995`, 23.978499999999997`}, {398.457, 
            23.978499999999997`}, {397.823, 23.3438}, {397.823, 
            22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
            399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
            400.65799999999996`, 21.7781}, {400.65799999999996`, 
            22.560899999999997`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.001987556109725686], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 17.837100000000003`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
            115.77199999999999`, 15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
            115.77199999999999`, 19.8617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {172.466, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {172.466, 
            15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 18.5117}, {171.349, 
            19.628100000000003`}, {171.349, 21.444499999999998`}, {172.466, 
            22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 6.36289}, {229.159, 
            7.712889999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {229.159, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.4621}, {228.043, 
            15.578899999999997`}, {228.043, 17.394899999999996`}, {229.159, 
            18.5117}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 22.560899999999997`}, {
            228.043, 23.6777}, {228.043, 25.4941}, {229.159, 26.6109}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 2.3136699999999997`}, {
            284.73600000000005`, 3.43008}, {284.73600000000005`, 
            5.246479999999999}, {285.853, 6.36289}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 10.4129}, {
            284.73600000000005`, 11.5293}, {284.73600000000005`, 13.3457}, {
            285.853, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.5117}, {
            284.73600000000005`, 19.628100000000003`}, {284.73600000000005`, 
            21.444499999999998`}, {285.853, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 26.6109}, {
            284.73600000000005`, 27.727699999999995`}, {284.73600000000005`, 
            29.54379999999999}, {285.853, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 2.3136699999999997`}, {
            342.547, 3.6636699999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {342.547, 
            7.712889999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {342.547, 
            11.762899999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {342.547, 
            15.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 18.5117}, {
            341.43000000000006`, 19.628100000000003`}, {341.43000000000006`, 
            21.444499999999998`}, {342.547, 22.560899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 26.6109}, {
            341.43000000000006`, 27.727699999999995`}, {341.43000000000006`, 
            29.54379999999999}, {342.547, 30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 10.4129}, {
            398.12399999999997`, 11.5293}, {398.12399999999997`, 13.3457}, {
            399.23999999999995`, 14.4621}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 18.5117}, {
            398.12399999999997`, 19.628100000000003`}, {398.12399999999997`, 
            21.444499999999998`}, {399.23999999999995`, 22.560899999999997`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{401., 33.},
         PlotRange->{{0., 401.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.002183406113537118], 
          {Thickness[0.0008700873362445415], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0008700873362445415], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
            12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
            13.179699999999997`}, {114.98899999999998`, 
            13.179699999999997`}, {114.35499999999998`, 12.5453}, {
            114.35499999999998`, 11.762499999999998`}, {114.35499999999998`, 
            10.979700000000001`}, {114.98899999999998`, 
            10.344900000000003`}, {115.77199999999999`, 
            10.344900000000003`}, {116.555, 10.344900000000003`}, {
            117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
            21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
            22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
            21.994500000000002`}, {114.35499999999998`, 
            21.211699999999997`}, {114.35499999999998`, 20.4289}, {
            114.98899999999998`, 19.7941}, {115.77199999999999`, 19.7941}, {
            116.555, 19.7941}, {117.18899999999996`, 20.4289}, {
            117.18899999999996`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {144.119, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
            12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
            13.179699999999997`}, {143.33599999999998`, 
            13.179699999999997`}, {142.70199999999997`, 12.5453}, {
            142.70199999999997`, 11.762499999999998`}, {142.70199999999997`, 
            10.979700000000001`}, {143.33599999999998`, 
            10.344900000000003`}, {144.119, 10.344900000000003`}, {
            144.90200000000002`, 10.344900000000003`}, {145.53599999999997`, 
            10.979700000000001`}, {145.53599999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
            21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
            22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
            21.994500000000002`}, {142.70199999999997`, 
            21.211699999999997`}, {142.70199999999997`, 20.4289}, {
            143.33599999999998`, 19.7941}, {144.119, 19.7941}, {
            144.90200000000002`, 19.7941}, {145.53599999999997`, 20.4289}, {
            145.53599999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
            172.466, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
            172.466, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
            201.595, 3.7308599999999994`}, {200.81199999999998`, 
            3.7308599999999994`}, {200.02999999999997`, 
            3.7308599999999994`}, {199.39499999999998`, 
            3.0964799999999997`}, {199.39499999999998`, 
            2.3136699999999997`}, {199.39499999999998`, 
            1.5308599999999999`}, {200.02999999999997`, 0.8960940000000002}, {
            200.81199999999998`, 0.8960940000000002}, {201.595, 
            0.8960940000000002}, {202.23, 1.5308599999999999`}, {202.23, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
            32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
            200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
            31.443399999999993`}, {199.39499999999998`, 30.6605}, {
            199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
            29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
            201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {
            202.23, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 30.6605}, {
            229.159, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            21.211699999999997`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
            257.50600000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
            3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
            257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
            3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
            2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
            256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
            0.8960940000000002}, {258.289, 0.8960940000000002}, {
            258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 30.6605}, {258.9239999999999, 
            31.443399999999993`}, {258.289, 32.07769999999999}, {
            257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
            32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
            30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
            29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
            258.289, 29.24299999999999}, {258.9239999999999, 
            29.877699999999994`}, {258.9239999999999, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            11.762499999999998`}, {285.853, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            21.211699999999997`}, {285.853, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
            3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
            314.20000000000005`, 3.7308599999999994`}, {313.417, 
            3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
            2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
            0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
            314.983, 0.8960940000000002}, {315.61699999999996`, 
            1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 30.6605}, {315.61699999999996`, 
            31.443399999999993`}, {314.983, 32.07769999999999}, {
            314.20000000000005`, 32.07769999999999}, {313.417, 
            32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
            30.6605}, {312.782, 29.877699999999994`}, {313.417, 
            29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
            314.983, 29.24299999999999}, {315.61699999999996`, 
            29.877699999999994`}, {315.61699999999996`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            2.3136699999999997`}, {342.547, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            21.211699999999997`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
            371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
            3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
            369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
            2.3136699999999997`}, {369.47599999999994`, 
            1.5308599999999999`}, {370.111, 0.8960940000000002}, {
            370.89300000000003`, 0.8960940000000002}, {371.67599999999993`, 
            0.8960940000000002}, {372.311, 1.5308599999999999`}, {372.311, 
            2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 30.6605}, {372.311, 31.443399999999993`}, {
            371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
            32.07769999999999}, {370.111, 32.07769999999999}, {
            369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
            30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
            29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
            371.67599999999993`, 29.24299999999999}, {372.311, 
            29.877699999999994`}, {372.311, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            2.3136699999999997`}, {399.23999999999995`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            21.211699999999997`}, {399.23999999999995`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 16.487099999999998`}, {400.65799999999996`, 
            17.269899999999996`}, {400.02299999999997`, 
            17.904299999999996`}, {399.23999999999995`, 
            17.904299999999996`}, {398.457, 17.904299999999996`}, {397.823, 
            17.269899999999996`}, {397.823, 16.487099999999998`}, {397.823, 
            15.704299999999996`}, {398.457, 15.069499999999998`}, {
            399.23999999999995`, 15.069499999999998`}, {400.02299999999997`, 
            15.069499999999998`}, {400.65799999999996`, 
            15.704299999999996`}, {400.65799999999996`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 16.487099999999998`}, {400.65799999999996`, 
            17.269899999999996`}, {400.02299999999997`, 
            17.904299999999996`}, {399.23999999999995`, 
            17.904299999999996`}, {398.457, 17.904299999999996`}, {397.823, 
            17.269899999999996`}, {397.823, 16.487099999999998`}, {397.823, 
            15.704299999999996`}, {398.457, 15.069499999999998`}, {
            399.23999999999995`, 15.069499999999998`}, {400.02299999999997`, 
            15.069499999999998`}, {400.65799999999996`, 
            15.704299999999996`}, {400.65799999999996`, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            16.487099999999998`}, {427.58699999999993`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 16.487099999999998`}, {429.00500000000005`, 
            17.269899999999996`}, {428.3699999999999, 17.904299999999996`}, {
            427.58699999999993`, 17.904299999999996`}, {426.80400000000003`, 
            17.904299999999996`}, {426.17, 17.269899999999996`}, {426.17, 
            16.487099999999998`}, {426.17, 15.704299999999996`}, {
            426.80400000000003`, 15.069499999999998`}, {427.58699999999993`, 
            15.069499999999998`}, {428.3699999999999, 15.069499999999998`}, {
            429.00500000000005`, 15.704299999999996`}, {429.00500000000005`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 16.487099999999998`}, {429.00500000000005`, 
            17.269899999999996`}, {428.3699999999999, 17.904299999999996`}, {
            427.58699999999993`, 17.904299999999996`}, {426.80400000000003`, 
            17.904299999999996`}, {426.17, 17.269899999999996`}, {426.17, 
            16.487099999999998`}, {426.17, 15.704299999999996`}, {
            426.80400000000003`, 15.069499999999998`}, {427.58699999999993`, 
            15.069499999999998`}, {428.3699999999999, 15.069499999999998`}, {
            429.00500000000005`, 15.704299999999996`}, {429.00500000000005`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0017401965065502185`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 19.636700000000005`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            172.466, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            172.466, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
            226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
            18.605900000000002`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            285.853, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            285.853, 24.361299999999996`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
            339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
            18.605900000000002`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            16.487099999999998`}, {399.23999999999995`, 19.636700000000005`}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{458., 33.},
         PlotRange->{{0., 458.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.002183406113537118], 
          {Thickness[0.0008700873362445415], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}}]}, 
          {Thickness[0.0008700873362445415], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
            17.269899999999996`}, {3.16797, 17.904299999999996`}, {
            2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
            17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
            16.487099999999998`}, {0.967578, 15.704299999999996`}, {
            1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
            15.069499999999998`}, {3.16797, 15.069499999999998`}, {
            3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {30.7316, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
            31.514499999999998`, 17.904299999999996`}, {30.7316, 
            17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
            29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
            29.3145, 15.704299999999996`}, {29.94879999999999, 
            15.069499999999998`}, {30.7316, 15.069499999999998`}, {
            31.514499999999998`, 15.069499999999998`}, {32.1492, 
            15.704299999999996`}, {32.1492, 16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
            59.0785, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
            17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
            17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
            57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
            16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
            58.29569999999998, 15.069499999999998`}, {59.0785, 
            15.069499999999998`}, {59.8613, 15.069499999999998`}, {
            60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            87.4254, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
            17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
            87.4254, 17.904299999999996`}, {86.64259999999999, 
            17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
            16.487099999999998`}, {86.0078, 15.704299999999996`}, {
            86.64259999999999, 15.069499999999998`}, {87.4254, 
            15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
            88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
            115.77199999999999`, 18.0617}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.912100000000002`}, {117.18899999999996`, 
            15.694899999999997`}, {116.555, 16.3297}, {115.77199999999999`, 
            16.3297}, {114.98899999999998`, 16.3297}, {114.35499999999998`, 
            15.694899999999997`}, {114.35499999999998`, 
            14.912100000000002`}, {114.35499999999998`, 
            14.129299999999995`}, {114.98899999999998`, 13.4945}, {
            115.77199999999999`, 13.4945}, {116.555, 13.4945}, {
            117.18899999999996`, 14.129299999999995`}, {117.18899999999996`, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 14.912100000000002`}, {117.18899999999996`, 
            15.694899999999997`}, {116.555, 16.3297}, {115.77199999999999`, 
            16.3297}, {114.98899999999998`, 16.3297}, {114.35499999999998`, 
            15.694899999999997`}, {114.35499999999998`, 
            14.912100000000002`}, {114.35499999999998`, 
            14.129299999999995`}, {114.98899999999998`, 13.4945}, {
            115.77199999999999`, 13.4945}, {116.555, 13.4945}, {
            117.18899999999996`, 14.129299999999995`}, {117.18899999999996`, 
            14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.0617}, {117.18899999999996`, 
            18.844499999999996`}, {116.555, 19.479299999999995`}, {
            115.77199999999999`, 19.479299999999995`}, {114.98899999999998`, 
            19.479299999999995`}, {114.35499999999998`, 
            18.844499999999996`}, {114.35499999999998`, 18.0617}, {
            114.35499999999998`, 17.278899999999997`}, {114.98899999999998`, 
            16.644499999999997`}, {115.77199999999999`, 
            16.644499999999997`}, {116.555, 16.644499999999997`}, {
            117.18899999999996`, 17.278899999999997`}, {117.18899999999996`, 
            18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            117.18899999999996`, 18.0617}, {117.18899999999996`, 
            18.844499999999996`}, {116.555, 19.479299999999995`}, {
            115.77199999999999`, 19.479299999999995`}, {114.98899999999998`, 
            19.479299999999995`}, {114.35499999999998`, 
            18.844499999999996`}, {114.35499999999998`, 18.0617}, {
            114.35499999999998`, 17.278899999999997`}, {114.98899999999998`, 
            16.644499999999997`}, {115.77199999999999`, 
            16.644499999999997`}, {116.555, 16.644499999999997`}, {
            117.18899999999996`, 17.278899999999997`}, {117.18899999999996`, 
            18.0617}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            14.912100000000002`}, {144.119, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.0617}, {
            144.119, 18.0617}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.912100000000002`}, {145.53599999999997`, 
            15.694899999999997`}, {144.90200000000002`, 16.3297}, {144.119, 
            16.3297}, {143.33599999999998`, 16.3297}, {142.70199999999997`, 
            15.694899999999997`}, {142.70199999999997`, 
            14.912100000000002`}, {142.70199999999997`, 
            14.129299999999995`}, {143.33599999999998`, 13.4945}, {144.119, 
            13.4945}, {144.90200000000002`, 13.4945}, {145.53599999999997`, 
            14.129299999999995`}, {145.53599999999997`, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 14.912100000000002`}, {145.53599999999997`, 
            15.694899999999997`}, {144.90200000000002`, 16.3297}, {144.119, 
            16.3297}, {143.33599999999998`, 16.3297}, {142.70199999999997`, 
            15.694899999999997`}, {142.70199999999997`, 
            14.912100000000002`}, {142.70199999999997`, 
            14.129299999999995`}, {143.33599999999998`, 13.4945}, {144.119, 
            13.4945}, {144.90200000000002`, 13.4945}, {145.53599999999997`, 
            14.129299999999995`}, {145.53599999999997`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.0617}, {145.53599999999997`, 
            18.844499999999996`}, {144.90200000000002`, 
            19.479299999999995`}, {144.119, 19.479299999999995`}, {
            143.33599999999998`, 19.479299999999995`}, {142.70199999999997`, 
            18.844499999999996`}, {142.70199999999997`, 18.0617}, {
            142.70199999999997`, 17.278899999999997`}, {143.33599999999998`, 
            16.644499999999997`}, {144.119, 16.644499999999997`}, {
            144.90200000000002`, 16.644499999999997`}, {145.53599999999997`, 
            17.278899999999997`}, {145.53599999999997`, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            145.53599999999997`, 18.0617}, {145.53599999999997`, 
            18.844499999999996`}, {144.90200000000002`, 
            19.479299999999995`}, {144.119, 19.479299999999995`}, {
            143.33599999999998`, 19.479299999999995`}, {142.70199999999997`, 
            18.844499999999996`}, {142.70199999999997`, 18.0617}, {
            142.70199999999997`, 17.278899999999997`}, {143.33599999999998`, 
            16.644499999999997`}, {144.119, 16.644499999999997`}, {
            144.90200000000002`, 16.644499999999997`}, {145.53599999999997`, 
            17.278899999999997`}, {145.53599999999997`, 18.0617}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.912100000000002`}, {
            172.466, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.0617}, {172.466, 
            14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.0617}, {172.466, 
            18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.912100000000002`}, {
            172.466, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
            12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
            13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
            12.5453}, {171.048, 11.762499999999998`}, {171.048, 
            10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
            10.344900000000003`}, {173.24900000000002`, 
            10.344900000000003`}, {173.88299999999998`, 
            10.979700000000001`}, {173.88299999999998`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.912100000000002`}, {173.88299999999998`, 
            15.694899999999997`}, {173.24900000000002`, 16.3297}, {172.466, 
            16.3297}, {171.683, 16.3297}, {171.048, 15.694899999999997`}, {
            171.048, 14.912100000000002`}, {171.048, 14.129299999999995`}, {
            171.683, 13.4945}, {172.466, 13.4945}, {173.24900000000002`, 
            13.4945}, {173.88299999999998`, 14.129299999999995`}, {
            173.88299999999998`, 14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 14.912100000000002`}, {173.88299999999998`, 
            15.694899999999997`}, {173.24900000000002`, 16.3297}, {172.466, 
            16.3297}, {171.683, 16.3297}, {171.048, 15.694899999999997`}, {
            171.048, 14.912100000000002`}, {171.048, 14.129299999999995`}, {
            171.683, 13.4945}, {172.466, 13.4945}, {173.24900000000002`, 
            13.4945}, {173.88299999999998`, 14.129299999999995`}, {
            173.88299999999998`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.0617}, {173.88299999999998`, 
            18.844499999999996`}, {173.24900000000002`, 
            19.479299999999995`}, {172.466, 19.479299999999995`}, {171.683, 
            19.479299999999995`}, {171.048, 18.844499999999996`}, {171.048, 
            18.0617}, {171.048, 17.278899999999997`}, {171.683, 
            16.644499999999997`}, {172.466, 16.644499999999997`}, {
            173.24900000000002`, 16.644499999999997`}, {173.88299999999998`, 
            17.278899999999997`}, {173.88299999999998`, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 18.0617}, {173.88299999999998`, 
            18.844499999999996`}, {173.24900000000002`, 
            19.479299999999995`}, {172.466, 19.479299999999995`}, {171.683, 
            19.479299999999995`}, {171.048, 18.844499999999996`}, {171.048, 
            18.0617}, {171.048, 17.278899999999997`}, {171.683, 
            16.644499999999997`}, {172.466, 16.644499999999997`}, {
            173.24900000000002`, 16.644499999999997`}, {173.88299999999998`, 
            17.278899999999997`}, {173.88299999999998`, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
            21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
            22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
            171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
            19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
            173.88299999999998`, 20.4289}, {173.88299999999998`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            200.81199999999998`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.912100000000002`}, {
            200.81199999999998`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.0617}, {
            200.81199999999998`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
            200.81199999999998`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
            13.179699999999997`}, {200.81199999999998`, 
            13.179699999999997`}, {200.02999999999997`, 
            13.179699999999997`}, {199.39499999999998`, 12.5453}, {
            199.39499999999998`, 11.762499999999998`}, {199.39499999999998`, 
            10.979700000000001`}, {200.02999999999997`, 
            10.344900000000003`}, {200.81199999999998`, 
            10.344900000000003`}, {201.595, 10.344900000000003`}, {202.23, 
            10.979700000000001`}, {202.23, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.912100000000002`}, {202.23, 15.694899999999997`}, {
            201.595, 16.3297}, {200.81199999999998`, 16.3297}, {
            200.02999999999997`, 16.3297}, {199.39499999999998`, 
            15.694899999999997`}, {199.39499999999998`, 
            14.912100000000002`}, {199.39499999999998`, 
            14.129299999999995`}, {200.02999999999997`, 13.4945}, {
            200.81199999999998`, 13.4945}, {201.595, 13.4945}, {202.23, 
            14.129299999999995`}, {202.23, 14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 14.912100000000002`}, {202.23, 15.694899999999997`}, {
            201.595, 16.3297}, {200.81199999999998`, 16.3297}, {
            200.02999999999997`, 16.3297}, {199.39499999999998`, 
            15.694899999999997`}, {199.39499999999998`, 
            14.912100000000002`}, {199.39499999999998`, 
            14.129299999999995`}, {200.02999999999997`, 13.4945}, {
            200.81199999999998`, 13.4945}, {201.595, 13.4945}, {202.23, 
            14.129299999999995`}, {202.23, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.0617}, {202.23, 18.844499999999996`}, {201.595, 
            19.479299999999995`}, {200.81199999999998`, 
            19.479299999999995`}, {200.02999999999997`, 
            19.479299999999995`}, {199.39499999999998`, 
            18.844499999999996`}, {199.39499999999998`, 18.0617}, {
            199.39499999999998`, 17.278899999999997`}, {200.02999999999997`, 
            16.644499999999997`}, {200.81199999999998`, 
            16.644499999999997`}, {201.595, 16.644499999999997`}, {202.23, 
            17.278899999999997`}, {202.23, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 18.0617}, {202.23, 18.844499999999996`}, {201.595, 
            19.479299999999995`}, {200.81199999999998`, 
            19.479299999999995`}, {200.02999999999997`, 
            19.479299999999995`}, {199.39499999999998`, 
            18.844499999999996`}, {199.39499999999998`, 18.0617}, {
            199.39499999999998`, 17.278899999999997`}, {200.02999999999997`, 
            16.644499999999997`}, {200.81199999999998`, 
            16.644499999999997`}, {201.595, 16.644499999999997`}, {202.23, 
            17.278899999999997`}, {202.23, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
            201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
            200.02999999999997`, 22.6289}, {199.39499999999998`, 
            21.994500000000002`}, {199.39499999999998`, 
            21.211699999999997`}, {199.39499999999998`, 20.4289}, {
            200.02999999999997`, 19.7941}, {200.81199999999998`, 19.7941}, {
            201.595, 19.7941}, {202.23, 20.4289}, {202.23, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.0617}, {
            229.159, 8.613279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            21.211699999999997`}, {229.159, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.0617}, {
            229.159, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            11.762499999999998`}, {229.159, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            21.211699999999997`}, {229.159, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
            14.912100000000002`}, {229.159, 24.360899999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 8.613279999999998}, {230.57699999999997`, 
            9.39609}, {229.94199999999998`, 10.030499999999998`}, {229.159, 
            10.030499999999998`}, {228.37699999999995`, 
            10.030499999999998`}, {227.74199999999996`, 9.39609}, {
            227.74199999999996`, 8.613279999999998}, {227.74199999999996`, 
            7.830469999999998}, {228.37699999999995`, 7.1956999999999995`}, {
            229.159, 7.1956999999999995`}, {229.94199999999998`, 
            7.1956999999999995`}, {230.57699999999997`, 7.830469999999998}, {
            230.57699999999997`, 8.613279999999998}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 8.613279999999998}, {230.57699999999997`, 
            9.39609}, {229.94199999999998`, 10.030499999999998`}, {229.159, 
            10.030499999999998`}, {228.37699999999995`, 
            10.030499999999998`}, {227.74199999999996`, 9.39609}, {
            227.74199999999996`, 8.613279999999998}, {227.74199999999996`, 
            7.830469999999998}, {228.37699999999995`, 7.1956999999999995`}, {
            229.159, 7.1956999999999995`}, {229.94199999999998`, 
            7.1956999999999995`}, {230.57699999999997`, 7.830469999999998}, {
            230.57699999999997`, 8.613279999999998}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
            12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
            13.179699999999997`}, {228.37699999999995`, 
            13.179699999999997`}, {227.74199999999996`, 12.5453}, {
            227.74199999999996`, 11.762499999999998`}, {227.74199999999996`, 
            10.979700000000001`}, {228.37699999999995`, 
            10.344900000000003`}, {229.159, 10.344900000000003`}, {
            229.94199999999998`, 10.344900000000003`}, {230.57699999999997`, 
            10.979700000000001`}, {230.57699999999997`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.912100000000002`}, {230.57699999999997`, 
            15.694899999999997`}, {229.94199999999998`, 16.3297}, {229.159, 
            16.3297}, {228.37699999999995`, 16.3297}, {227.74199999999996`, 
            15.694899999999997`}, {227.74199999999996`, 
            14.912100000000002`}, {227.74199999999996`, 
            14.129299999999995`}, {228.37699999999995`, 13.4945}, {229.159, 
            13.4945}, {229.94199999999998`, 13.4945}, {230.57699999999997`, 
            14.129299999999995`}, {230.57699999999997`, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 14.912100000000002`}, {230.57699999999997`, 
            15.694899999999997`}, {229.94199999999998`, 16.3297}, {229.159, 
            16.3297}, {228.37699999999995`, 16.3297}, {227.74199999999996`, 
            15.694899999999997`}, {227.74199999999996`, 
            14.912100000000002`}, {227.74199999999996`, 
            14.129299999999995`}, {228.37699999999995`, 13.4945}, {229.159, 
            13.4945}, {229.94199999999998`, 13.4945}, {230.57699999999997`, 
            14.129299999999995`}, {230.57699999999997`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.0617}, {230.57699999999997`, 
            18.844499999999996`}, {229.94199999999998`, 
            19.479299999999995`}, {229.159, 19.479299999999995`}, {
            228.37699999999995`, 19.479299999999995`}, {227.74199999999996`, 
            18.844499999999996`}, {227.74199999999996`, 18.0617}, {
            227.74199999999996`, 17.278899999999997`}, {228.37699999999995`, 
            16.644499999999997`}, {229.159, 16.644499999999997`}, {
            229.94199999999998`, 16.644499999999997`}, {230.57699999999997`, 
            17.278899999999997`}, {230.57699999999997`, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 18.0617}, {230.57699999999997`, 
            18.844499999999996`}, {229.94199999999998`, 
            19.479299999999995`}, {229.159, 19.479299999999995`}, {
            228.37699999999995`, 19.479299999999995`}, {227.74199999999996`, 
            18.844499999999996`}, {227.74199999999996`, 18.0617}, {
            227.74199999999996`, 17.278899999999997`}, {228.37699999999995`, 
            16.644499999999997`}, {229.159, 16.644499999999997`}, {
            229.94199999999998`, 16.644499999999997`}, {230.57699999999997`, 
            17.278899999999997`}, {230.57699999999997`, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
            21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
            22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
            21.994500000000002`}, {227.74199999999996`, 
            21.211699999999997`}, {227.74199999999996`, 20.4289}, {
            228.37699999999995`, 19.7941}, {229.159, 19.7941}, {
            229.94199999999998`, 19.7941}, {230.57699999999997`, 20.4289}, {
            230.57699999999997`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 24.360899999999997`}, {230.57699999999997`, 
            25.1438}, {229.94199999999998`, 25.778499999999994`}, {229.159, 
            25.778499999999994`}, {228.37699999999995`, 
            25.778499999999994`}, {227.74199999999996`, 25.1438}, {
            227.74199999999996`, 24.360899999999997`}, {227.74199999999996`, 
            23.5781}, {228.37699999999995`, 22.943399999999997`}, {229.159, 
            22.943399999999997`}, {229.94199999999998`, 
            22.943399999999997`}, {230.57699999999997`, 23.5781}, {
            230.57699999999997`, 24.360899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            230.57699999999997`, 24.360899999999997`}, {230.57699999999997`, 
            25.1438}, {229.94199999999998`, 25.778499999999994`}, {229.159, 
            25.778499999999994`}, {228.37699999999995`, 
            25.778499999999994`}, {227.74199999999996`, 25.1438}, {
            227.74199999999996`, 24.360899999999997`}, {227.74199999999996`, 
            23.5781}, {228.37699999999995`, 22.943399999999997`}, {229.159, 
            22.943399999999997`}, {229.94199999999998`, 
            22.943399999999997`}, {230.57699999999997`, 23.5781}, {
            230.57699999999997`, 24.360899999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 18.0617}, {
            257.50600000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            257.50600000000003`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 8.613279999999998}, {
            257.50600000000003`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 24.360899999999997`}, {
            257.50600000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
            12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
            13.179699999999997`}, {256.72299999999996`, 
            13.179699999999997`}, {256.089, 12.5453}, {256.089, 
            11.762499999999998`}, {256.089, 10.979700000000001`}, {
            256.72299999999996`, 10.344900000000003`}, {257.50600000000003`, 
            10.344900000000003`}, {258.289, 10.344900000000003`}, {
            258.9239999999999, 10.979700000000001`}, {258.9239999999999, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.912100000000002`}, {258.9239999999999, 
            15.694899999999997`}, {258.289, 16.3297}, {257.50600000000003`, 
            16.3297}, {256.72299999999996`, 16.3297}, {256.089, 
            15.694899999999997`}, {256.089, 14.912100000000002`}, {256.089, 
            14.129299999999995`}, {256.72299999999996`, 13.4945}, {
            257.50600000000003`, 13.4945}, {258.289, 13.4945}, {
            258.9239999999999, 14.129299999999995`}, {258.9239999999999, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 14.912100000000002`}, {258.9239999999999, 
            15.694899999999997`}, {258.289, 16.3297}, {257.50600000000003`, 
            16.3297}, {256.72299999999996`, 16.3297}, {256.089, 
            15.694899999999997`}, {256.089, 14.912100000000002`}, {256.089, 
            14.129299999999995`}, {256.72299999999996`, 13.4945}, {
            257.50600000000003`, 13.4945}, {258.289, 13.4945}, {
            258.9239999999999, 14.129299999999995`}, {258.9239999999999, 
            14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.0617}, {258.9239999999999, 
            18.844499999999996`}, {258.289, 19.479299999999995`}, {
            257.50600000000003`, 19.479299999999995`}, {256.72299999999996`, 
            19.479299999999995`}, {256.089, 18.844499999999996`}, {256.089, 
            18.0617}, {256.089, 17.278899999999997`}, {256.72299999999996`, 
            16.644499999999997`}, {257.50600000000003`, 
            16.644499999999997`}, {258.289, 16.644499999999997`}, {
            258.9239999999999, 17.278899999999997`}, {258.9239999999999, 
            18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 18.0617}, {258.9239999999999, 
            18.844499999999996`}, {258.289, 19.479299999999995`}, {
            257.50600000000003`, 19.479299999999995`}, {256.72299999999996`, 
            19.479299999999995`}, {256.089, 18.844499999999996`}, {256.089, 
            18.0617}, {256.089, 17.278899999999997`}, {256.72299999999996`, 
            16.644499999999997`}, {257.50600000000003`, 
            16.644499999999997`}, {258.289, 16.644499999999997`}, {
            258.9239999999999, 17.278899999999997`}, {258.9239999999999, 
            18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
            21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
            22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
            21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
            20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
            19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
            258.9239999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            21.211699999999997`}, {285.853, 5.463280000000001}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            11.762499999999998`}, {285.853, 8.613279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.0617}, {
            285.853, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            14.912100000000002`}, {285.853, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            14.912100000000002`}, {285.853, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            11.762499999999998`}, {285.853, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
            21.211699999999997`}, {285.853, 24.360899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.0617}, {
            285.853, 27.510500000000004`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 5.463280000000001}, {287.2699999999999, 
            6.24609}, {286.63599999999997`, 6.880859999999998}, {285.853, 
            6.880859999999998}, {285.06999999999994`, 6.880859999999998}, {
            284.436, 6.24609}, {284.436, 5.463280000000001}, {284.436, 
            4.680469999999999}, {285.06999999999994`, 4.0460899999999995`}, {
            285.853, 4.0460899999999995`}, {286.63599999999997`, 
            4.0460899999999995`}, {287.2699999999999, 4.680469999999999}, {
            287.2699999999999, 5.463280000000001}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 5.463280000000001}, {287.2699999999999, 
            6.24609}, {286.63599999999997`, 6.880859999999998}, {285.853, 
            6.880859999999998}, {285.06999999999994`, 6.880859999999998}, {
            284.436, 6.24609}, {284.436, 5.463280000000001}, {284.436, 
            4.680469999999999}, {285.06999999999994`, 4.0460899999999995`}, {
            285.853, 4.0460899999999995`}, {286.63599999999997`, 
            4.0460899999999995`}, {287.2699999999999, 4.680469999999999}, {
            287.2699999999999, 5.463280000000001}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 8.613279999999998}, {287.2699999999999, 
            9.39609}, {286.63599999999997`, 10.030499999999998`}, {285.853, 
            10.030499999999998`}, {285.06999999999994`, 
            10.030499999999998`}, {284.436, 9.39609}, {284.436, 
            8.613279999999998}, {284.436, 7.830469999999998}, {
            285.06999999999994`, 7.1956999999999995`}, {285.853, 
            7.1956999999999995`}, {286.63599999999997`, 
            7.1956999999999995`}, {287.2699999999999, 7.830469999999998}, {
            287.2699999999999, 8.613279999999998}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 8.613279999999998}, {287.2699999999999, 
            9.39609}, {286.63599999999997`, 10.030499999999998`}, {285.853, 
            10.030499999999998`}, {285.06999999999994`, 
            10.030499999999998`}, {284.436, 9.39609}, {284.436, 
            8.613279999999998}, {284.436, 7.830469999999998}, {
            285.06999999999994`, 7.1956999999999995`}, {285.853, 
            7.1956999999999995`}, {286.63599999999997`, 
            7.1956999999999995`}, {287.2699999999999, 7.830469999999998}, {
            287.2699999999999, 8.613279999999998}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
            12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
            13.179699999999997`}, {285.06999999999994`, 
            13.179699999999997`}, {284.436, 12.5453}, {284.436, 
            11.762499999999998`}, {284.436, 10.979700000000001`}, {
            285.06999999999994`, 10.344900000000003`}, {285.853, 
            10.344900000000003`}, {286.63599999999997`, 
            10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
            287.2699999999999, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.912100000000002`}, {287.2699999999999, 
            15.694899999999997`}, {286.63599999999997`, 16.3297}, {285.853, 
            16.3297}, {285.06999999999994`, 16.3297}, {284.436, 
            15.694899999999997`}, {284.436, 14.912100000000002`}, {284.436, 
            14.129299999999995`}, {285.06999999999994`, 13.4945}, {285.853, 
            13.4945}, {286.63599999999997`, 13.4945}, {287.2699999999999, 
            14.129299999999995`}, {287.2699999999999, 14.912100000000002`}}}],
            JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 14.912100000000002`}, {287.2699999999999, 
            15.694899999999997`}, {286.63599999999997`, 16.3297}, {285.853, 
            16.3297}, {285.06999999999994`, 16.3297}, {284.436, 
            15.694899999999997`}, {284.436, 14.912100000000002`}, {284.436, 
            14.129299999999995`}, {285.06999999999994`, 13.4945}, {285.853, 
            13.4945}, {286.63599999999997`, 13.4945}, {287.2699999999999, 
            14.129299999999995`}, {287.2699999999999, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.0617}, {287.2699999999999, 
            18.844499999999996`}, {286.63599999999997`, 
            19.479299999999995`}, {285.853, 19.479299999999995`}, {
            285.06999999999994`, 19.479299999999995`}, {284.436, 
            18.844499999999996`}, {284.436, 18.0617}, {284.436, 
            17.278899999999997`}, {285.06999999999994`, 
            16.644499999999997`}, {285.853, 16.644499999999997`}, {
            286.63599999999997`, 16.644499999999997`}, {287.2699999999999, 
            17.278899999999997`}, {287.2699999999999, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 18.0617}, {287.2699999999999, 
            18.844499999999996`}, {286.63599999999997`, 
            19.479299999999995`}, {285.853, 19.479299999999995`}, {
            285.06999999999994`, 19.479299999999995`}, {284.436, 
            18.844499999999996`}, {284.436, 18.0617}, {284.436, 
            17.278899999999997`}, {285.06999999999994`, 
            16.644499999999997`}, {285.853, 16.644499999999997`}, {
            286.63599999999997`, 16.644499999999997`}, {287.2699999999999, 
            17.278899999999997`}, {287.2699999999999, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
            21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
            22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
            21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
            20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
            286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
            287.2699999999999, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 24.360899999999997`}, {287.2699999999999, 
            25.1438}, {286.63599999999997`, 25.778499999999994`}, {285.853, 
            25.778499999999994`}, {285.06999999999994`, 
            25.778499999999994`}, {284.436, 25.1438}, {284.436, 
            24.360899999999997`}, {284.436, 23.5781}, {285.06999999999994`, 
            22.943399999999997`}, {285.853, 22.943399999999997`}, {
            286.63599999999997`, 22.943399999999997`}, {287.2699999999999, 
            23.5781}, {287.2699999999999, 24.360899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 24.360899999999997`}, {287.2699999999999, 
            25.1438}, {286.63599999999997`, 25.778499999999994`}, {285.853, 
            25.778499999999994`}, {285.06999999999994`, 
            25.778499999999994`}, {284.436, 25.1438}, {284.436, 
            24.360899999999997`}, {284.436, 23.5781}, {285.06999999999994`, 
            22.943399999999997`}, {285.853, 22.943399999999997`}, {
            286.63599999999997`, 22.943399999999997`}, {287.2699999999999, 
            23.5781}, {287.2699999999999, 24.360899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 27.510500000000004`}, {287.2699999999999, 
            28.29339999999999}, {286.63599999999997`, 28.92809999999999}, {
            285.853, 28.92809999999999}, {285.06999999999994`, 
            28.92809999999999}, {284.436, 28.29339999999999}, {284.436, 
            27.510500000000004`}, {284.436, 26.727699999999995`}, {
            285.06999999999994`, 26.0934}, {285.853, 26.0934}, {
            286.63599999999997`, 26.0934}, {287.2699999999999, 
            26.727699999999995`}, {287.2699999999999, 27.510500000000004`}}}],
            JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            287.2699999999999, 27.510500000000004`}, {287.2699999999999, 
            28.29339999999999}, {286.63599999999997`, 28.92809999999999}, {
            285.853, 28.92809999999999}, {285.06999999999994`, 
            28.92809999999999}, {284.436, 28.29339999999999}, {284.436, 
            27.510500000000004`}, {284.436, 26.727699999999995`}, {
            285.06999999999994`, 26.0934}, {285.853, 26.0934}, {
            286.63599999999997`, 26.0934}, {287.2699999999999, 
            26.727699999999995`}, {287.2699999999999, 27.510500000000004`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.912100000000002`}, {
            314.20000000000005`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 24.360899999999997`}, {
            314.20000000000005`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
            314.20000000000005`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
            314.20000000000005`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
            12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
            13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
            12.5453}, {312.782, 11.762499999999998`}, {312.782, 
            10.979700000000001`}, {313.417, 10.344900000000003`}, {
            314.20000000000005`, 10.344900000000003`}, {314.983, 
            10.344900000000003`}, {315.61699999999996`, 
            10.979700000000001`}, {315.61699999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.912100000000002`}, {315.61699999999996`, 
            15.694899999999997`}, {314.983, 16.3297}, {314.20000000000005`, 
            16.3297}, {313.417, 16.3297}, {312.782, 15.694899999999997`}, {
            312.782, 14.912100000000002`}, {312.782, 14.129299999999995`}, {
            313.417, 13.4945}, {314.20000000000005`, 13.4945}, {314.983, 
            13.4945}, {315.61699999999996`, 14.129299999999995`}, {
            315.61699999999996`, 14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 14.912100000000002`}, {315.61699999999996`, 
            15.694899999999997`}, {314.983, 16.3297}, {314.20000000000005`, 
            16.3297}, {313.417, 16.3297}, {312.782, 15.694899999999997`}, {
            312.782, 14.912100000000002`}, {312.782, 14.129299999999995`}, {
            313.417, 13.4945}, {314.20000000000005`, 13.4945}, {314.983, 
            13.4945}, {315.61699999999996`, 14.129299999999995`}, {
            315.61699999999996`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.0617}, {315.61699999999996`, 
            18.844499999999996`}, {314.983, 19.479299999999995`}, {
            314.20000000000005`, 19.479299999999995`}, {313.417, 
            19.479299999999995`}, {312.782, 18.844499999999996`}, {312.782, 
            18.0617}, {312.782, 17.278899999999997`}, {313.417, 
            16.644499999999997`}, {314.20000000000005`, 
            16.644499999999997`}, {314.983, 16.644499999999997`}, {
            315.61699999999996`, 17.278899999999997`}, {315.61699999999996`, 
            18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 18.0617}, {315.61699999999996`, 
            18.844499999999996`}, {314.983, 19.479299999999995`}, {
            314.20000000000005`, 19.479299999999995`}, {313.417, 
            19.479299999999995`}, {312.782, 18.844499999999996`}, {312.782, 
            18.0617}, {312.782, 17.278899999999997`}, {313.417, 
            16.644499999999997`}, {314.20000000000005`, 
            16.644499999999997`}, {314.983, 16.644499999999997`}, {
            315.61699999999996`, 17.278899999999997`}, {315.61699999999996`, 
            18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
            21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
            22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
            312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
            19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
            315.61699999999996`, 20.4289}, {315.61699999999996`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            14.912100000000002`}, {342.547, 5.463280000000001}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            21.211699999999997`}, {342.547, 8.613279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            11.762499999999998`}, {342.547, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.0617}, {
            342.547, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            11.762499999999998`}, {342.547, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            14.912100000000002`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.0617}, {
            342.547, 24.360899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
            21.211699999999997`}, {342.547, 27.510500000000004`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 5.463280000000001}, {343.96399999999994`, 
            6.24609}, {343.33, 6.880859999999998}, {342.547, 
            6.880859999999998}, {341.76399999999995`, 6.880859999999998}, {
            341.12899999999996`, 6.24609}, {341.12899999999996`, 
            5.463280000000001}, {341.12899999999996`, 4.680469999999999}, {
            341.76399999999995`, 4.0460899999999995`}, {342.547, 
            4.0460899999999995`}, {343.33, 4.0460899999999995`}, {
            343.96399999999994`, 4.680469999999999}, {343.96399999999994`, 
            5.463280000000001}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 5.463280000000001}, {343.96399999999994`, 
            6.24609}, {343.33, 6.880859999999998}, {342.547, 
            6.880859999999998}, {341.76399999999995`, 6.880859999999998}, {
            341.12899999999996`, 6.24609}, {341.12899999999996`, 
            5.463280000000001}, {341.12899999999996`, 4.680469999999999}, {
            341.76399999999995`, 4.0460899999999995`}, {342.547, 
            4.0460899999999995`}, {343.33, 4.0460899999999995`}, {
            343.96399999999994`, 4.680469999999999}, {343.96399999999994`, 
            5.463280000000001}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 8.613279999999998}, {343.96399999999994`, 
            9.39609}, {343.33, 10.030499999999998`}, {342.547, 
            10.030499999999998`}, {341.76399999999995`, 
            10.030499999999998`}, {341.12899999999996`, 9.39609}, {
            341.12899999999996`, 8.613279999999998}, {341.12899999999996`, 
            7.830469999999998}, {341.76399999999995`, 7.1956999999999995`}, {
            342.547, 7.1956999999999995`}, {343.33, 7.1956999999999995`}, {
            343.96399999999994`, 7.830469999999998}, {343.96399999999994`, 
            8.613279999999998}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 8.613279999999998}, {343.96399999999994`, 
            9.39609}, {343.33, 10.030499999999998`}, {342.547, 
            10.030499999999998`}, {341.76399999999995`, 
            10.030499999999998`}, {341.12899999999996`, 9.39609}, {
            341.12899999999996`, 8.613279999999998}, {341.12899999999996`, 
            7.830469999999998}, {341.76399999999995`, 7.1956999999999995`}, {
            342.547, 7.1956999999999995`}, {343.33, 7.1956999999999995`}, {
            343.96399999999994`, 7.830469999999998}, {343.96399999999994`, 
            8.613279999999998}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
            12.5453}, {343.33, 13.179699999999997`}, {342.547, 
            13.179699999999997`}, {341.76399999999995`, 
            13.179699999999997`}, {341.12899999999996`, 12.5453}, {
            341.12899999999996`, 11.762499999999998`}, {341.12899999999996`, 
            10.979700000000001`}, {341.76399999999995`, 
            10.344900000000003`}, {342.547, 10.344900000000003`}, {343.33, 
            10.344900000000003`}, {343.96399999999994`, 
            10.979700000000001`}, {343.96399999999994`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.912100000000002`}, {343.96399999999994`, 
            15.694899999999997`}, {343.33, 16.3297}, {342.547, 16.3297}, {
            341.76399999999995`, 16.3297}, {341.12899999999996`, 
            15.694899999999997`}, {341.12899999999996`, 
            14.912100000000002`}, {341.12899999999996`, 
            14.129299999999995`}, {341.76399999999995`, 13.4945}, {342.547, 
            13.4945}, {343.33, 13.4945}, {343.96399999999994`, 
            14.129299999999995`}, {343.96399999999994`, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 14.912100000000002`}, {343.96399999999994`, 
            15.694899999999997`}, {343.33, 16.3297}, {342.547, 16.3297}, {
            341.76399999999995`, 16.3297}, {341.12899999999996`, 
            15.694899999999997`}, {341.12899999999996`, 
            14.912100000000002`}, {341.12899999999996`, 
            14.129299999999995`}, {341.76399999999995`, 13.4945}, {342.547, 
            13.4945}, {343.33, 13.4945}, {343.96399999999994`, 
            14.129299999999995`}, {343.96399999999994`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.0617}, {343.96399999999994`, 
            18.844499999999996`}, {343.33, 19.479299999999995`}, {342.547, 
            19.479299999999995`}, {341.76399999999995`, 
            19.479299999999995`}, {341.12899999999996`, 
            18.844499999999996`}, {341.12899999999996`, 18.0617}, {
            341.12899999999996`, 17.278899999999997`}, {341.76399999999995`, 
            16.644499999999997`}, {342.547, 16.644499999999997`}, {343.33, 
            16.644499999999997`}, {343.96399999999994`, 
            17.278899999999997`}, {343.96399999999994`, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 18.0617}, {343.96399999999994`, 
            18.844499999999996`}, {343.33, 19.479299999999995`}, {342.547, 
            19.479299999999995`}, {341.76399999999995`, 
            19.479299999999995`}, {341.12899999999996`, 
            18.844499999999996`}, {341.12899999999996`, 18.0617}, {
            341.12899999999996`, 17.278899999999997`}, {341.76399999999995`, 
            16.644499999999997`}, {342.547, 16.644499999999997`}, {343.33, 
            16.644499999999997`}, {343.96399999999994`, 
            17.278899999999997`}, {343.96399999999994`, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
            21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
            341.76399999999995`, 22.6289}, {341.12899999999996`, 
            21.994500000000002`}, {341.12899999999996`, 
            21.211699999999997`}, {341.12899999999996`, 20.4289}, {
            341.76399999999995`, 19.7941}, {342.547, 19.7941}, {343.33, 
            19.7941}, {343.96399999999994`, 20.4289}, {343.96399999999994`, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 24.360899999999997`}, {343.96399999999994`, 
            25.1438}, {343.33, 25.778499999999994`}, {342.547, 
            25.778499999999994`}, {341.76399999999995`, 
            25.778499999999994`}, {341.12899999999996`, 25.1438}, {
            341.12899999999996`, 24.360899999999997`}, {341.12899999999996`, 
            23.5781}, {341.76399999999995`, 22.943399999999997`}, {342.547, 
            22.943399999999997`}, {343.33, 22.943399999999997`}, {
            343.96399999999994`, 23.5781}, {343.96399999999994`, 
            24.360899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 24.360899999999997`}, {343.96399999999994`, 
            25.1438}, {343.33, 25.778499999999994`}, {342.547, 
            25.778499999999994`}, {341.76399999999995`, 
            25.778499999999994`}, {341.12899999999996`, 25.1438}, {
            341.12899999999996`, 24.360899999999997`}, {341.12899999999996`, 
            23.5781}, {341.76399999999995`, 22.943399999999997`}, {342.547, 
            22.943399999999997`}, {343.33, 22.943399999999997`}, {
            343.96399999999994`, 23.5781}, {343.96399999999994`, 
            24.360899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 27.510500000000004`}, {343.96399999999994`, 
            28.29339999999999}, {343.33, 28.92809999999999}, {342.547, 
            28.92809999999999}, {341.76399999999995`, 28.92809999999999}, {
            341.12899999999996`, 28.29339999999999}, {341.12899999999996`, 
            27.510500000000004`}, {341.12899999999996`, 
            26.727699999999995`}, {341.76399999999995`, 26.0934}, {342.547, 
            26.0934}, {343.33, 26.0934}, {343.96399999999994`, 
            26.727699999999995`}, {343.96399999999994`, 
            27.510500000000004`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            343.96399999999994`, 27.510500000000004`}, {343.96399999999994`, 
            28.29339999999999}, {343.33, 28.92809999999999}, {342.547, 
            28.92809999999999}, {341.76399999999995`, 28.92809999999999}, {
            341.12899999999996`, 28.29339999999999}, {341.12899999999996`, 
            27.510500000000004`}, {341.12899999999996`, 
            26.727699999999995`}, {341.76399999999995`, 26.0934}, {342.547, 
            26.0934}, {343.33, 26.0934}, {343.96399999999994`, 
            26.727699999999995`}, {343.96399999999994`, 27.510500000000004`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            370.89300000000003`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
            370.89300000000003`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.912100000000002`}, {
            370.89300000000003`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 27.510500000000004`}, {
            370.89300000000003`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 11.762499999999998`}, {372.311, 12.5453}, {
            371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
            13.179699999999997`}, {370.111, 13.179699999999997`}, {
            369.47599999999994`, 12.5453}, {369.47599999999994`, 
            11.762499999999998`}, {369.47599999999994`, 
            10.979700000000001`}, {370.111, 10.344900000000003`}, {
            370.89300000000003`, 10.344900000000003`}, {371.67599999999993`, 
            10.344900000000003`}, {372.311, 10.979700000000001`}, {372.311, 
            11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.912100000000002`}, {372.311, 15.694899999999997`}, {
            371.67599999999993`, 16.3297}, {370.89300000000003`, 16.3297}, {
            370.111, 16.3297}, {369.47599999999994`, 15.694899999999997`}, {
            369.47599999999994`, 14.912100000000002`}, {369.47599999999994`, 
            14.129299999999995`}, {370.111, 13.4945}, {370.89300000000003`, 
            13.4945}, {371.67599999999993`, 13.4945}, {372.311, 
            14.129299999999995`}, {372.311, 14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 14.912100000000002`}, {372.311, 15.694899999999997`}, {
            371.67599999999993`, 16.3297}, {370.89300000000003`, 16.3297}, {
            370.111, 16.3297}, {369.47599999999994`, 15.694899999999997`}, {
            369.47599999999994`, 14.912100000000002`}, {369.47599999999994`, 
            14.129299999999995`}, {370.111, 13.4945}, {370.89300000000003`, 
            13.4945}, {371.67599999999993`, 13.4945}, {372.311, 
            14.129299999999995`}, {372.311, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.0617}, {372.311, 18.844499999999996`}, {
            371.67599999999993`, 19.479299999999995`}, {370.89300000000003`, 
            19.479299999999995`}, {370.111, 19.479299999999995`}, {
            369.47599999999994`, 18.844499999999996`}, {369.47599999999994`, 
            18.0617}, {369.47599999999994`, 17.278899999999997`}, {370.111, 
            16.644499999999997`}, {370.89300000000003`, 
            16.644499999999997`}, {371.67599999999993`, 
            16.644499999999997`}, {372.311, 17.278899999999997`}, {372.311, 
            18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 18.0617}, {372.311, 18.844499999999996`}, {
            371.67599999999993`, 19.479299999999995`}, {370.89300000000003`, 
            19.479299999999995`}, {370.111, 19.479299999999995`}, {
            369.47599999999994`, 18.844499999999996`}, {369.47599999999994`, 
            18.0617}, {369.47599999999994`, 17.278899999999997`}, {370.111, 
            16.644499999999997`}, {370.89300000000003`, 
            16.644499999999997`}, {371.67599999999993`, 
            16.644499999999997`}, {372.311, 17.278899999999997`}, {372.311, 
            18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
            371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
            370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
            369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
            20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
            371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
            21.211699999999997`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            11.762499999999998`}, {399.23999999999995`, 2.3136699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.0617}, {
            399.23999999999995`, 5.463280000000001}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            11.762499999999998`}, {399.23999999999995`, 8.613279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.0617}, {
            399.23999999999995`, 11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            11.762499999999998`}, {399.23999999999995`, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            21.211699999999997`}, {399.23999999999995`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            14.912100000000002`}, {399.23999999999995`, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.0617}, {
            399.23999999999995`, 24.360899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            14.912100000000002`}, {399.23999999999995`, 27.510500000000004`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
            21.211699999999997`}, {399.23999999999995`, 30.6605}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
            3.0964799999999997`}, {400.02299999999997`, 
            3.7308599999999994`}, {399.23999999999995`, 
            3.7308599999999994`}, {398.457, 3.7308599999999994`}, {397.823, 
            3.0964799999999997`}, {397.823, 2.3136699999999997`}, {397.823, 
            1.5308599999999999`}, {398.457, 0.8960940000000002}, {
            399.23999999999995`, 0.8960940000000002}, {400.02299999999997`, 
            0.8960940000000002}, {400.65799999999996`, 1.5308599999999999`}, {
            400.65799999999996`, 2.3136699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
            3.0964799999999997`}, {400.02299999999997`, 
            3.7308599999999994`}, {399.23999999999995`, 
            3.7308599999999994`}, {398.457, 3.7308599999999994`}, {397.823, 
            3.0964799999999997`}, {397.823, 2.3136699999999997`}, {397.823, 
            1.5308599999999999`}, {398.457, 0.8960940000000002}, {
            399.23999999999995`, 0.8960940000000002}, {400.02299999999997`, 
            0.8960940000000002}, {400.65799999999996`, 1.5308599999999999`}, {
            400.65799999999996`, 2.3136699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 5.463280000000001}, {400.65799999999996`, 
            6.24609}, {400.02299999999997`, 6.880859999999998}, {
            399.23999999999995`, 6.880859999999998}, {398.457, 
            6.880859999999998}, {397.823, 6.24609}, {397.823, 
            5.463280000000001}, {397.823, 4.680469999999999}, {398.457, 
            4.0460899999999995`}, {399.23999999999995`, 
            4.0460899999999995`}, {400.02299999999997`, 
            4.0460899999999995`}, {400.65799999999996`, 4.680469999999999}, {
            400.65799999999996`, 5.463280000000001}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 5.463280000000001}, {400.65799999999996`, 
            6.24609}, {400.02299999999997`, 6.880859999999998}, {
            399.23999999999995`, 6.880859999999998}, {398.457, 
            6.880859999999998}, {397.823, 6.24609}, {397.823, 
            5.463280000000001}, {397.823, 4.680469999999999}, {398.457, 
            4.0460899999999995`}, {399.23999999999995`, 
            4.0460899999999995`}, {400.02299999999997`, 
            4.0460899999999995`}, {400.65799999999996`, 4.680469999999999}, {
            400.65799999999996`, 5.463280000000001}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 8.613279999999998}, {400.65799999999996`, 
            9.39609}, {400.02299999999997`, 10.030499999999998`}, {
            399.23999999999995`, 10.030499999999998`}, {398.457, 
            10.030499999999998`}, {397.823, 9.39609}, {397.823, 
            8.613279999999998}, {397.823, 7.830469999999998}, {398.457, 
            7.1956999999999995`}, {399.23999999999995`, 
            7.1956999999999995`}, {400.02299999999997`, 
            7.1956999999999995`}, {400.65799999999996`, 7.830469999999998}, {
            400.65799999999996`, 8.613279999999998}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 8.613279999999998}, {400.65799999999996`, 
            9.39609}, {400.02299999999997`, 10.030499999999998`}, {
            399.23999999999995`, 10.030499999999998`}, {398.457, 
            10.030499999999998`}, {397.823, 9.39609}, {397.823, 
            8.613279999999998}, {397.823, 7.830469999999998}, {398.457, 
            7.1956999999999995`}, {399.23999999999995`, 
            7.1956999999999995`}, {400.02299999999997`, 
            7.1956999999999995`}, {400.65799999999996`, 7.830469999999998}, {
            400.65799999999996`, 8.613279999999998}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
            12.5453}, {400.02299999999997`, 13.179699999999997`}, {
            399.23999999999995`, 13.179699999999997`}, {398.457, 
            13.179699999999997`}, {397.823, 12.5453}, {397.823, 
            11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
            10.344900000000003`}, {399.23999999999995`, 
            10.344900000000003`}, {400.02299999999997`, 
            10.344900000000003`}, {400.65799999999996`, 
            10.979700000000001`}, {400.65799999999996`, 
            11.762499999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
            12.5453}, {400.02299999999997`, 13.179699999999997`}, {
            399.23999999999995`, 13.179699999999997`}, {398.457, 
            13.179699999999997`}, {397.823, 12.5453}, {397.823, 
            11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
            10.344900000000003`}, {399.23999999999995`, 
            10.344900000000003`}, {400.02299999999997`, 
            10.344900000000003`}, {400.65799999999996`, 
            10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.912100000000002`}, {400.65799999999996`, 
            15.694899999999997`}, {400.02299999999997`, 16.3297}, {
            399.23999999999995`, 16.3297}, {398.457, 16.3297}, {397.823, 
            15.694899999999997`}, {397.823, 14.912100000000002`}, {397.823, 
            14.129299999999995`}, {398.457, 13.4945}, {399.23999999999995`, 
            13.4945}, {400.02299999999997`, 13.4945}, {400.65799999999996`, 
            14.129299999999995`}, {400.65799999999996`, 
            14.912100000000002`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 14.912100000000002`}, {400.65799999999996`, 
            15.694899999999997`}, {400.02299999999997`, 16.3297}, {
            399.23999999999995`, 16.3297}, {398.457, 16.3297}, {397.823, 
            15.694899999999997`}, {397.823, 14.912100000000002`}, {397.823, 
            14.129299999999995`}, {398.457, 13.4945}, {399.23999999999995`, 
            13.4945}, {400.02299999999997`, 13.4945}, {400.65799999999996`, 
            14.129299999999995`}, {400.65799999999996`, 14.912100000000002`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.0617}, {400.65799999999996`, 
            18.844499999999996`}, {400.02299999999997`, 
            19.479299999999995`}, {399.23999999999995`, 
            19.479299999999995`}, {398.457, 19.479299999999995`}, {397.823, 
            18.844499999999996`}, {397.823, 18.0617}, {397.823, 
            17.278899999999997`}, {398.457, 16.644499999999997`}, {
            399.23999999999995`, 16.644499999999997`}, {400.02299999999997`, 
            16.644499999999997`}, {400.65799999999996`, 
            17.278899999999997`}, {400.65799999999996`, 18.0617}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 18.0617}, {400.65799999999996`, 
            18.844499999999996`}, {400.02299999999997`, 
            19.479299999999995`}, {399.23999999999995`, 
            19.479299999999995`}, {398.457, 19.479299999999995`}, {397.823, 
            18.844499999999996`}, {397.823, 18.0617}, {397.823, 
            17.278899999999997`}, {398.457, 16.644499999999997`}, {
            399.23999999999995`, 16.644499999999997`}, {400.02299999999997`, 
            16.644499999999997`}, {400.65799999999996`, 
            17.278899999999997`}, {400.65799999999996`, 18.0617}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
            21.994500000000002`}, {400.02299999999997`, 22.6289}, {
            399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
            21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
            20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
            400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
            400.65799999999996`, 21.211699999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
            21.994500000000002`}, {400.02299999999997`, 22.6289}, {
            399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
            21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
            20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
            400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
            400.65799999999996`, 21.211699999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 24.360899999999997`}, {400.65799999999996`, 
            25.1438}, {400.02299999999997`, 25.778499999999994`}, {
            399.23999999999995`, 25.778499999999994`}, {398.457, 
            25.778499999999994`}, {397.823, 25.1438}, {397.823, 
            24.360899999999997`}, {397.823, 23.5781}, {398.457, 
            22.943399999999997`}, {399.23999999999995`, 
            22.943399999999997`}, {400.02299999999997`, 
            22.943399999999997`}, {400.65799999999996`, 23.5781}, {
            400.65799999999996`, 24.360899999999997`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 24.360899999999997`}, {400.65799999999996`, 
            25.1438}, {400.02299999999997`, 25.778499999999994`}, {
            399.23999999999995`, 25.778499999999994`}, {398.457, 
            25.778499999999994`}, {397.823, 25.1438}, {397.823, 
            24.360899999999997`}, {397.823, 23.5781}, {398.457, 
            22.943399999999997`}, {399.23999999999995`, 
            22.943399999999997`}, {400.02299999999997`, 
            22.943399999999997`}, {400.65799999999996`, 23.5781}, {
            400.65799999999996`, 24.360899999999997`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 27.510500000000004`}, {400.65799999999996`, 
            28.29339999999999}, {400.02299999999997`, 28.92809999999999}, {
            399.23999999999995`, 28.92809999999999}, {398.457, 
            28.92809999999999}, {397.823, 28.29339999999999}, {397.823, 
            27.510500000000004`}, {397.823, 26.727699999999995`}, {398.457, 
            26.0934}, {399.23999999999995`, 26.0934}, {400.02299999999997`, 
            26.0934}, {400.65799999999996`, 26.727699999999995`}, {
            400.65799999999996`, 27.510500000000004`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 27.510500000000004`}, {400.65799999999996`, 
            28.29339999999999}, {400.02299999999997`, 28.92809999999999}, {
            399.23999999999995`, 28.92809999999999}, {398.457, 
            28.92809999999999}, {397.823, 28.29339999999999}, {397.823, 
            27.510500000000004`}, {397.823, 26.727699999999995`}, {398.457, 
            26.0934}, {399.23999999999995`, 26.0934}, {400.02299999999997`, 
            26.0934}, {400.65799999999996`, 26.727699999999995`}, {
            400.65799999999996`, 27.510500000000004`}}},
            CurveClosed->{1}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 30.6605}, {400.65799999999996`, 
            31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
            399.23999999999995`, 32.07769999999999}, {398.457, 
            32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
            30.6605}, {397.823, 29.877699999999994`}, {398.457, 
            29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
            400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
            29.877699999999994`}, {400.65799999999996`, 30.6605}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            400.65799999999996`, 30.6605}, {400.65799999999996`, 
            31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
            399.23999999999995`, 32.07769999999999}, {398.457, 
            32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
            30.6605}, {397.823, 29.877699999999994`}, {398.457, 
            29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
            400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
            29.877699999999994`}, {400.65799999999996`, 30.6605}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 18.0617}, {
            427.58699999999993`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
            21.211699999999997`}, {427.58699999999993`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 16.487099999999998`}, {429.00500000000005`, 
            17.269899999999996`}, {428.3699999999999, 17.904299999999996`}, {
            427.58699999999993`, 17.904299999999996`}, {426.80400000000003`, 
            17.904299999999996`}, {426.17, 17.269899999999996`}, {426.17, 
            16.487099999999998`}, {426.17, 15.704299999999996`}, {
            426.80400000000003`, 15.069499999999998`}, {427.58699999999993`, 
            15.069499999999998`}, {428.3699999999999, 15.069499999999998`}, {
            429.00500000000005`, 15.704299999999996`}, {429.00500000000005`, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            429.00500000000005`, 16.487099999999998`}, {429.00500000000005`, 
            17.269899999999996`}, {428.3699999999999, 17.904299999999996`}, {
            427.58699999999993`, 17.904299999999996`}, {426.80400000000003`, 
            17.904299999999996`}, {426.17, 17.269899999999996`}, {426.17, 
            16.487099999999998`}, {426.17, 15.704299999999996`}, {
            426.80400000000003`, 15.069499999999998`}, {427.58699999999993`, 
            15.069499999999998`}, {428.3699999999999, 15.069499999999998`}, {
            429.00500000000005`, 15.704299999999996`}, {429.00500000000005`, 
            16.487099999999998`}}},
            CurveClosed->{1}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
            16.487099999999998`}, {455.93399999999997`, 16.487099999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}}], 
           JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
            457.3520000000001, 16.487099999999998`}, {457.3520000000001, 
            17.269899999999996`}, {456.7169999999999, 17.904299999999996`}, {
            455.93399999999997`, 17.904299999999996`}, {455.15100000000007`, 
            17.904299999999996`}, {454.516, 17.269899999999996`}, {454.516, 
            16.487099999999998`}, {454.516, 15.704299999999996`}, {
            455.15100000000007`, 15.069499999999998`}, {455.93399999999997`, 
            15.069499999999998`}, {456.7169999999999, 15.069499999999998`}, {
            457.3520000000001, 15.704299999999996`}, {457.3520000000001, 
            16.487099999999998`}}},
            CurveClosed->{1}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.0017401965065502185`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
            16.487099999999998`}, {2.3851600000000004`, 17.5367}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
            59.0785, 17.5367}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
            14.912100000000002`}, {115.77199999999999`, 15.9617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.0617}, {
            115.77199999999999`, 19.111699999999995`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
            172.466, 12.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.912100000000002`}, {
            172.466, 15.9617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 18.0617}, {
            171.59699999999998`, 18.9305}, {171.59699999999998`, 
            20.343000000000004`}, {172.466, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 8.613279999999998}, {
            229.159, 9.662889999999997}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
            229.159, 12.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.912100000000002`}, {
            228.29100000000005`, 15.780499999999998`}, {228.29100000000005`, 
            17.193399999999997`}, {229.159, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 21.211699999999997`}, {
            228.29100000000005`, 22.0801}, {228.29100000000005`, 23.4926}, {
            229.159, 24.360899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 5.463280000000001}, {
            284.98500000000007`, 6.33203}, {284.98500000000007`, 
            7.744530000000001}, {285.853, 8.613279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 11.762499999999998`}, {
            284.98500000000007`, 12.630899999999999`}, {284.98500000000007`, 
            14.0438}, {285.853, 14.912100000000002`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.0617}, {
            284.98500000000007`, 18.9305}, {284.98500000000007`, 
            20.343000000000004`}, {285.853, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 24.360899999999997`}, {
            284.98500000000007`, 25.229299999999995`}, {284.98500000000007`, 
            26.6422}, {285.853, 27.510500000000004`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 5.463280000000001}, {
            342.547, 6.513279999999998}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 8.613279999999998}, {
            342.547, 9.662889999999997}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
            342.547, 12.8121}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.912100000000002`}, {
            342.547, 15.9617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 18.0617}, {
            341.67799999999994`, 18.9305}, {341.67799999999994`, 
            20.343000000000004`}, {342.547, 21.211699999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 24.360899999999997`}, {
            341.67799999999994`, 25.229299999999995`}, {341.67799999999994`, 
            26.6422}, {342.547, 27.510500000000004`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            2.3136699999999997`}, {398.37199999999996`, 
            3.1820299999999997`}, {398.37199999999996`, 4.594919999999999}, {
            399.23999999999995`, 5.463280000000001}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            8.613279999999998}, {398.37199999999996`, 9.481639999999999}, {
            398.37199999999996`, 10.894100000000002`}, {399.23999999999995`, 
            11.762499999999998`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            14.912100000000002`}, {398.37199999999996`, 
            15.780499999999998`}, {398.37199999999996`, 
            17.193399999999997`}, {399.23999999999995`, 18.0617}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            21.211699999999997`}, {398.37199999999996`, 22.0801}, {
            398.37199999999996`, 23.4926}, {399.23999999999995`, 
            24.360899999999997`}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
            27.510500000000004`}, {398.37199999999996`, 28.37929999999999}, {
            398.37199999999996`, 29.79179999999999}, {399.23999999999995`, 
            30.6605}}},
            CurveClosed->{0}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
            16.487099999999998`}, {455.93399999999997`, 17.5367}}},
            CurveClosed->{0}]}},
         AspectRatio->Automatic,
         ImageSize->{458., 33.},
         PlotRange->{{0., 458.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.623101687957513*^9, 3.629495198231698*^9, 
  3.632710121095212*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The (f)(8) weed from Theorem 3.1", "Subsubsection",
 CellChangeTimes->{{3.623095240581586*^9, 3.623095251115938*^9}, {
   3.623100659818963*^9, 3.62310067102335*^9}, {3.632598807343966*^9, 
   3.632598817166381*^9}, {3.632598851927809*^9, 3.632598864927009*^9}, 
   3.632599391918552*^9, 3.640640761042212*^9, {3.640640862526432*^9, 
   3.6406408737168293`*^9}, {3.646683693889286*^9, 3.64668369396786*^9}, {
   3.649557997561562*^9, 3.649557997758193*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"A0", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<bwd1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1p1x0p0x1v1x0x0x0p0x0x0x1p0x0x1x0d\
uals1v1v1x2v1x2v1x3x2\>\"", ",", 
     "\"\<bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1p1x0v1x0x0x0p0x1x0x0p0x0x1x0p0x0x0x1\
v1x0x0x0p0x0x1x0p0x0x0x1p0x0x1x0p1x0x0x0p0x0x0x1p0x1x0x0duals1v1v1x2v1x2x4x3v1\
x2x3x5x4x7x6\>\""}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632603096497223*^9, 3.632603106673169*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.004329004329004329], 
        {Thickness[0.0017251082251082252`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6554699999999993`, 16.448800000000002`}, {3.6554699999999993`, 
          17.231599999999997`}, {3.0206999999999997`, 17.866399999999995`}, {
          2.2378899999999997`, 17.866399999999995`}, {1.45508, 
          17.866399999999995`}, {0.8207029999999998, 17.231599999999997`}, {
          0.8207029999999998, 16.448800000000002`}, {0.8207029999999998, 
          15.665999999999997`}, {1.45508, 15.031599999999997`}, {
          2.2378899999999997`, 15.031599999999997`}, {3.0206999999999997`, 
          15.031599999999997`}, {3.6554699999999993`, 15.665999999999997`}, {
          3.6554699999999993`, 16.448800000000002`}}}]}, 
        {Thickness[0.0017251082251082252`], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6554699999999993`, 16.448800000000002`}, {3.6554699999999993`, 
          17.231599999999997`}, {3.0206999999999997`, 17.866399999999995`}, {
          2.2378899999999997`, 17.866399999999995`}, {1.45508, 
          17.866399999999995`}, {0.8207029999999998, 17.231599999999997`}, {
          0.8207029999999998, 16.448800000000002`}, {0.8207029999999998, 
          15.665999999999997`}, {1.45508, 15.031599999999997`}, {
          2.2378899999999997`, 15.031599999999997`}, {3.0206999999999997`, 
          15.031599999999997`}, {3.6554699999999993`, 15.665999999999997`}, {
          3.6554699999999993`, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2378899999999997`, 
          16.448800000000002`}, {30.584799999999998`, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.00229999999999, 16.448800000000002`}, {32.00229999999999, 
          17.231599999999997`}, {31.367599999999996`, 17.866399999999995`}, {
          30.584799999999998`, 17.866399999999995`}, {29.801999999999992`, 
          17.866399999999995`}, {29.167599999999993`, 17.231599999999997`}, {
          29.167599999999993`, 16.448800000000002`}, {29.167599999999993`, 
          15.665999999999997`}, {29.801999999999992`, 15.031599999999997`}, {
          30.584799999999998`, 15.031599999999997`}, {31.367599999999996`, 
          15.031599999999997`}, {32.00229999999999, 15.665999999999997`}, {
          32.00229999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.00229999999999, 16.448800000000002`}, {32.00229999999999, 
          17.231599999999997`}, {31.367599999999996`, 17.866399999999995`}, {
          30.584799999999998`, 17.866399999999995`}, {29.801999999999992`, 
          17.866399999999995`}, {29.167599999999993`, 17.231599999999997`}, {
          29.167599999999993`, 16.448800000000002`}, {29.167599999999993`, 
          15.665999999999997`}, {29.801999999999992`, 15.031599999999997`}, {
          30.584799999999998`, 15.031599999999997`}, {31.367599999999996`, 
          15.031599999999997`}, {32.00229999999999, 15.665999999999997`}, {
          32.00229999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.584799999999998`, 
          16.448800000000002`}, {58.93159999999998, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.34919999999999, 16.448800000000002`}, {60.34919999999999, 
          17.231599999999997`}, {59.71449999999999, 17.866399999999995`}, {
          58.93159999999998, 17.866399999999995`}, {58.148799999999994`, 
          17.866399999999995`}, {57.514099999999985`, 17.231599999999997`}, {
          57.514099999999985`, 16.448800000000002`}, {57.514099999999985`, 
          15.665999999999997`}, {58.148799999999994`, 15.031599999999997`}, {
          58.93159999999998, 15.031599999999997`}, {59.71449999999999, 
          15.031599999999997`}, {60.34919999999999, 15.665999999999997`}, {
          60.34919999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.34919999999999, 16.448800000000002`}, {60.34919999999999, 
          17.231599999999997`}, {59.71449999999999, 17.866399999999995`}, {
          58.93159999999998, 17.866399999999995`}, {58.148799999999994`, 
          17.866399999999995`}, {57.514099999999985`, 17.231599999999997`}, {
          57.514099999999985`, 16.448800000000002`}, {57.514099999999985`, 
          15.665999999999997`}, {58.148799999999994`, 15.031599999999997`}, {
          58.93159999999998, 15.031599999999997`}, {59.71449999999999, 
          15.031599999999997`}, {60.34919999999999, 15.665999999999997`}, {
          60.34919999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93159999999998, 
          16.448800000000002`}, {87.27850000000001, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69569999999999, 16.448800000000002`}, {88.69569999999999, 
          17.231599999999997`}, {88.06130000000002, 17.866399999999995`}, {
          87.27850000000001, 17.866399999999995`}, {86.4957, 
          17.866399999999995`}, {85.86090000000002, 17.231599999999997`}, {
          85.86090000000002, 16.448800000000002`}, {85.86090000000002, 
          15.665999999999997`}, {86.4957, 15.031599999999997`}, {
          87.27850000000001, 15.031599999999997`}, {88.06130000000002, 
          15.031599999999997`}, {88.69569999999999, 15.665999999999997`}, {
          88.69569999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69569999999999, 16.448800000000002`}, {88.69569999999999, 
          17.231599999999997`}, {88.06130000000002, 17.866399999999995`}, {
          87.27850000000001, 17.866399999999995`}, {86.4957, 
          17.866399999999995`}, {85.86090000000002, 17.231599999999997`}, {
          85.86090000000002, 16.448800000000002`}, {85.86090000000002, 
          15.665999999999997`}, {86.4957, 15.031599999999997`}, {
          87.27850000000001, 15.031599999999997`}, {88.06130000000002, 
          15.031599999999997`}, {88.69569999999999, 15.665999999999997`}, {
          88.69569999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27850000000001, 
          16.448800000000002`}, {115.62499999999999`, 11.7242}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27850000000001, 
          16.448800000000002`}, {115.62499999999999`, 21.1734}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 11.7242}, {117.04299999999999`, 
          12.506999999999998`}, {116.40799999999997`, 13.141800000000002`}, {
          115.62499999999999`, 13.141800000000002`}, {114.84300000000002`, 
          13.141800000000002`}, {114.20799999999997`, 12.506999999999998`}, {
          114.20799999999997`, 11.7242}, {114.20799999999997`, 
          10.941400000000002`}, {114.84300000000002`, 10.306999999999999`}, {
          115.62499999999999`, 10.306999999999999`}, {116.40799999999997`, 
          10.306999999999999`}, {117.04299999999999`, 10.941400000000002`}, {
          117.04299999999999`, 11.7242}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 11.7242}, {117.04299999999999`, 
          12.506999999999998`}, {116.40799999999997`, 13.141800000000002`}, {
          115.62499999999999`, 13.141800000000002`}, {114.84300000000002`, 
          13.141800000000002`}, {114.20799999999997`, 12.506999999999998`}, {
          114.20799999999997`, 11.7242}, {114.20799999999997`, 
          10.941400000000002`}, {114.84300000000002`, 10.306999999999999`}, {
          115.62499999999999`, 10.306999999999999`}, {116.40799999999997`, 
          10.306999999999999`}, {117.04299999999999`, 10.941400000000002`}, {
          117.04299999999999`, 11.7242}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 21.1734}, {117.04299999999999`, 21.9562}, {
          116.40799999999997`, 22.590999999999998`}, {115.62499999999999`, 
          22.590999999999998`}, {114.84300000000002`, 22.590999999999998`}, {
          114.20799999999997`, 21.9562}, {114.20799999999997`, 21.1734}, {
          114.20799999999997`, 20.3906}, {114.84300000000002`, 
          19.756200000000003`}, {115.62499999999999`, 19.756200000000003`}, {
          116.40799999999997`, 19.756200000000003`}, {117.04299999999999`, 
          20.3906}, {117.04299999999999`, 21.1734}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 21.1734}, {117.04299999999999`, 21.9562}, {
          116.40799999999997`, 22.590999999999998`}, {115.62499999999999`, 
          22.590999999999998`}, {114.84300000000002`, 22.590999999999998`}, {
          114.20799999999997`, 21.9562}, {114.20799999999997`, 21.1734}, {
          114.20799999999997`, 20.3906}, {114.84300000000002`, 
          19.756200000000003`}, {115.62499999999999`, 19.756200000000003`}, {
          116.40799999999997`, 19.756200000000003`}, {117.04299999999999`, 
          20.3906}, {117.04299999999999`, 21.1734}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 11.7242}, {
          143.97199999999998`, 11.7242}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 11.7242}, {
          143.97199999999998`, 21.1734}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 11.7242}, {145.38899999999998`, 
          12.506999999999998`}, {144.75499999999997`, 13.141800000000002`}, {
          143.97199999999998`, 13.141800000000002`}, {143.18899999999996`, 
          13.141800000000002`}, {142.55499999999998`, 12.506999999999998`}, {
          142.55499999999998`, 11.7242}, {142.55499999999998`, 
          10.941400000000002`}, {143.18899999999996`, 10.306999999999999`}, {
          143.97199999999998`, 10.306999999999999`}, {144.75499999999997`, 
          10.306999999999999`}, {145.38899999999998`, 10.941400000000002`}, {
          145.38899999999998`, 11.7242}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 11.7242}, {145.38899999999998`, 
          12.506999999999998`}, {144.75499999999997`, 13.141800000000002`}, {
          143.97199999999998`, 13.141800000000002`}, {143.18899999999996`, 
          13.141800000000002`}, {142.55499999999998`, 12.506999999999998`}, {
          142.55499999999998`, 11.7242}, {142.55499999999998`, 
          10.941400000000002`}, {143.18899999999996`, 10.306999999999999`}, {
          143.97199999999998`, 10.306999999999999`}, {144.75499999999997`, 
          10.306999999999999`}, {145.38899999999998`, 10.941400000000002`}, {
          145.38899999999998`, 11.7242}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 21.1734}, {145.38899999999998`, 21.9562}, {
          144.75499999999997`, 22.590999999999998`}, {143.97199999999998`, 
          22.590999999999998`}, {143.18899999999996`, 22.590999999999998`}, {
          142.55499999999998`, 21.9562}, {142.55499999999998`, 21.1734}, {
          142.55499999999998`, 20.3906}, {143.18899999999996`, 
          19.756200000000003`}, {143.97199999999998`, 19.756200000000003`}, {
          144.75499999999997`, 19.756200000000003`}, {145.38899999999998`, 
          20.3906}, {145.38899999999998`, 21.1734}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 21.1734}, {145.38899999999998`, 21.9562}, {
          144.75499999999997`, 22.590999999999998`}, {143.97199999999998`, 
          22.590999999999998`}, {143.18899999999996`, 22.590999999999998`}, {
          142.55499999999998`, 21.9562}, {142.55499999999998`, 21.1734}, {
          142.55499999999998`, 20.3906}, {143.18899999999996`, 
          19.756200000000003`}, {143.97199999999998`, 19.756200000000003`}, {
          144.75499999999997`, 19.756200000000003`}, {145.38899999999998`, 
          20.3906}, {145.38899999999998`, 21.1734}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 11.7242}, {
          172.31899999999996`, 11.7242}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 21.1734}, {
          172.31899999999996`, 21.1734}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 11.7242}, {173.736, 12.506999999999998`}, {
          173.10199999999998`, 13.141800000000002`}, {172.31899999999996`, 
          13.141800000000002`}, {171.53599999999997`, 13.141800000000002`}, {
          170.902, 12.506999999999998`}, {170.902, 11.7242}, {170.902, 
          10.941400000000002`}, {171.53599999999997`, 10.306999999999999`}, {
          172.31899999999996`, 10.306999999999999`}, {173.10199999999998`, 
          10.306999999999999`}, {173.736, 10.941400000000002`}, {173.736, 
          11.7242}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 11.7242}, {173.736, 12.506999999999998`}, {
          173.10199999999998`, 13.141800000000002`}, {172.31899999999996`, 
          13.141800000000002`}, {171.53599999999997`, 13.141800000000002`}, {
          170.902, 12.506999999999998`}, {170.902, 11.7242}, {170.902, 
          10.941400000000002`}, {171.53599999999997`, 10.306999999999999`}, {
          172.31899999999996`, 10.306999999999999`}, {173.10199999999998`, 
          10.306999999999999`}, {173.736, 10.941400000000002`}, {173.736, 
          11.7242}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 21.1734}, {173.736, 21.9562}, {173.10199999999998`, 
          22.590999999999998`}, {172.31899999999996`, 22.590999999999998`}, {
          171.53599999999997`, 22.590999999999998`}, {170.902, 21.9562}, {
          170.902, 21.1734}, {170.902, 20.3906}, {171.53599999999997`, 
          19.756200000000003`}, {172.31899999999996`, 19.756200000000003`}, {
          173.10199999999998`, 19.756200000000003`}, {173.736, 20.3906}, {
          173.736, 21.1734}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 21.1734}, {173.736, 21.9562}, {173.10199999999998`, 
          22.590999999999998`}, {172.31899999999996`, 22.590999999999998`}, {
          171.53599999999997`, 22.590999999999998`}, {170.902, 21.9562}, {
          170.902, 21.1734}, {170.902, 20.3906}, {171.53599999999997`, 
          19.756200000000003`}, {172.31899999999996`, 19.756200000000003`}, {
          173.10199999999998`, 19.756200000000003`}, {173.736, 20.3906}, {
          173.736, 21.1734}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 11.7242}, {
          200.66599999999997`, 2.27539}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 21.1734}, {
          200.66599999999997`, 11.7242}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 11.7242}, {
          200.66599999999997`, 21.1734}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 21.1734}, {
          200.66599999999997`, 30.622299999999992`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 2.27539}, {202.08299999999997`, 
          3.0585899999999997`}, {201.44799999999998`, 3.6929700000000008`}, {
          200.66599999999997`, 3.6929700000000008`}, {199.88299999999998`, 
          3.6929700000000008`}, {199.248, 3.0585899999999997`}, {199.248, 
          2.27539}, {199.248, 1.4925800000000002`}, {199.88299999999998`, 
          0.858203}, {200.66599999999997`, 0.858203}, {201.44799999999998`, 
          0.858203}, {202.08299999999997`, 1.4925800000000002`}, {
          202.08299999999997`, 2.27539}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 2.27539}, {202.08299999999997`, 
          3.0585899999999997`}, {201.44799999999998`, 3.6929700000000008`}, {
          200.66599999999997`, 3.6929700000000008`}, {199.88299999999998`, 
          3.6929700000000008`}, {199.248, 3.0585899999999997`}, {199.248, 
          2.27539}, {199.248, 1.4925800000000002`}, {199.88299999999998`, 
          0.858203}, {200.66599999999997`, 0.858203}, {201.44799999999998`, 
          0.858203}, {202.08299999999997`, 1.4925800000000002`}, {
          202.08299999999997`, 2.27539}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 11.7242}, {202.08299999999997`, 
          12.506999999999998`}, {201.44799999999998`, 13.141800000000002`}, {
          200.66599999999997`, 13.141800000000002`}, {199.88299999999998`, 
          13.141800000000002`}, {199.248, 12.506999999999998`}, {199.248, 
          11.7242}, {199.248, 10.941400000000002`}, {199.88299999999998`, 
          10.306999999999999`}, {200.66599999999997`, 10.306999999999999`}, {
          201.44799999999998`, 10.306999999999999`}, {202.08299999999997`, 
          10.941400000000002`}, {202.08299999999997`, 11.7242}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 11.7242}, {202.08299999999997`, 
          12.506999999999998`}, {201.44799999999998`, 13.141800000000002`}, {
          200.66599999999997`, 13.141800000000002`}, {199.88299999999998`, 
          13.141800000000002`}, {199.248, 12.506999999999998`}, {199.248, 
          11.7242}, {199.248, 10.941400000000002`}, {199.88299999999998`, 
          10.306999999999999`}, {200.66599999999997`, 10.306999999999999`}, {
          201.44799999999998`, 10.306999999999999`}, {202.08299999999997`, 
          10.941400000000002`}, {202.08299999999997`, 11.7242}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 21.1734}, {202.08299999999997`, 21.9562}, {
          201.44799999999998`, 22.590999999999998`}, {200.66599999999997`, 
          22.590999999999998`}, {199.88299999999998`, 22.590999999999998`}, {
          199.248, 21.9562}, {199.248, 21.1734}, {199.248, 20.3906}, {
          199.88299999999998`, 19.756200000000003`}, {200.66599999999997`, 
          19.756200000000003`}, {201.44799999999998`, 19.756200000000003`}, {
          202.08299999999997`, 20.3906}, {202.08299999999997`, 21.1734}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 21.1734}, {202.08299999999997`, 21.9562}, {
          201.44799999999998`, 22.590999999999998`}, {200.66599999999997`, 
          22.590999999999998`}, {199.88299999999998`, 22.590999999999998`}, {
          199.248, 21.9562}, {199.248, 21.1734}, {199.248, 20.3906}, {
          199.88299999999998`, 19.756200000000003`}, {200.66599999999997`, 
          19.756200000000003`}, {201.44799999999998`, 19.756200000000003`}, {
          202.08299999999997`, 20.3906}, {202.08299999999997`, 21.1734}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 30.622299999999992`}, {202.08299999999997`, 
          31.405099999999994`}, {201.44799999999998`, 32.03979999999999}, {
          200.66599999999997`, 32.03979999999999}, {199.88299999999998`, 
          32.03979999999999}, {199.248, 31.405099999999994`}, {199.248, 
          30.622299999999992`}, {199.248, 29.8395}, {199.88299999999998`, 
          29.2051}, {200.66599999999997`, 29.2051}, {201.44799999999998`, 
          29.2051}, {202.08299999999997`, 29.8395}, {202.08299999999997`, 
          30.622299999999992`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 30.622299999999992`}, {202.08299999999997`, 
          31.405099999999994`}, {201.44799999999998`, 32.03979999999999}, {
          200.66599999999997`, 32.03979999999999}, {199.88299999999998`, 
          32.03979999999999}, {199.248, 31.405099999999994`}, {199.248, 
          30.622299999999992`}, {199.248, 29.8395}, {199.88299999999998`, 
          29.2051}, {200.66599999999997`, 29.2051}, {201.44799999999998`, 
          29.2051}, {202.08299999999997`, 29.8395}, {202.08299999999997`, 
          30.622299999999992`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 2.27539}, {
          229.01199999999994`, 6.999999999999999}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 
          30.622299999999992`}, {229.01199999999994`, 16.448800000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 21.1734}, {
          229.01199999999994`, 25.8977}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 6.999999999999999}, {230.42999999999998`, 
          7.783199999999998}, {229.795, 8.41758}, {229.01199999999994`, 
          8.41758}, {228.23, 8.41758}, {227.595, 7.783199999999998}, {227.595,
           6.999999999999999}, {227.595, 6.2171899999999996`}, {228.23, 
          5.58281}, {229.01199999999994`, 5.58281}, {229.795, 5.58281}, {
          230.42999999999998`, 6.2171899999999996`}, {230.42999999999998`, 
          6.999999999999999}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 6.999999999999999}, {230.42999999999998`, 
          7.783199999999998}, {229.795, 8.41758}, {229.01199999999994`, 
          8.41758}, {228.23, 8.41758}, {227.595, 7.783199999999998}, {227.595,
           6.999999999999999}, {227.595, 6.2171899999999996`}, {228.23, 
          5.58281}, {229.01199999999994`, 5.58281}, {229.795, 5.58281}, {
          230.42999999999998`, 6.2171899999999996`}, {230.42999999999998`, 
          6.999999999999999}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 16.448800000000002`}, {230.42999999999998`, 
          17.231599999999997`}, {229.795, 17.866399999999995`}, {
          229.01199999999994`, 17.866399999999995`}, {228.23, 
          17.866399999999995`}, {227.595, 17.231599999999997`}, {227.595, 
          16.448800000000002`}, {227.595, 15.665999999999997`}, {228.23, 
          15.031599999999997`}, {229.01199999999994`, 15.031599999999997`}, {
          229.795, 15.031599999999997`}, {230.42999999999998`, 
          15.665999999999997`}, {230.42999999999998`, 16.448800000000002`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 16.448800000000002`}, {230.42999999999998`, 
          17.231599999999997`}, {229.795, 17.866399999999995`}, {
          229.01199999999994`, 17.866399999999995`}, {228.23, 
          17.866399999999995`}, {227.595, 17.231599999999997`}, {227.595, 
          16.448800000000002`}, {227.595, 15.665999999999997`}, {228.23, 
          15.031599999999997`}, {229.01199999999994`, 15.031599999999997`}, {
          229.795, 15.031599999999997`}, {230.42999999999998`, 
          15.665999999999997`}, {230.42999999999998`, 16.448800000000002`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 25.8977}, {230.42999999999998`, 
          26.680499999999995`}, {229.795, 27.3152}, {229.01199999999994`, 
          27.3152}, {228.23, 27.3152}, {227.595, 26.680499999999995`}, {
          227.595, 25.8977}, {227.595, 25.1148}, {228.23, 24.4805}, {
          229.01199999999994`, 24.4805}, {229.795, 24.4805}, {
          230.42999999999998`, 25.1148}, {230.42999999999998`, 25.8977}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 25.8977}, {230.42999999999998`, 
          26.680499999999995`}, {229.795, 27.3152}, {229.01199999999994`, 
          27.3152}, {228.23, 27.3152}, {227.595, 26.680499999999995`}, {
          227.595, 25.8977}, {227.595, 25.1148}, {228.23, 24.4805}, {
          229.01199999999994`, 24.4805}, {229.795, 24.4805}, {
          230.42999999999998`, 25.1148}, {230.42999999999998`, 25.8977}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.003450259740259741], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2378899999999997`, 
          16.448800000000002`}, {2.2378899999999997`, 19.5988}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93159999999998, 
          16.448800000000002`}, {58.93159999999998, 19.5988}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 11.7242}, {
          115.62499999999999`, 14.874199999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 21.1734}, {
          115.62499999999999`, 24.323399999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 11.7242}, {
          172.31899999999996`, 14.874199999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 21.1734}, {
          172.31899999999996`, 24.323399999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.01199999999994`, 
          6.999999999999999}, {229.01199999999994`, 10.149999999999999`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.01199999999994`, 
          16.448800000000002`}, {226.40700000000004`, 19.054299999999994`}, {
          226.40700000000004`, 23.2922}, {229.01199999999994`, 25.8977}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{231., 33.},
       PlotRange->{{0., 231.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.004329004329004329], 
        {Thickness[0.0017251082251082252`], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6554699999999993`, 16.448800000000002`}, {3.6554699999999993`, 
          17.231599999999997`}, {3.0206999999999997`, 17.866399999999995`}, {
          2.2378899999999997`, 17.866399999999995`}, {1.45508, 
          17.866399999999995`}, {0.8207029999999998, 17.231599999999997`}, {
          0.8207029999999998, 16.448800000000002`}, {0.8207029999999998, 
          15.665999999999997`}, {1.45508, 15.031599999999997`}, {
          2.2378899999999997`, 15.031599999999997`}, {3.0206999999999997`, 
          15.031599999999997`}, {3.6554699999999993`, 15.665999999999997`}, {
          3.6554699999999993`, 16.448800000000002`}}}]}, 
        {Thickness[0.0017251082251082252`], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6554699999999993`, 16.448800000000002`}, {3.6554699999999993`, 
          17.231599999999997`}, {3.0206999999999997`, 17.866399999999995`}, {
          2.2378899999999997`, 17.866399999999995`}, {1.45508, 
          17.866399999999995`}, {0.8207029999999998, 17.231599999999997`}, {
          0.8207029999999998, 16.448800000000002`}, {0.8207029999999998, 
          15.665999999999997`}, {1.45508, 15.031599999999997`}, {
          2.2378899999999997`, 15.031599999999997`}, {3.0206999999999997`, 
          15.031599999999997`}, {3.6554699999999993`, 15.665999999999997`}, {
          3.6554699999999993`, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2378899999999997`, 
          16.448800000000002`}, {30.584799999999998`, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.00229999999999, 16.448800000000002`}, {32.00229999999999, 
          17.231599999999997`}, {31.367599999999996`, 17.866399999999995`}, {
          30.584799999999998`, 17.866399999999995`}, {29.801999999999992`, 
          17.866399999999995`}, {29.167599999999993`, 17.231599999999997`}, {
          29.167599999999993`, 16.448800000000002`}, {29.167599999999993`, 
          15.665999999999997`}, {29.801999999999992`, 15.031599999999997`}, {
          30.584799999999998`, 15.031599999999997`}, {31.367599999999996`, 
          15.031599999999997`}, {32.00229999999999, 15.665999999999997`}, {
          32.00229999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.00229999999999, 16.448800000000002`}, {32.00229999999999, 
          17.231599999999997`}, {31.367599999999996`, 17.866399999999995`}, {
          30.584799999999998`, 17.866399999999995`}, {29.801999999999992`, 
          17.866399999999995`}, {29.167599999999993`, 17.231599999999997`}, {
          29.167599999999993`, 16.448800000000002`}, {29.167599999999993`, 
          15.665999999999997`}, {29.801999999999992`, 15.031599999999997`}, {
          30.584799999999998`, 15.031599999999997`}, {31.367599999999996`, 
          15.031599999999997`}, {32.00229999999999, 15.665999999999997`}, {
          32.00229999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.584799999999998`, 
          16.448800000000002`}, {58.93159999999998, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.34919999999999, 16.448800000000002`}, {60.34919999999999, 
          17.231599999999997`}, {59.71449999999999, 17.866399999999995`}, {
          58.93159999999998, 17.866399999999995`}, {58.148799999999994`, 
          17.866399999999995`}, {57.514099999999985`, 17.231599999999997`}, {
          57.514099999999985`, 16.448800000000002`}, {57.514099999999985`, 
          15.665999999999997`}, {58.148799999999994`, 15.031599999999997`}, {
          58.93159999999998, 15.031599999999997`}, {59.71449999999999, 
          15.031599999999997`}, {60.34919999999999, 15.665999999999997`}, {
          60.34919999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.34919999999999, 16.448800000000002`}, {60.34919999999999, 
          17.231599999999997`}, {59.71449999999999, 17.866399999999995`}, {
          58.93159999999998, 17.866399999999995`}, {58.148799999999994`, 
          17.866399999999995`}, {57.514099999999985`, 17.231599999999997`}, {
          57.514099999999985`, 16.448800000000002`}, {57.514099999999985`, 
          15.665999999999997`}, {58.148799999999994`, 15.031599999999997`}, {
          58.93159999999998, 15.031599999999997`}, {59.71449999999999, 
          15.031599999999997`}, {60.34919999999999, 15.665999999999997`}, {
          60.34919999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93159999999998, 
          16.448800000000002`}, {87.27850000000001, 16.448800000000002`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69569999999999, 16.448800000000002`}, {88.69569999999999, 
          17.231599999999997`}, {88.06130000000002, 17.866399999999995`}, {
          87.27850000000001, 17.866399999999995`}, {86.4957, 
          17.866399999999995`}, {85.86090000000002, 17.231599999999997`}, {
          85.86090000000002, 16.448800000000002`}, {85.86090000000002, 
          15.665999999999997`}, {86.4957, 15.031599999999997`}, {
          87.27850000000001, 15.031599999999997`}, {88.06130000000002, 
          15.031599999999997`}, {88.69569999999999, 15.665999999999997`}, {
          88.69569999999999, 16.448800000000002`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69569999999999, 16.448800000000002`}, {88.69569999999999, 
          17.231599999999997`}, {88.06130000000002, 17.866399999999995`}, {
          87.27850000000001, 17.866399999999995`}, {86.4957, 
          17.866399999999995`}, {85.86090000000002, 17.231599999999997`}, {
          85.86090000000002, 16.448800000000002`}, {85.86090000000002, 
          15.665999999999997`}, {86.4957, 15.031599999999997`}, {
          87.27850000000001, 15.031599999999997`}, {88.06130000000002, 
          15.031599999999997`}, {88.69569999999999, 15.665999999999997`}, {
          88.69569999999999, 16.448800000000002`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27850000000001, 
          16.448800000000002`}, {115.62499999999999`, 14.0867}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27850000000001, 
          16.448800000000002`}, {115.62499999999999`, 18.8109}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 14.0867}, {117.04299999999999`, 
          14.869499999999997`}, {116.40799999999997`, 15.504299999999995`}, {
          115.62499999999999`, 15.504299999999995`}, {114.84300000000002`, 
          15.504299999999995`}, {114.20799999999997`, 14.869499999999997`}, {
          114.20799999999997`, 14.0867}, {114.20799999999997`, 
          13.303899999999997`}, {114.84300000000002`, 12.669499999999998`}, {
          115.62499999999999`, 12.669499999999998`}, {116.40799999999997`, 
          12.669499999999998`}, {117.04299999999999`, 13.303899999999997`}, {
          117.04299999999999`, 14.0867}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 14.0867}, {117.04299999999999`, 
          14.869499999999997`}, {116.40799999999997`, 15.504299999999995`}, {
          115.62499999999999`, 15.504299999999995`}, {114.84300000000002`, 
          15.504299999999995`}, {114.20799999999997`, 14.869499999999997`}, {
          114.20799999999997`, 14.0867}, {114.20799999999997`, 
          13.303899999999997`}, {114.84300000000002`, 12.669499999999998`}, {
          115.62499999999999`, 12.669499999999998`}, {116.40799999999997`, 
          12.669499999999998`}, {117.04299999999999`, 13.303899999999997`}, {
          117.04299999999999`, 14.0867}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 18.8109}, {117.04299999999999`, 19.5938}, {
          116.40799999999997`, 20.228499999999997`}, {115.62499999999999`, 
          20.228499999999997`}, {114.84300000000002`, 20.228499999999997`}, {
          114.20799999999997`, 19.5938}, {114.20799999999997`, 18.8109}, {
          114.20799999999997`, 18.0281}, {114.84300000000002`, 17.3938}, {
          115.62499999999999`, 17.3938}, {116.40799999999997`, 17.3938}, {
          117.04299999999999`, 18.0281}, {117.04299999999999`, 18.8109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04299999999999`, 18.8109}, {117.04299999999999`, 19.5938}, {
          116.40799999999997`, 20.228499999999997`}, {115.62499999999999`, 
          20.228499999999997`}, {114.84300000000002`, 20.228499999999997`}, {
          114.20799999999997`, 19.5938}, {114.20799999999997`, 18.8109}, {
          114.20799999999997`, 18.0281}, {114.84300000000002`, 17.3938}, {
          115.62499999999999`, 17.3938}, {116.40799999999997`, 17.3938}, {
          117.04299999999999`, 18.0281}, {117.04299999999999`, 18.8109}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 14.0867}, {
          143.97199999999998`, 14.0867}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 18.8109}, {
          143.97199999999998`, 18.8109}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 14.0867}, {145.38899999999998`, 
          14.869499999999997`}, {144.75499999999997`, 15.504299999999995`}, {
          143.97199999999998`, 15.504299999999995`}, {143.18899999999996`, 
          15.504299999999995`}, {142.55499999999998`, 14.869499999999997`}, {
          142.55499999999998`, 14.0867}, {142.55499999999998`, 
          13.303899999999997`}, {143.18899999999996`, 12.669499999999998`}, {
          143.97199999999998`, 12.669499999999998`}, {144.75499999999997`, 
          12.669499999999998`}, {145.38899999999998`, 13.303899999999997`}, {
          145.38899999999998`, 14.0867}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 14.0867}, {145.38899999999998`, 
          14.869499999999997`}, {144.75499999999997`, 15.504299999999995`}, {
          143.97199999999998`, 15.504299999999995`}, {143.18899999999996`, 
          15.504299999999995`}, {142.55499999999998`, 14.869499999999997`}, {
          142.55499999999998`, 14.0867}, {142.55499999999998`, 
          13.303899999999997`}, {143.18899999999996`, 12.669499999999998`}, {
          143.97199999999998`, 12.669499999999998`}, {144.75499999999997`, 
          12.669499999999998`}, {145.38899999999998`, 13.303899999999997`}, {
          145.38899999999998`, 14.0867}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 18.8109}, {145.38899999999998`, 19.5938}, {
          144.75499999999997`, 20.228499999999997`}, {143.97199999999998`, 
          20.228499999999997`}, {143.18899999999996`, 20.228499999999997`}, {
          142.55499999999998`, 19.5938}, {142.55499999999998`, 18.8109}, {
          142.55499999999998`, 18.0281}, {143.18899999999996`, 17.3938}, {
          143.97199999999998`, 17.3938}, {144.75499999999997`, 17.3938}, {
          145.38899999999998`, 18.0281}, {145.38899999999998`, 18.8109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38899999999998`, 18.8109}, {145.38899999999998`, 19.5938}, {
          144.75499999999997`, 20.228499999999997`}, {143.97199999999998`, 
          20.228499999999997`}, {143.18899999999996`, 20.228499999999997`}, {
          142.55499999999998`, 19.5938}, {142.55499999999998`, 18.8109}, {
          142.55499999999998`, 18.0281}, {143.18899999999996`, 17.3938}, {
          143.97199999999998`, 17.3938}, {144.75499999999997`, 17.3938}, {
          145.38899999999998`, 18.0281}, {145.38899999999998`, 18.8109}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 14.0867}, {
          172.31899999999996`, 9.36211}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 18.8109}, {
          172.31899999999996`, 14.0867}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 18.8109}, {
          172.31899999999996`, 18.8109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97199999999998`, 14.0867}, {
          172.31899999999996`, 23.5355}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 9.36211}, {173.736, 10.1449}, {173.10199999999998`, 
          10.7797}, {172.31899999999996`, 10.7797}, {171.53599999999997`, 
          10.7797}, {170.902, 10.1449}, {170.902, 9.36211}, {170.902, 
          8.579300000000002}, {171.53599999999997`, 7.944920000000001}, {
          172.31899999999996`, 7.944920000000001}, {173.10199999999998`, 
          7.944920000000001}, {173.736, 8.579300000000002}, {173.736, 
          9.36211}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 9.36211}, {173.736, 10.1449}, {173.10199999999998`, 
          10.7797}, {172.31899999999996`, 10.7797}, {171.53599999999997`, 
          10.7797}, {170.902, 10.1449}, {170.902, 9.36211}, {170.902, 
          8.579300000000002}, {171.53599999999997`, 7.944920000000001}, {
          172.31899999999996`, 7.944920000000001}, {173.10199999999998`, 
          7.944920000000001}, {173.736, 8.579300000000002}, {173.736, 
          9.36211}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 14.0867}, {173.736, 14.869499999999997`}, {
          173.10199999999998`, 15.504299999999995`}, {172.31899999999996`, 
          15.504299999999995`}, {171.53599999999997`, 15.504299999999995`}, {
          170.902, 14.869499999999997`}, {170.902, 14.0867}, {170.902, 
          13.303899999999997`}, {171.53599999999997`, 12.669499999999998`}, {
          172.31899999999996`, 12.669499999999998`}, {173.10199999999998`, 
          12.669499999999998`}, {173.736, 13.303899999999997`}, {173.736, 
          14.0867}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 14.0867}, {173.736, 14.869499999999997`}, {
          173.10199999999998`, 15.504299999999995`}, {172.31899999999996`, 
          15.504299999999995`}, {171.53599999999997`, 15.504299999999995`}, {
          170.902, 14.869499999999997`}, {170.902, 14.0867}, {170.902, 
          13.303899999999997`}, {171.53599999999997`, 12.669499999999998`}, {
          172.31899999999996`, 12.669499999999998`}, {173.10199999999998`, 
          12.669499999999998`}, {173.736, 13.303899999999997`}, {173.736, 
          14.0867}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 18.8109}, {173.736, 19.5938}, {173.10199999999998`, 
          20.228499999999997`}, {172.31899999999996`, 20.228499999999997`}, {
          171.53599999999997`, 20.228499999999997`}, {170.902, 19.5938}, {
          170.902, 18.8109}, {170.902, 18.0281}, {171.53599999999997`, 
          17.3938}, {172.31899999999996`, 17.3938}, {173.10199999999998`, 
          17.3938}, {173.736, 18.0281}, {173.736, 18.8109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 18.8109}, {173.736, 19.5938}, {173.10199999999998`, 
          20.228499999999997`}, {172.31899999999996`, 20.228499999999997`}, {
          171.53599999999997`, 20.228499999999997`}, {170.902, 19.5938}, {
          170.902, 18.8109}, {170.902, 18.0281}, {171.53599999999997`, 
          17.3938}, {172.31899999999996`, 17.3938}, {173.10199999999998`, 
          17.3938}, {173.736, 18.0281}, {173.736, 18.8109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 23.5355}, {173.736, 24.318399999999997`}, {
          173.10199999999998`, 24.9531}, {172.31899999999996`, 24.9531}, {
          171.53599999999997`, 24.9531}, {170.902, 24.318399999999997`}, {
          170.902, 23.5355}, {170.902, 22.752700000000004`}, {
          171.53599999999997`, 22.118399999999998`}, {172.31899999999996`, 
          22.118399999999998`}, {173.10199999999998`, 22.118399999999998`}, {
          173.736, 22.752700000000004`}, {173.736, 23.5355}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.736, 23.5355}, {173.736, 24.318399999999997`}, {
          173.10199999999998`, 24.9531}, {172.31899999999996`, 24.9531}, {
          171.53599999999997`, 24.9531}, {170.902, 24.318399999999997`}, {
          170.902, 23.5355}, {170.902, 22.752700000000004`}, {
          171.53599999999997`, 22.118399999999998`}, {172.31899999999996`, 
          22.118399999999998`}, {173.10199999999998`, 22.118399999999998`}, {
          173.736, 22.752700000000004`}, {173.736, 23.5355}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 9.36211}, {
          200.66599999999997`, 9.36211}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 14.0867}, {
          200.66599999999997`, 14.0867}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 18.8109}, {
          200.66599999999997`, 18.8109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 23.5355}, {
          200.66599999999997`, 23.5355}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 9.36211}, {202.08299999999997`, 10.1449}, {
          201.44799999999998`, 10.7797}, {200.66599999999997`, 10.7797}, {
          199.88299999999998`, 10.7797}, {199.248, 10.1449}, {199.248, 
          9.36211}, {199.248, 8.579300000000002}, {199.88299999999998`, 
          7.944920000000001}, {200.66599999999997`, 7.944920000000001}, {
          201.44799999999998`, 7.944920000000001}, {202.08299999999997`, 
          8.579300000000002}, {202.08299999999997`, 9.36211}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 9.36211}, {202.08299999999997`, 10.1449}, {
          201.44799999999998`, 10.7797}, {200.66599999999997`, 10.7797}, {
          199.88299999999998`, 10.7797}, {199.248, 10.1449}, {199.248, 
          9.36211}, {199.248, 8.579300000000002}, {199.88299999999998`, 
          7.944920000000001}, {200.66599999999997`, 7.944920000000001}, {
          201.44799999999998`, 7.944920000000001}, {202.08299999999997`, 
          8.579300000000002}, {202.08299999999997`, 9.36211}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 14.0867}, {202.08299999999997`, 
          14.869499999999997`}, {201.44799999999998`, 15.504299999999995`}, {
          200.66599999999997`, 15.504299999999995`}, {199.88299999999998`, 
          15.504299999999995`}, {199.248, 14.869499999999997`}, {199.248, 
          14.0867}, {199.248, 13.303899999999997`}, {199.88299999999998`, 
          12.669499999999998`}, {200.66599999999997`, 12.669499999999998`}, {
          201.44799999999998`, 12.669499999999998`}, {202.08299999999997`, 
          13.303899999999997`}, {202.08299999999997`, 14.0867}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 14.0867}, {202.08299999999997`, 
          14.869499999999997`}, {201.44799999999998`, 15.504299999999995`}, {
          200.66599999999997`, 15.504299999999995`}, {199.88299999999998`, 
          15.504299999999995`}, {199.248, 14.869499999999997`}, {199.248, 
          14.0867}, {199.248, 13.303899999999997`}, {199.88299999999998`, 
          12.669499999999998`}, {200.66599999999997`, 12.669499999999998`}, {
          201.44799999999998`, 12.669499999999998`}, {202.08299999999997`, 
          13.303899999999997`}, {202.08299999999997`, 14.0867}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 18.8109}, {202.08299999999997`, 19.5938}, {
          201.44799999999998`, 20.228499999999997`}, {200.66599999999997`, 
          20.228499999999997`}, {199.88299999999998`, 20.228499999999997`}, {
          199.248, 19.5938}, {199.248, 18.8109}, {199.248, 18.0281}, {
          199.88299999999998`, 17.3938}, {200.66599999999997`, 17.3938}, {
          201.44799999999998`, 17.3938}, {202.08299999999997`, 18.0281}, {
          202.08299999999997`, 18.8109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 18.8109}, {202.08299999999997`, 19.5938}, {
          201.44799999999998`, 20.228499999999997`}, {200.66599999999997`, 
          20.228499999999997`}, {199.88299999999998`, 20.228499999999997`}, {
          199.248, 19.5938}, {199.248, 18.8109}, {199.248, 18.0281}, {
          199.88299999999998`, 17.3938}, {200.66599999999997`, 17.3938}, {
          201.44799999999998`, 17.3938}, {202.08299999999997`, 18.0281}, {
          202.08299999999997`, 18.8109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 23.5355}, {202.08299999999997`, 
          24.318399999999997`}, {201.44799999999998`, 24.9531}, {
          200.66599999999997`, 24.9531}, {199.88299999999998`, 24.9531}, {
          199.248, 24.318399999999997`}, {199.248, 23.5355}, {199.248, 
          22.752700000000004`}, {199.88299999999998`, 22.118399999999998`}, {
          200.66599999999997`, 22.118399999999998`}, {201.44799999999998`, 
          22.118399999999998`}, {202.08299999999997`, 22.752700000000004`}, {
          202.08299999999997`, 23.5355}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08299999999997`, 23.5355}, {202.08299999999997`, 
          24.318399999999997`}, {201.44799999999998`, 24.9531}, {
          200.66599999999997`, 24.9531}, {199.88299999999998`, 24.9531}, {
          199.248, 24.318399999999997`}, {199.248, 23.5355}, {199.248, 
          22.752700000000004`}, {199.88299999999998`, 22.118399999999998`}, {
          200.66599999999997`, 22.118399999999998`}, {201.44799999999998`, 
          22.118399999999998`}, {202.08299999999997`, 22.752700000000004`}, {
          202.08299999999997`, 23.5355}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 9.36211}, {
          229.01199999999994`, 2.27539}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 18.8109}, {
          229.01199999999994`, 6.999999999999999}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 23.5355}, {
          229.01199999999994`, 11.7242}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 18.8109}, {
          229.01199999999994`, 16.448800000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 9.36211}, {
          229.01199999999994`, 21.1734}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 23.5355}, {
          229.01199999999994`, 25.8977}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66599999999997`, 14.0867}, {
          229.01199999999994`, 30.622299999999992`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 2.27539}, {230.42999999999998`, 
          3.0585899999999997`}, {229.795, 3.6929700000000008`}, {
          229.01199999999994`, 3.6929700000000008`}, {228.23, 
          3.6929700000000008`}, {227.595, 3.0585899999999997`}, {227.595, 
          2.27539}, {227.595, 1.4925800000000002`}, {228.23, 0.858203}, {
          229.01199999999994`, 0.858203}, {229.795, 0.858203}, {
          230.42999999999998`, 1.4925800000000002`}, {230.42999999999998`, 
          2.27539}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 2.27539}, {230.42999999999998`, 
          3.0585899999999997`}, {229.795, 3.6929700000000008`}, {
          229.01199999999994`, 3.6929700000000008`}, {228.23, 
          3.6929700000000008`}, {227.595, 3.0585899999999997`}, {227.595, 
          2.27539}, {227.595, 1.4925800000000002`}, {228.23, 0.858203}, {
          229.01199999999994`, 0.858203}, {229.795, 0.858203}, {
          230.42999999999998`, 1.4925800000000002`}, {230.42999999999998`, 
          2.27539}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 6.999999999999999}, {230.42999999999998`, 
          7.783199999999998}, {229.795, 8.41758}, {229.01199999999994`, 
          8.41758}, {228.23, 8.41758}, {227.595, 7.783199999999998}, {227.595,
           6.999999999999999}, {227.595, 6.2171899999999996`}, {228.23, 
          5.58281}, {229.01199999999994`, 5.58281}, {229.795, 5.58281}, {
          230.42999999999998`, 6.2171899999999996`}, {230.42999999999998`, 
          6.999999999999999}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 6.999999999999999}, {230.42999999999998`, 
          7.783199999999998}, {229.795, 8.41758}, {229.01199999999994`, 
          8.41758}, {228.23, 8.41758}, {227.595, 7.783199999999998}, {227.595,
           6.999999999999999}, {227.595, 6.2171899999999996`}, {228.23, 
          5.58281}, {229.01199999999994`, 5.58281}, {229.795, 5.58281}, {
          230.42999999999998`, 6.2171899999999996`}, {230.42999999999998`, 
          6.999999999999999}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 11.7242}, {230.42999999999998`, 
          12.506999999999998`}, {229.795, 13.141800000000002`}, {
          229.01199999999994`, 13.141800000000002`}, {228.23, 
          13.141800000000002`}, {227.595, 12.506999999999998`}, {227.595, 
          11.7242}, {227.595, 10.941400000000002`}, {228.23, 
          10.306999999999999`}, {229.01199999999994`, 10.306999999999999`}, {
          229.795, 10.306999999999999`}, {230.42999999999998`, 
          10.941400000000002`}, {230.42999999999998`, 11.7242}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 11.7242}, {230.42999999999998`, 
          12.506999999999998`}, {229.795, 13.141800000000002`}, {
          229.01199999999994`, 13.141800000000002`}, {228.23, 
          13.141800000000002`}, {227.595, 12.506999999999998`}, {227.595, 
          11.7242}, {227.595, 10.941400000000002`}, {228.23, 
          10.306999999999999`}, {229.01199999999994`, 10.306999999999999`}, {
          229.795, 10.306999999999999`}, {230.42999999999998`, 
          10.941400000000002`}, {230.42999999999998`, 11.7242}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 16.448800000000002`}, {230.42999999999998`, 
          17.231599999999997`}, {229.795, 17.866399999999995`}, {
          229.01199999999994`, 17.866399999999995`}, {228.23, 
          17.866399999999995`}, {227.595, 17.231599999999997`}, {227.595, 
          16.448800000000002`}, {227.595, 15.665999999999997`}, {228.23, 
          15.031599999999997`}, {229.01199999999994`, 15.031599999999997`}, {
          229.795, 15.031599999999997`}, {230.42999999999998`, 
          15.665999999999997`}, {230.42999999999998`, 16.448800000000002`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 16.448800000000002`}, {230.42999999999998`, 
          17.231599999999997`}, {229.795, 17.866399999999995`}, {
          229.01199999999994`, 17.866399999999995`}, {228.23, 
          17.866399999999995`}, {227.595, 17.231599999999997`}, {227.595, 
          16.448800000000002`}, {227.595, 15.665999999999997`}, {228.23, 
          15.031599999999997`}, {229.01199999999994`, 15.031599999999997`}, {
          229.795, 15.031599999999997`}, {230.42999999999998`, 
          15.665999999999997`}, {230.42999999999998`, 16.448800000000002`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 21.1734}, {230.42999999999998`, 21.9562}, {
          229.795, 22.590999999999998`}, {229.01199999999994`, 
          22.590999999999998`}, {228.23, 22.590999999999998`}, {227.595, 
          21.9562}, {227.595, 21.1734}, {227.595, 20.3906}, {228.23, 
          19.756200000000003`}, {229.01199999999994`, 19.756200000000003`}, {
          229.795, 19.756200000000003`}, {230.42999999999998`, 20.3906}, {
          230.42999999999998`, 21.1734}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 21.1734}, {230.42999999999998`, 21.9562}, {
          229.795, 22.590999999999998`}, {229.01199999999994`, 
          22.590999999999998`}, {228.23, 22.590999999999998`}, {227.595, 
          21.9562}, {227.595, 21.1734}, {227.595, 20.3906}, {228.23, 
          19.756200000000003`}, {229.01199999999994`, 19.756200000000003`}, {
          229.795, 19.756200000000003`}, {230.42999999999998`, 20.3906}, {
          230.42999999999998`, 21.1734}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 25.8977}, {230.42999999999998`, 
          26.680499999999995`}, {229.795, 27.3152}, {229.01199999999994`, 
          27.3152}, {228.23, 27.3152}, {227.595, 26.680499999999995`}, {
          227.595, 25.8977}, {227.595, 25.1148}, {228.23, 24.4805}, {
          229.01199999999994`, 24.4805}, {229.795, 24.4805}, {
          230.42999999999998`, 25.1148}, {230.42999999999998`, 25.8977}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 25.8977}, {230.42999999999998`, 
          26.680499999999995`}, {229.795, 27.3152}, {229.01199999999994`, 
          27.3152}, {228.23, 27.3152}, {227.595, 26.680499999999995`}, {
          227.595, 25.8977}, {227.595, 25.1148}, {228.23, 24.4805}, {
          229.01199999999994`, 24.4805}, {229.795, 24.4805}, {
          230.42999999999998`, 25.1148}, {230.42999999999998`, 25.8977}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 30.622299999999992`}, {230.42999999999998`, 
          31.405099999999994`}, {229.795, 32.03979999999999}, {
          229.01199999999994`, 32.03979999999999}, {228.23, 
          32.03979999999999}, {227.595, 31.405099999999994`}, {227.595, 
          30.622299999999992`}, {227.595, 29.8395}, {228.23, 29.2051}, {
          229.01199999999994`, 29.2051}, {229.795, 29.2051}, {
          230.42999999999998`, 29.8395}, {230.42999999999998`, 
          30.622299999999992`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.42999999999998`, 30.622299999999992`}, {230.42999999999998`, 
          31.405099999999994`}, {229.795, 32.03979999999999}, {
          229.01199999999994`, 32.03979999999999}, {228.23, 
          32.03979999999999}, {227.595, 31.405099999999994`}, {227.595, 
          30.622299999999992`}, {227.595, 29.8395}, {228.23, 29.2051}, {
          229.01199999999994`, 29.2051}, {229.795, 29.2051}, {
          230.42999999999998`, 29.8395}, {230.42999999999998`, 
          30.622299999999992`}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.003450259740259741], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2378899999999997`, 
          16.448800000000002`}, {2.2378899999999997`, 18.023799999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93159999999998, 
          16.448800000000002`}, {58.93159999999998, 18.023799999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 14.0867}, {
          115.62499999999999`, 15.661699999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62499999999999`, 18.8109}, {
          115.62499999999999`, 20.3859}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 9.36211}, {
          172.31899999999996`, 10.937100000000001`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31899999999996`, 14.0867}, {
          172.31899999999996`, 15.661699999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{172.31899999999996`, 18.8109}, {
          171.01599999999996`, 20.113699999999998`}, {171.01599999999996`, 
          22.2328}, {172.31899999999996`, 23.5355}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.01199999999994`, 2.27539}, {
          229.01199999999994`, 3.8503899999999995`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.01199999999994`, 
          6.999999999999999}, {229.01199999999994`, 8.575000000000001}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.01199999999994`, 11.7242}, {
          229.01199999999994`, 13.299199999999999`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.01199999999994`, 
          16.448800000000002`}, {227.70999999999995`, 17.751599999999996`}, {
          227.70999999999995`, 19.8707}, {229.01199999999994`, 21.1734}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.01199999999994`, 25.8977}, {
          227.70999999999995`, 27.2004}, {227.70999999999995`, 
          29.319499999999994`}, {229.01199999999994`, 30.622299999999992`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{231., 33.},
       PlotRange->{{0., 231.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.63260311069598*^9, 3.6327101322538233`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tree", "=", 
   RowBox[{"DescendantsTree", "[", 
    RowBox[{"A0", ",", "5.25", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6326010264572973`*^9, 3.632601399811823*^9, {3.6326031183858633`*^9, 
   3.6326031191304827`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cylinders", "]"}]], "Input",
 CellChangeTimes->{{3.623097007663978*^9, 3.623097008925548*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6231008141112137`*^9, 3.623101571252461*^9, 
  3.623101667381277*^9, 3.62949505766641*^9, 3.629495190806912*^9, 
  3.632599134172822*^9, 3.632599205412847*^9, 3.632599565605413*^9, 
  3.632601017003727*^9, 3.632602742918881*^9, 3.6326030885660543`*^9, 
  3.6326041244665537`*^9, 3.6327108779134703`*^9, 3.6327120104897223`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "vines", "]"}]], "Input",
 CellChangeTimes->{{3.623095484143227*^9, 3.623095485432329*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.623100118037787*^9, 3.623100814962595*^9, 
  3.6231012712297773`*^9, 3.623101572106011*^9, 3.623101667486505*^9, 
  3.629495057751256*^9, 3.629495191460691*^9, 3.6325991354342003`*^9, 
  3.632599206276643*^9, 3.632599566597426*^9, 3.632601017961669*^9, 
  3.632602743698985*^9, 3.6326030895730257`*^9, 3.6326041245027647`*^9, 
  3.632710879720478*^9, 3.632712011358637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tree", "]"}]], "Input",
 CellChangeTimes->{{3.632712158877748*^9, 3.632712161339965*^9}}],

Cell[BoxData["16910"], "Output",
 CellChangeTimes->{3.632712161916095*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 851},
WindowMargins->{{386, Automatic}, {Automatic, 96}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 885, 19, 80, "Input"],
Cell[CellGroupData[{
Cell[1489, 45, 2544, 39, 38, "Print"],
Cell[4036, 86, 2498, 37, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6583, 129, 93, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[6701, 134, 316, 6, 46, "Input"],
Cell[7020, 142, 539, 11, 24, "Message"]
}, Open  ]],
Cell[7574, 156, 705, 19, 63, "Input"],
Cell[8282, 177, 338, 7, 28, "Input"],
Cell[8623, 186, 476, 11, 28, "Input"],
Cell[9102, 199, 346, 7, 28, "Input"],
Cell[9451, 208, 1927, 54, 80, "Input"],
Cell[11381, 264, 1710, 41, 80, "Input"],
Cell[13094, 307, 570, 17, 28, "Input"],
Cell[13667, 326, 2185, 53, 114, "Input"],
Cell[15855, 381, 2714, 61, 182, "Input"],
Cell[18572, 444, 3980, 90, 216, "Input"],
Cell[22555, 536, 468, 13, 28, "Input"],
Cell[23026, 551, 845, 20, 28, "Input"],
Cell[23874, 573, 1169, 33, 28, "Input"],
Cell[25046, 608, 358, 10, 28, "Input"],
Cell[25407, 620, 1928, 51, 63, "Input"],
Cell[27338, 673, 819, 24, 28, "Input"],
Cell[28160, 699, 963, 26, 28, "Input"],
Cell[29126, 727, 1814, 43, 165, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[30977, 775, 95, 1, 36, "Subsection"],
Cell[31075, 778, 1030, 24, 63, "Input"],
Cell[32108, 804, 978, 25, 46, "Input"],
Cell[33089, 831, 479, 12, 28, "Input"],
Cell[33571, 845, 523, 12, 28, "Input"],
Cell[34097, 859, 2105, 36, 165, "Input"],
Cell[36205, 897, 6145, 124, 199, "Input"],
Cell[42353, 1023, 2141, 46, 165, "Input"],
Cell[44497, 1071, 4520, 106, 403, "Input"],
Cell[49020, 1179, 1020, 26, 114, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[50077, 1210, 104, 1, 36, "Subsection"],
Cell[50184, 1213, 750, 16, 28, "Input"],
Cell[50937, 1231, 730, 21, 63, "Input"],
Cell[51670, 1254, 682, 13, 46, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[52389, 1272, 96, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[52510, 1277, 101, 1, 35, "Subsubsection"],
Cell[52614, 1280, 519, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[53158, 1295, 174, 3, 28, "Input"],
Cell[53335, 1300, 482, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53854, 1312, 180, 3, 28, "Input"],
Cell[54037, 1317, 503, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54577, 1330, 163, 3, 28, "Input"],
Cell[54743, 1335, 447, 6, 28, "Output"]
}, Open  ]],
Cell[55205, 1344, 218, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[55448, 1352, 1303, 23, 46, "Input"],
Cell[56754, 1377, 456, 8, 21, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[57259, 1391, 151, 2, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[57435, 1397, 1445, 24, 28, "Input"],
Cell[58883, 1423, 202, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59122, 1433, 1423, 24, 28, "Input"],
Cell[60548, 1459, 181, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60766, 1469, 1307, 22, 28, "Input"],
Cell[62076, 1493, 527, 9, 21, "Print"]
}, Open  ]],
Cell[62618, 1505, 169, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[62812, 1512, 128, 2, 28, "Input"],
Cell[62943, 1516, 121, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63101, 1523, 178, 3, 28, "Input"],
Cell[63282, 1528, 418, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63737, 1539, 184, 3, 28, "Input"],
Cell[63924, 1544, 420, 6, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64393, 1556, 150, 2, 29, "Subsubsection"],
Cell[64546, 1560, 144, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[64715, 1566, 141, 2, 28, "Input"],
Cell[64859, 1570, 415, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65311, 1583, 178, 4, 28, "Input"],
Cell[65492, 1589, 446, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65975, 1602, 175, 3, 28, "Input"],
Cell[66153, 1607, 121, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66311, 1614, 1670, 28, 28, "Input"],
Cell[67984, 1644, 207, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68228, 1654, 1352, 22, 28, "Input"],
Cell[69583, 1678, 226, 5, 21, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69846, 1688, 128, 2, 28, "Input"],
Cell[69977, 1692, 505, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70519, 1705, 229, 4, 28, "Input"],
Cell[70751, 1711, 598, 8, 28, "Output"]
}, Open  ]],
Cell[71364, 1722, 356, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[71745, 1736, 231, 4, 28, "Input"],
Cell[71979, 1742, 700, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72716, 1757, 270, 7, 28, "Input"],
Cell[72989, 1766, 592, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73618, 1779, 174, 3, 28, "Input"],
Cell[73795, 1784, 290, 5, 28, "Output"]
}, Open  ]],
Cell[74100, 1792, 131, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[74256, 1798, 748, 17, 28, "Input"],
Cell[75007, 1817, 276, 5, 28, "Output"]
}, Open  ]],
Cell[75298, 1825, 511, 12, 28, "Input"],
Cell[75812, 1839, 1145, 29, 114, "Input"],
Cell[76960, 1870, 1496, 35, 114, "Input"],
Cell[78459, 1907, 294, 6, 28, "Input"],
Cell[78756, 1915, 1497, 36, 63, "Input"],
Cell[80256, 1953, 1591, 40, 63, "Input"],
Cell[81850, 1995, 391, 7, 28, "Input"],
Cell[82244, 2004, 274, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[82543, 2014, 125, 2, 28, "Input"],
Cell[82671, 2018, 350, 5, 28, "Output"]
}, Open  ]],
Cell[83036, 2026, 243, 5, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[83316, 2036, 167, 2, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[83508, 2042, 659, 13, 63, "Input"],
Cell[84170, 2057, 84407, 1320, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168614, 3382, 167, 3, 28, "Input"],
Cell[168784, 3387, 197, 3, 28, "Output"]
}, Open  ]],
Cell[168996, 3393, 777, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[169798, 3411, 133, 2, 28, "Input"],
Cell[169934, 3415, 187, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170158, 3423, 129, 2, 28, "Input"],
Cell[170290, 3427, 234, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170561, 3435, 167, 3, 28, "Input"],
Cell[170731, 3440, 211, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170979, 3448, 272, 6, 28, "Input"],
Cell[171254, 3456, 330, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171621, 3468, 487, 12, 28, "Input"],
Cell[172111, 3482, 141262, 2194, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313410, 5681, 135, 2, 28, "Input"],
Cell[313548, 5685, 563908, 8793, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[877505, 14484, 463, 6, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[877993, 14494, 483, 10, 63, "Input"],
Cell[878479, 14506, 62423, 959, 41, "Output"]
}, Open  ]],
Cell[940917, 15468, 389, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[941331, 15483, 133, 2, 28, "Input"],
Cell[941467, 15487, 377, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[941881, 15497, 129, 2, 28, "Input"],
Cell[942013, 15501, 423, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[942473, 15512, 128, 2, 28, "Input"],
Cell[942604, 15516, 74, 1, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/processing-vines.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    453068,      12193]
NotebookOptionsPosition[    449490,      12085]
NotebookOutlinePosition[    449948,      12103]
CellTagsIndexPosition[    449905,      12100]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.594936501603557*^9, 3.5949365128396873`*^9}, 
   3.59494342618624*^9, 3.609012937088441*^9, 3.609014881221428*^9, 
   3.621710752559105*^9, 3.6222290429436274`*^9, 3.6222293360344067`*^9, 
   3.6222295274576817`*^9, 3.622229611978819*^9, 3.622229676298387*^9, 
   3.622229741800583*^9, 3.622235103283207*^9, 3.622235189336254*^9, 
   3.622240239090334*^9, 3.6222404029753227`*^9, 3.6224871838849773`*^9, 
   3.622487922028223*^9, 3.622488007710805*^9, 3.622488616957408*^9, 
   3.6224952244739017`*^9, 3.622963045547374*^9, 3.6230205904508543`*^9, 
   3.623028462011716*^9, 3.623055180367775*^9, 3.623055613334446*^9, 
   3.6230904513503523`*^9, 3.623350590670782*^9, 3.623437178313163*^9, 
   3.623437651730097*^9, 3.623637997363398*^9, 3.628213735096273*^9, 
   3.63271118754813*^9, 3.6327695007762117`*^9, 3.6331209970111027`*^9, 
   3.633376519670903*^9, 3.633376561578218*^9, 3.645304058033256*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.594936501603557*^9, 3.5949365128396873`*^9}, 
   3.59494342618624*^9, 3.609012937088441*^9, 3.609014881221428*^9, 
   3.621710752559105*^9, 3.6222290429436274`*^9, 3.6222293360344067`*^9, 
   3.6222295274576817`*^9, 3.622229611978819*^9, 3.622229676298387*^9, 
   3.622229741800583*^9, 3.622235103283207*^9, 3.622235189336254*^9, 
   3.622240239090334*^9, 3.6222404029753227`*^9, 3.6224871838849773`*^9, 
   3.622487922028223*^9, 3.622488007710805*^9, 3.622488616957408*^9, 
   3.6224952244739017`*^9, 3.622963045547374*^9, 3.6230205904508543`*^9, 
   3.623028462011716*^9, 3.623055180367775*^9, 3.623055613334446*^9, 
   3.6230904513503523`*^9, 3.623350590670782*^9, 3.623437178313163*^9, 
   3.623437651730097*^9, 3.623637997363398*^9, 3.628213735096273*^9, 
   3.63271118754813*^9, 3.6327695007762117`*^9, 3.6331209970111027`*^9, 
   3.633376519670903*^9, 3.633376561578218*^9, 3.645304058040071*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TimeConstrainedCyclotomicTranslates", "[", 
   RowBox[{"G_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TimeConstrainedCyclotomicTranslates", "[", 
    RowBox[{"G", ",", "t"}], "]"}], "=", 
   RowBox[{"TimeConstrained", "[", 
    RowBox[{
     RowBox[{"CyclotomicTranslates", "[", "G", "]"}], ",", "t"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.595108846368312*^9, 3.5951088784530888`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "compat"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Combinatorica Graph and Permutations functionality has \
been superseded by preloaded functionality. The package now being loaded may \
conflict with this. Please see the Compatibility Guide for details.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{3.633376561990961*^9, 3.645304058631708*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"enumerationDirectory", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.595190513966215*^9, 3.595190523475431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"saveCyclotomicTranslates", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AbortProtect", "[", 
      RowBox[{
       RowBox[{"SetDirectory", "[", "enumerationDirectory", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Put", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"DownValues", "[", "CyclotomicityBound", "]"}], ",", 
             RowBox[{"r_", "/;", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"DownValues", "[", "CyclotomicTranslates", "]"}], ",", 
             RowBox[{"r_", "/;", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{
             "DownValues", "[", "TimeConstrainedCyclotomicTranslates", "]"}], 
             ",", 
             RowBox[{"r_", "/;", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         "\"\<cyclotomicTranslates.m\>\""}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ResetDirectory", "[", "]"}], ";"}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.59493608496877*^9, 3.594936128928212*^9}, {
   3.595185793459708*^9, 3.595185806765109*^9}, 3.595190527499704*^9, {
   3.6222294585816936`*^9, 3.622229469856802*^9}, {3.622229547355975*^9, 
   3.622229562245915*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"loadCyclotomicTranslates", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SetDirectory", "[", "enumerationDirectory", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DownValues", "[", "CyclotomicityBound", "]"}], "=", 
      RowBox[{
       RowBox[{"DownValues", "[", "CyclotomicityBound", "]"}], "~", "Join", 
       "~", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<cyclotomicTranslates.m\>\"", "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], ";", 
     RowBox[{
      RowBox[{"DownValues", "[", "CyclotomicTranslates", "]"}], "=", 
      RowBox[{
       RowBox[{"DownValues", "[", "CyclotomicTranslates", "]"}], "~", "Join", 
       "~", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<cyclotomicTranslates.m\>\"", "]"}], 
        "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DownValues", "[", "TimeConstrainedCyclotomicTranslates", "]"}],
       "=", 
      RowBox[{
       RowBox[{
       "DownValues", "[", "TimeConstrainedCyclotomicTranslates", "]"}], "~", 
       "Join", "~", 
       RowBox[{
        RowBox[{"Get", "[", "\"\<cyclotomicTranslates.m\>\"", "]"}], 
        "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5949361381822653`*^9, 3.594936154141011*^9}, {
   3.595185809795116*^9, 3.5951858271164627`*^9}, 3.595190528935258*^9, 
   3.609013395893199*^9, {3.622229478134153*^9, 3.62222948955822*^9}}],

Cell[BoxData[
 RowBox[{"loadCyclotomicTranslates", "[", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"DownValues", "[", "CyclotomicityBound", "]"}], ",", 
    RowBox[{"r_", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5949365665287657`*^9, 3.59493656787906*^9}, {
  3.622229534746852*^9, 3.622229541534446*^9}}],

Cell[BoxData["524"], "Output",
 CellChangeTimes->{3.622229618067444*^9, 3.622229679633355*^9, 
  3.6222297457880096`*^9, 3.622235105484569*^9, 3.622235191337727*^9, 
  3.622240241125361*^9, 3.622240404993012*^9, 3.622487212051742*^9, 
  3.62248792419559*^9, 3.622488008240082*^9, 3.622488619441497*^9, 
  3.622495226457756*^9, 3.6229630485535383`*^9, 3.623020592434873*^9, 
  3.62302846396311*^9, 3.623055182858309*^9, 3.62305561546651*^9, 
  3.623090455016993*^9, 3.62335059283877*^9, 3.62343718392455*^9, 
  3.623437654005838*^9, 3.6236379979312153`*^9, 3.6282137358445787`*^9, 
  3.632711190153205*^9, 3.6327695051283407`*^9, 3.633120999617942*^9, 
  3.633376520242407*^9, 3.633376567426054*^9, 3.6453040629465427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"DownValues", "[", "CyclotomicTranslates", "]"}], ",", 
    RowBox[{"r_", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5949365665287657`*^9, 3.59493656787906*^9}}],

Cell[BoxData["283"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOIXAVzyZ068coyX+FtxHkgf7Au+6nryleOHo3deOp5+
5bhGPT9y6eNXjl7/XvMtA9KfXhn6gOgT9Ufb7v5+5ai3SK391p9XjjrvY1eD
6ProiMMgWlg66RyI5s37dhVEzz1ldQ9EOy01rLkLpHV/vmkD0U7yav/uA2ml
DwuFHgDplevbpkb8feXoFtL5DkSz53L+BNFp9gWukUB6qU1AfQyQjjoi9Nbh
3ytHkykCbLFAOv49w70EIF0w+e7LXCDNMeejfB6QfuX5WKkeSG/4LKPxD0jP
+c1UoPH/leMp3kOrQPS2p/tqu4B0j/ffPS4crx2TJh47dEPgtWPLdlWbr0D6
w7uvdxYIvnZ0E+JcKCv02vHL23fLQLTYlofz72q8dgQAqvu8Ag==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"DownValues", "[", "TimeConstrainedCyclotomicTranslates", "]"}], 
    ",", 
    RowBox[{"r_", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"r", ",", "Blank"}], "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.609013405259232*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.609014392492033*^9, 3.609014881601307*^9, 
  3.6217109023011513`*^9, 3.622229049302794*^9, 3.622229339047567*^9, 
  3.622229530948955*^9, 3.622229619946068*^9, 3.622229679751795*^9, 
  3.622229745887041*^9, 3.622235105602536*^9, 3.622235191450623*^9, 
  3.622240241236058*^9, 3.622240405112978*^9, 3.622487212323224*^9, 
  3.6224879243439283`*^9, 3.622488008356838*^9, 3.622488619539609*^9, 
  3.622495226542398*^9, 3.622963048636894*^9, 3.623020592568893*^9, 
  3.623028464073846*^9, 3.6230551829586153`*^9, 3.623055615584758*^9, 
  3.6230904551352587`*^9, 3.623350592947938*^9, 3.62343718437976*^9, 
  3.623437654106152*^9, 3.62363799801026*^9, 3.628213735985259*^9, 
  3.632711190236104*^9, 3.632769505201721*^9, 3.633120999731762*^9, 
  3.6333765203386307`*^9, 3.6333765674898157`*^9, 3.645304063171008*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"saveCyclotomicTranslates", "[", "]"}]], "Input",
 CellChangeTimes->{{3.5949361581587067`*^9, 3.594936159425934*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"saveAllVines", "[", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SetDirectory", "[", "enumerationDirectory", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Put", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<allVines.m\>\"", "]"}], ",", "vines"}], 
        "]"}], ",", "\"\<allVines.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.594936320637363*^9, 3.594936357999968*^9}, 
   3.595190531134293*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"loadAllVines", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SetDirectory", "[", "enumerationDirectory", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"result", "=", 
      RowBox[{"Get", "[", "\"\<allVines.m\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";", "\[IndentingNewLine]", 
     "result"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.594936368793687*^9, 3.594936373425309*^9}, {
   3.594936415672838*^9, 3.594936432160719*^9}, 3.5951905326221123`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mpVines", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}]}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "}"}], ",",
            
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "8", 
             ",", "7", ",", "10", ",", "9"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "7", ",", "6"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "7", ",", "6"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
               "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
               "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
          "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "7", ",", "6"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6192131336520433`*^9, 3.6192131369390707`*^9}, 
   3.6194687589750223`*^9, 3.619814578420162*^9, 3.619827120510068*^9, 
   3.61999334294499*^9, 3.628215012331757*^9, 3.6327111308814993`*^9, 
   3.632772776519245*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Length", "[", 
    RowBox[{"vines", "=", 
     RowBox[{"loadAllVines", "[", "]"}]}], "]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Length", "[", 
   RowBox[{"vines", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"mpVines", "/.", 
         RowBox[{
          RowBox[{"{", "}"}], "\[Rule]", 
          RowBox[{"Sequence", "[", "]"}]}]}], ",", 
        RowBox[{"g_", "/;", 
         RowBox[{
          RowBox[{"DimensionOfGenerator", "[", "g", "]"}], ">", "2"}]}]}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"RootReduce", "[", 
          RowBox[{"DimensionOfGenerator", "[", "#", "]"}], "]"}], ",", "50"}],
         "]"}], "&"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.594936402001329*^9, 3.594936404039379*^9}, {
  3.594936578821744*^9, 3.594936583661611*^9}, {3.621710905273395*^9, 
  3.6217109213457727`*^9}, {3.6217110724608192`*^9, 3.62171107790766*^9}, {
  3.621711792788497*^9, 3.621711845169787*^9}, {3.623020488570156*^9, 
  3.623020525198834*^9}, {3.623055230287376*^9, 3.623055236153638*^9}, {
  3.62305527139613*^9, 3.623055491150839*^9}, {3.623055640252386*^9, 
  3.623055651226955*^9}}],

Cell[BoxData["117"], "Output",
 CellChangeTimes->{
  3.5949365843290863`*^9, 3.594943432620077*^9, 3.609012941931446*^9, 
   3.609014884403171*^9, 3.6217109226375103`*^9, 3.621711078995405*^9, {
   3.621711804673316*^9, 3.621711845892641*^9}, 3.6222290580472937`*^9, 
   3.62222934831212*^9, 3.6222296511540117`*^9, 3.622229688289358*^9, 
   3.62222975460007*^9, 3.622235113536275*^9, 3.6222351993956013`*^9, 
   3.622240249275507*^9, 3.622240413083762*^9, 3.622487220786128*^9, 
   3.622487932749947*^9, 3.622488010009202*^9, 3.622488627640298*^9, 
   3.622495234477972*^9, 3.622963056970001*^9, 3.623020600729466*^9, 
   3.6230284725849867`*^9, 3.6230551915190077`*^9, 3.623055242402731*^9, {
   3.6230552731708727`*^9, 3.6230554919803057`*^9}, {3.6230556296742897`*^9, 
   3.623055651998991*^9}, 3.623090469705632*^9, 3.6233506074617662`*^9, 
   3.623437198565877*^9, 3.623437667934244*^9, 3.628213750982155*^9, 
   3.628215023589246*^9, 3.632711194938891*^9, 3.6327695099745817`*^9, 
   3.633121005527074*^9, 3.633376525876717*^9, 3.6333765724771967`*^9, 
   3.645304072910665*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"candidates", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59502545742596*^9, 3.5950254701207533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpokeGraphQ", "[", 
   RowBox[{"G", ":", 
    RowBox[{"{", 
     RowBox[{"_BigraphWithDuals", ",", "_BigraphWithDuals"}], "}"}]}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Total", "/@", 
              RowBox[{"GraphAdjacencyMatrix", "[", "#", "]"}]}], ")"}], ",", 
            RowBox[{"1", "|", "2"}]}], "]"}], "]"}], "\[LessEqual]", "1"}], 
        "&"}], "/@", "G"}], ")"}]}], ")"}], "\[And]", 
   RowBox[{"FreeQ", "[", 
    RowBox[{
     RowBox[{"G", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{
      RowBox[{"row", ":", 
       RowBox[{"{", "___Integer", "}"}]}], "/;", 
      RowBox[{
       RowBox[{"Total", "[", "row", "]"}], ">", "1"}]}], ",", "\[Infinity]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.645304263837736*^9, 3.64530435860802*^9}, {
   3.645305234302868*^9, 3.64530524530357*^9}, {3.6453053102730923`*^9, 
   3.645305340019163*^9}, {3.645305457391086*^9, 3.6453054822091312`*^9}, {
   3.6453055388854923`*^9, 3.645305543236074*^9}, 3.645305623699554*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"These", " ", "graphs", " ", "are", " ", 
    RowBox[{"(", "f", ")"}], " ", "of", " ", "Theorem", " ", "1.1"}], ",", 
   " ", 
   RowBox[{
   "so", " ", "we", " ", "remove", " ", "them", " ", "from", " ", "the", " ", 
    
    RowBox[{"vines", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.645305737612444*^9, 3.645305751700008*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"PermuteToReduceCrossings", "/@", 
   RowBox[{"Cases", "[", 
    RowBox[{"vines", ",", 
     RowBox[{"v_", "/;", 
      RowBox[{
       RowBox[{"SpokeGraphQ", "[", "v", "]"}], "\[And]", 
       RowBox[{"CylinderQ", "[", "v", "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6453051126745367`*^9, 3.645305180614946*^9}, {
  3.645305639762478*^9, 3.645305642820602*^9}, {3.645305695248426*^9, 
  3.645305697938726*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.645305683885787*^9, 3.645305685030177*^9}}],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{{3.645305685296576*^9, 3.645305689436365*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vines", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"vines", ",", 
     RowBox[{"v_", "/;", 
      RowBox[{
       RowBox[{"SpokeGraphQ", "[", "v", "]"}], "\[And]", 
       RowBox[{"CylinderQ", "[", "v", "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6453057605662947`*^9, 3.6453057638708687`*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "report", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"report", "[", 
   RowBox[{"G", ":", 
    RowBox[{"{", 
     RowBox[{"_BigraphWithDuals", ",", "_BigraphWithDuals"}], "}"}]}], "]"}], 
  ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"file", "=", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FusionAtlasDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
          "\"\<articles\>\"", ",", "\"\<index5-1\>\"", ",", "\"\<code\>\""}], 
         "}"}], ",", "\"\<candidates.m\>\""}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"FileExistsQ", "[", "file", "]"}]}], ",", 
      RowBox[{"Print", "[", "\"\<Couldn't find candidates.m\>\"", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"candidates", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"candidates", "=", 
          RowBox[{"Get", "[", "file", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"KnownObstructions", "[", 
              RowBox[{"G", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
             RowBox[{"KnownObstructions", "[", 
              RowBox[{"G", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            "]"}], "]"}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"candidates", ",", "G"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"candidates", "=", 
             RowBox[{"Union", "[", 
              RowBox[{"candidates", "~", "Join", "~", 
               RowBox[{"{", "G", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"AbortProtect", "[", 
             RowBox[{"Put", "[", 
              RowBox[{"candidates", ",", "file"}], "]"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 CellChangeTimes->{{3.594943762343083*^9, 3.594943820524209*^9}, {
  3.595025434167019*^9, 3.5950254374435797`*^9}, {3.595025474071764*^9, 
  3.595025522056389*^9}, {3.595107665450774*^9, 3.595107665964292*^9}, {
  3.609013094069974*^9, 3.609013095461549*^9}, {3.609023100680551*^9, 
  3.609023105689039*^9}, {3.609023345408252*^9, 3.60902335561928*^9}, {
  3.609023446035067*^9, 3.6090234724188957`*^9}, {3.633120654032526*^9, 
  3.633120662196331*^9}, {3.633120810726315*^9, 3.633120812183096*^9}, {
  3.633120875847062*^9, 3.633120903503365*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CyclotomicityBound", "[", 
   RowBox[{"{", 
    RowBox[{"g1_BigraphWithDuals", ",", " ", "g2_BigraphWithDuals"}], "}"}], 
   "]"}], ":=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"CyclotomicityBound", "[", 
     RowBox[{"g1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}], ",", 
    RowBox[{"CyclotomicityBound", "[", 
     RowBox[{"g2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.621711625456491*^9, 3.621711678206917*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"vines", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.621711764450879*^9, 3.6217117661110973`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.011235955056179775`], 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 16.448800000000002`}, {3.521479999999999, 
     17.231599999999997`}, {2.8867200000000004`, 17.866399999999995`}, {
     2.1039100000000004`, 17.866399999999995`}, {1.3210899999999999`, 
     17.866399999999995`}, {0.6867189999999999, 17.231599999999997`}, {
     0.6867189999999999, 16.448800000000002`}, {0.6867189999999999, 
     15.665999999999997`}, {1.3210899999999999`, 15.031599999999997`}, {
     2.1039100000000004`, 15.031599999999997`}, {2.8867200000000004`, 
     15.031599999999997`}, {3.521479999999999, 15.665999999999997`}, {
     3.521479999999999, 16.448800000000002`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 16.448800000000002`}, {3.521479999999999, 
     17.231599999999997`}, {2.8867200000000004`, 17.866399999999995`}, {
     2.1039100000000004`, 17.866399999999995`}, {1.3210899999999999`, 
     17.866399999999995`}, {0.6867189999999999, 17.231599999999997`}, {
     0.6867189999999999, 16.448800000000002`}, {0.6867189999999999, 
     15.665999999999997`}, {1.3210899999999999`, 15.031599999999997`}, {
     2.1039100000000004`, 15.031599999999997`}, {2.8867200000000004`, 
     15.031599999999997`}, {3.521479999999999, 15.665999999999997`}, {
     3.521479999999999, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     16.448800000000002`}, {30.4508, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 16.448800000000002`}, {31.868399999999998`, 
     17.231599999999997`}, {31.233599999999992`, 17.866399999999995`}, {
     30.4508, 17.866399999999995`}, {29.667999999999996`, 
     17.866399999999995`}, {29.033199999999994`, 17.231599999999997`}, {
     29.033199999999994`, 16.448800000000002`}, {29.033199999999994`, 
     15.665999999999997`}, {29.667999999999996`, 15.031599999999997`}, {
     30.4508, 15.031599999999997`}, {31.233599999999992`, 
     15.031599999999997`}, {31.868399999999998`, 15.665999999999997`}, {
     31.868399999999998`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 16.448800000000002`}, {31.868399999999998`, 
     17.231599999999997`}, {31.233599999999992`, 17.866399999999995`}, {
     30.4508, 17.866399999999995`}, {29.667999999999996`, 
     17.866399999999995`}, {29.033199999999994`, 17.231599999999997`}, {
     29.033199999999994`, 16.448800000000002`}, {29.033199999999994`, 
     15.665999999999997`}, {29.667999999999996`, 15.031599999999997`}, {
     30.4508, 15.031599999999997`}, {31.233599999999992`, 
     15.031599999999997`}, {31.868399999999998`, 15.665999999999997`}, {
     31.868399999999998`, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.4508, 16.448800000000002`}, {
     58.79769999999999, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      16.448800000000002`}, {60.2148, 17.231599999999997`}, {59.5805, 
     17.866399999999995`}, {58.79769999999999, 17.866399999999995`}, {
     58.01480000000001, 17.866399999999995`}, {57.3801, 
     17.231599999999997`}, {57.3801, 16.448800000000002`}, {57.3801, 
     15.665999999999997`}, {58.01480000000001, 15.031599999999997`}, {
     58.79769999999999, 15.031599999999997`}, {59.5805, 
     15.031599999999997`}, {60.2148, 15.665999999999997`}, {60.2148, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      16.448800000000002`}, {60.2148, 17.231599999999997`}, {59.5805, 
     17.866399999999995`}, {58.79769999999999, 17.866399999999995`}, {
     58.01480000000001, 17.866399999999995`}, {57.3801, 
     17.231599999999997`}, {57.3801, 16.448800000000002`}, {57.3801, 
     15.665999999999997`}, {58.01480000000001, 15.031599999999997`}, {
     58.79769999999999, 15.031599999999997`}, {59.5805, 
     15.031599999999997`}, {60.2148, 15.665999999999997`}, {60.2148, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     16.448800000000002`}, {87.1445, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     16.448800000000002`}, {87.1445, 16.448800000000002`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     16.448800000000002`}, {87.1445, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 2.27539}, {88.56169999999999, 3.0585899999999997`}, {
     87.9273, 3.6929700000000008`}, {87.1445, 3.6929700000000008`}, {
     86.36169999999998, 3.6929700000000008`}, {85.727, 3.0585899999999997`}, {
     85.727, 2.27539}, {85.727, 1.4925800000000002`}, {86.36169999999998, 
     0.858203}, {87.1445, 0.858203}, {87.9273, 0.858203}, {88.56169999999999, 
     1.4925800000000002`}, {88.56169999999999, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 2.27539}, {88.56169999999999, 3.0585899999999997`}, {
     87.9273, 3.6929700000000008`}, {87.1445, 3.6929700000000008`}, {
     86.36169999999998, 3.6929700000000008`}, {85.727, 3.0585899999999997`}, {
     85.727, 2.27539}, {85.727, 1.4925800000000002`}, {86.36169999999998, 
     0.858203}, {87.1445, 0.858203}, {87.9273, 0.858203}, {88.56169999999999, 
     1.4925800000000002`}, {88.56169999999999, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 16.448800000000002`}, {88.56169999999999, 
     17.231599999999997`}, {87.9273, 17.866399999999995`}, {87.1445, 
     17.866399999999995`}, {86.36169999999998, 17.866399999999995`}, {85.727, 
     17.231599999999997`}, {85.727, 16.448800000000002`}, {85.727, 
     15.665999999999997`}, {86.36169999999998, 15.031599999999997`}, {87.1445,
      15.031599999999997`}, {87.9273, 15.031599999999997`}, {
     88.56169999999999, 15.665999999999997`}, {88.56169999999999, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 16.448800000000002`}, {88.56169999999999, 
     17.231599999999997`}, {87.9273, 17.866399999999995`}, {87.1445, 
     17.866399999999995`}, {86.36169999999998, 17.866399999999995`}, {85.727, 
     17.231599999999997`}, {85.727, 16.448800000000002`}, {85.727, 
     15.665999999999997`}, {86.36169999999998, 15.031599999999997`}, {87.1445,
      15.031599999999997`}, {87.9273, 15.031599999999997`}, {
     88.56169999999999, 15.665999999999997`}, {88.56169999999999, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 30.622299999999992`}, {88.56169999999999, 
     31.405099999999994`}, {87.9273, 32.03979999999999}, {87.1445, 
     32.03979999999999}, {86.36169999999998, 32.03979999999999}, {85.727, 
     31.405099999999994`}, {85.727, 30.622299999999992`}, {85.727, 29.8395}, {
     86.36169999999998, 29.2051}, {87.1445, 29.2051}, {87.9273, 29.2051}, {
     88.56169999999999, 29.8395}, {88.56169999999999, 30.622299999999992`}}}],
     JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 30.622299999999992`}, {88.56169999999999, 
     31.405099999999994`}, {87.9273, 32.03979999999999}, {87.1445, 
     32.03979999999999}, {86.36169999999998, 32.03979999999999}, {85.727, 
     31.405099999999994`}, {85.727, 30.622299999999992`}, {85.727, 29.8395}, {
     86.36169999999998, 29.2051}, {87.1445, 29.2051}, {87.9273, 29.2051}, {
     88.56169999999999, 29.8395}, {88.56169999999999, 30.622299999999992`}}},
     CurveClosed->{1}]}},
  AspectRatio->Automatic,
  ImageSize->{89., 33.},
  PlotRange->{{0., 89.}, {0., 33.}}]], "Output",
 CellChangeTimes->{
  3.621711770426999*^9, 3.621711854325644*^9, 3.622229058528233*^9, 
   3.622229348924746*^9, 3.622229651487022*^9, 3.6222296886154413`*^9, 
   3.622229754952317*^9, 3.6222351140405493`*^9, 3.622235199774125*^9, 
   3.6222402496997013`*^9, 3.622240413479644*^9, 3.6224872214914494`*^9, 
   3.62248793316024*^9, 3.622488010190888*^9, 3.622488628111512*^9, 
   3.6224952348594437`*^9, 3.622963057440165*^9, 3.6230206023546543`*^9, 
   3.6230284730323057`*^9, 3.623055191860793*^9, {3.623055629934464*^9, 
   3.6230556577301273`*^9}, 3.623090470080616*^9, 3.623350607837048*^9, 
   3.623437198950934*^9, 3.623437668339685*^9, 3.6236382669553547`*^9, 
   3.623638355861374*^9, 3.6282137515502377`*^9, 3.628215028821431*^9, 
   3.6327111953191347`*^9, 3.6327695103539133`*^9, 3.633121007011999*^9, 
   3.633376526105908*^9, 3.633376572933771*^9, 3.6453040735130873`*^9, 
   3.645305802374687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CyclotomicityBound", "[", 
  RowBox[{"vines", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6217117102277946`*^9, 3.621711739327539*^9}}],

Cell[BoxData["76"], "Output",
 CellChangeTimes->{{3.621711719171451*^9, 3.621711740096594*^9}, 
   3.6217118560470448`*^9, 3.622229059585137*^9, 3.622229349047817*^9, 
   3.622229651612393*^9, 3.622229688742318*^9, 3.622229755075395*^9, 
   3.6222351141740103`*^9, 3.622235199863914*^9, 3.622240249795557*^9, 
   3.622240413569182*^9, 3.622487221786993*^9, 3.622487933383924*^9, 
   3.622488010259193*^9, 3.622488628141282*^9, 3.62249523489408*^9, 
   3.62296305747736*^9, 3.623020602467923*^9, 3.623028473053562*^9, 
   3.623055191897625*^9, {3.6230556335170307`*^9, 3.623055661925275*^9}, 
   3.623090470102951*^9, 3.6233506078706303`*^9, 3.623437198990037*^9, 
   3.623437668378908*^9, 3.623638267037279*^9, 3.6236383577105093`*^9, 
   3.628213751591281*^9, 3.628215029844448*^9, 3.632711195374218*^9, 
   3.6327695103973503`*^9, 3.633121007353229*^9, 3.633376526167033*^9, 
   3.633376573003973*^9, 3.645304073575151*^9, 3.645305802410493*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CyclotomicTranslations", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"DepthOfBranchPoint", "/@", 
     RowBox[{"CyclotomicTranslates", "[", "G", "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"DepthOfBranchPoint", "[", "G", "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.62171191741928*^9, 3.62171195517881*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KnownObstructions", "[", 
   RowBox[{"{", 
    RowBox[{"g1_BigraphWithDuals", ",", "g2_BigraphWithDuals"}], "}"}], "]"}],
   ":=", 
  RowBox[{"Union", "[", 
   RowBox[{
    RowBox[{"KnownObstructions", "[", 
     RowBox[{"g1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}], ",", 
    RowBox[{"KnownObstructions", "[", 
     RowBox[{"g2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.621712073816586*^9, 3.621712109029895*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnobstructedCyclotomicTranslations", "[", "G_", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"CyclotomicTranslations", "[", "G", "]"}], ",", 
    RowBox[{"k_", "/;", 
     RowBox[{
      RowBox[{"KnownObstructions", "[", 
       RowBox[{"Translate", "[", 
        RowBox[{"G", ",", "k"}], "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.621711984239831*^9, 3.621712033495207*^9}, {
  3.621712112405727*^9, 3.621712116782312*^9}, {3.621712224797756*^9, 
  3.62171222630457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CyclotomicTranslationsObstructions", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LoadObstructions", "[", 
      RowBox[{"CyclotomicTranslates", "[", "G", "]"}], "]"}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"head", "[", 
        RowBox[{"Sort", "[", 
         RowBox[{
          RowBox[{"KnownObstructions", "[", 
           RowBox[{"Translate", "[", 
            RowBox[{"G", ",", "#"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "\"\<Bimodule dimensions less than 2 must satisfy the GHJ \
condition.\>\"", "\[Rule]", "\"\<c\>\""}], ",", 
            RowBox[{
            "\"\<Dimensions of low weight spaces must be non-negative. See \
p.33 of Annular Structure of Subfactors.\>\"", "\[Rule]", "\"\<d\>\""}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
            "\"\<The global dimension of the even part must be an Ostrik \
d-number.\>\"", "\[Rule]", "\"\<e\>\""}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<All bimodule dimensions must be at least 1.\>\"", "\[Rule]", 
             "\"\<a\>\""}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<All bimodule dimensions must be algebraic integers.\>\"", 
             "\[Rule]", "\"\<b\>\""}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "\"\<If you start like Haagerup for two steps past the branch, \
you must satisfy the identities on p.33 of Quadratic Tangles \
pre-preprint\>\"", "\[Rule]", "\"\<f\>\""}]}], "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"CyclotomicTranslations", "[", "G", "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.621712140648123*^9, 3.6217121777732487`*^9}, {
   3.6217122344143543`*^9, 3.6217122357878017`*^9}, {3.621712462915166*^9, 
   3.6217125779131517`*^9}, {3.62171264847316*^9, 3.6217126870372553`*^9}, {
   3.621712723162072*^9, 3.621712735802588*^9}, 3.621713226072524*^9, {
   3.623437318394033*^9, 3.623437337850624*^9}, {3.623437528204935*^9, 
   3.623437562953158*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"head", "[", 
   RowBox[{"{", "}"}], "]"}], ":=", "\"\<?\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"head", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "___"}], "}"}], "]"}], ":=", "a"}]}], "Input",
 CellChangeTimes->{{3.621712694894122*^9, 3.621712712448564*^9}, {
  3.6217131923612213`*^9, 3.621713210042182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"echo", "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.621712294182701*^9, 3.621712299501254*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DepthOfBranchPoint", "[", 
   RowBox[{"{", 
    RowBox[{"g1_BigraphWithDuals", ",", "g2_BigraphWithDuals"}], "}"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d1", ",", "d2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d1", "=", 
      RowBox[{"DepthOfBranchPoint", "[", "g1", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"d2", "=", 
      RowBox[{"DepthOfBranchPoint", "[", "g2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"d1", "=!=", "d2"}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<graphs don't have the same supetransitivity!!!\>\"", "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     "d1"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.621712349596224*^9, 3.621712437323028*^9}}],

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "False", "]"}]], "Input",
 CellChangeTimes->{{3.622229123986168*^9, 3.622229126943656*^9}, {
  3.632769495253311*^9, 3.632769496673009*^9}}],

Cell[BoxData[
 RowBox[{"saveCyclotomicTranslates", "[", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"Cases", "[", 
   RowBox[{"vines", ",", 
    RowBox[{"w_", "/;", 
     RowBox[{
      RowBox[{"CyclotomicityBound", "[", "w", "]"}], "\[GreaterEqual]", 
      "1000"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.628213796203332*^9, 3.628213796899791*^9}, {
  3.628213836296358*^9, 3.628213847440558*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.628213838193225*^9, 3.628213848095367*^9}, 
   3.628215034583312*^9, 3.632723060773849*^9, 3.6327695112364492`*^9, 
   3.633121009213191*^9, 3.633376527547366*^9, 3.633376574093175*^9, 
   3.645304073825117*^9, 3.6453058026419086`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vines", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"vines", ",", 
     RowBox[{"w_", "/;", 
      RowBox[{
       RowBox[{"CyclotomicityBound", "[", "w", "]"}], "\[GreaterEqual]", 
       "1000"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.628214036419798*^9, 3.6282140479235573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"CyclotomicTranslates", "[", "v", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "vines"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.63277098423654*^9, 3.6327709903900623`*^9}}],

Cell[BoxData[
 RowBox[{"saveCyclotomicTranslates", "[", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LoadObstructions", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CyclotomicTranslates", "[", "v", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "vines"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623437814197257*^9, 3.623437814630774*^9}, 
   3.6234487632956343`*^9, {3.628214054444439*^9, 3.628214054769335*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.632773908233885*^9, 3.633121016111161*^9, 
  3.633376533038412*^9, 3.633376578830353*^9, 3.645304079949243*^9, 
  3.6453058028407183`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RecordObstructions", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CyclotomicTranslates", "[", "v", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "vines"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623437699763521*^9, 3.62343772877411*^9}, {
  3.623437759152726*^9, 3.62343775973595*^9}, {3.623448719136915*^9, 
  3.6234487509469433`*^9}, {3.628214058126092*^9, 3.6282140583943663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"counter", "=", 
   RowBox[{"Length", "[", "vines", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dynamic", "[", "counter", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"counter", "--"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"counter", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"saveCyclotomicTranslates", "[", "]"}]}], "]"}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"DisplayGraph", "[", "v", "]"}], "]"}], ";", 
    RowBox[{"echo", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CyclotomicityBound", "[", "v", "]"}], ",", 
       RowBox[{"CyclotomicTranslations", "[", "v", "]"}], ",", 
       RowBox[{"CyclotomicTranslationsObstructions", "[", "v", "]"}]}], "}"}],
      "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "vines"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.621711539040224*^9, 3.621711558471755*^9}, {
   3.621711630537464*^9, 3.621711640777102*^9}, {3.621711685059713*^9, 
   3.621711703967801*^9}, {3.62171186196167*^9, 3.621711870692534*^9}, {
   3.621711960964978*^9, 3.621711962171433*^9}, {3.621712130042066*^9, 
   3.621712131753965*^9}, {3.6217121817175207`*^9, 3.621712183887971*^9}, {
   3.621712274081471*^9, 3.621712309098035*^9}, {3.621713258295041*^9, 
   3.6217132584562683`*^9}, {3.621713600660982*^9, 3.621713623567884*^9}, {
   3.621713782857686*^9, 3.621713788137764*^9}, {3.622229255938382*^9, 
   3.622229256452395*^9}, 3.622233533819089*^9, {3.622235167579686*^9, 
   3.622235179324827*^9}, {3.622249791345415*^9, 3.622249794772971*^9}, {
   3.622256548485424*^9, 3.6222565487382*^9}, {3.623357664953442*^9, 
   3.623357685033436*^9}, {3.628214062791561*^9, 3.628214063281187*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"c\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"?\"\>", ",", "\<\"?\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"d\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"d\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"d\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"e\"\>", ",", "\<\"e\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"123", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"123", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"b\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"b\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"122", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"122", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"101", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"104", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"225", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"131", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\<\"a\"\>", ",", "\<\"e\"\>"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"216", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"147", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"261", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"137", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"147", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"155", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"192", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"348", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"244", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"244", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"244", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"218", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"196", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"345", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"337", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"174", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"137", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"180", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"244", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"205", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"434", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"337", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"214", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"162", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"147", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"205", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"124", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"c\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"137", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"?\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"171", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"171", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"298", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"b\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"144", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"c\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"144", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"144", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"243", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"234", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"a\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"267", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"275", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"307", ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"165", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"165", ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "\<\"e\"\>", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6233576357825003`*^9, 3.623357739758812*^9, 3.623437271895111*^9, 
   3.623437348862084*^9, 3.6234375028418694`*^9, {3.6234375519382668`*^9, 
   3.623437571326232*^9}, 3.623437727179661*^9, 3.623448773230874*^9, 
   3.623638267705504*^9, 3.628213774835648*^9, 3.628214069196362*^9, 
   3.628215047431658*^9, 3.632773929684863*^9, 3.633121025688099*^9, 
   3.633376538012299*^9, 3.633376586003662*^9, 3.6453040928839197`*^9, 
   3.6453058114072723`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "preamble", "=", 
   "\"\<\\\\begin{longtable}{llll}\\n vine& $N(\\\\Gamma)$& CT& Obstr. \\\\\\\
\\ \\\\hline\\n\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.621711418248773*^9, 3.621711469914261*^9}, {
   3.621713347547372*^9, 3.6217133550103073`*^9}, {3.622490830606073*^9, 
   3.622490838987915*^9}, {3.633981832430957*^9, 3.633981861803465*^9}, 
   3.645305786569388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetCyclotomicTranslatesTableRow", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vp", "=", 
      RowBox[{"PermuteToReduceCrossings", "[", "v", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\"\<$\\\\left(\\\\bigraph{\>\"", "<>", 
     RowBox[{"GraphToString", "[", 
      RowBox[{"vp", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<}, \\\\bigraph{\>\"", "<>", 
     RowBox[{"GraphToString", "[", 
      RowBox[{"vp", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "]"}], "<>", "\"\<} \\\\right)$\>\"", "<>", "\"\< & \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"CyclotomicityBound", "[", "v", "]"}], "]"}], "<>", 
     "\"\< & \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"CyclotomicTranslations", "[", "v", "]"}], ",", "TeXForm"}], 
      "]"}], "<>", "\"\< & \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"CyclotomicTranslationsObstructions", "[", "v", "]"}], ",", 
       "TeXForm"}], "]"}], "<>", "\"\< \\\\\\\\\\n\>\""}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.621711427994073*^9, {3.621712861579876*^9, 3.621712885212955*^9}, {
   3.621712927247179*^9, 3.621713062820174*^9}, {3.621713093021174*^9, 
   3.621713160856195*^9}, {3.621713283128784*^9, 3.621713318681795*^9}, {
   3.621713360852479*^9, 3.6217133767062807`*^9}, {3.62171342298757*^9, 
   3.621713425035265*^9}, {3.6224898337753696`*^9, 3.6224898375913754`*^9}, {
   3.623020552312334*^9, 3.6230205729866037`*^9}, 3.623028456849132*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetCyclotomicTranslatesTable", "[", "vines_", "]"}], ":=", 
  RowBox[{"preamble", "<>", 
   RowBox[{"(", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"(", 
      RowBox[{"TypesetCyclotomicTranslatesTableRow", "/@", "vines"}], ")"}]}],
     ")"}], "<>", "\"\<\\\\end{longtable}\\n\>\""}]}]], "Input",
 CellChangeTimes->{{3.621712837070734*^9, 3.621712909475987*^9}, {
   3.621713367469879*^9, 3.6217133943652267`*^9}, 3.622490834767892*^9}],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"file", "=", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
        "\"\<generated\>\"", ",", "\"\<cyclotomicTranslates.tex\>\""}], "}"}],
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"DeleteFile", "[", "file", "]"}], ",", 
      StyleBox[
       RowBox[{"DeleteFile", "::", "nffil"}], "MessageName"]}], 
     StyleBox["]", "MessageName"]}], ";", "\[IndentingNewLine]", 
    RowBox[{"WriteString", "[", 
     RowBox[{"file", ",", 
      RowBox[{"TypesetCyclotomicTranslatesTable", "[", "vines", "]"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "file", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.628216541385292*^9, 3.628216546410658*^9}, 
   3.633120949641309*^9}],

Cell[BoxData[
 RowBox[{"saveCyclotomicTranslates", "[", "]"}]], "Input",
 CellChangeTimes->{{3.5949361581587067`*^9, 3.594936159425934*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "override", " ", "some", " ", "particular", " ", "values", " ", 
   "of", " ", "PermuteToReduceCrossings"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6333767552016172`*^9, 3.63337677679294*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PermuteToReduceCrossings", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}],
        ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.633376689630432*^9, 3.633376706524177*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PermuteToReduceCrossings", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}],
        ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.633376737073237*^9, 3.633376742889514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JustTheCyclotomicTranslates", "[", "vines_", "]"}], ":=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"PermuteToReduceCrossings", "/@", 
       RowBox[{"RemoveDuplicates", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{"\[Lambda]", ",", 
                RowBox[{"Translate", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", "\[Lambda]"}], "]"}]}], "]"}], "/@", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "&"}], ")"}], "/@", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", 
                 RowBox[{
                 "UnobstructedCyclotomicTranslations", "[", "#", "]"}]}], 
                "}"}], "&"}], "/@", "vines"}], ",", 
             RowBox[{"{", 
              RowBox[{"_", ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], ",", "1"}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"g_", "/;", 
       RowBox[{
        SqrtBox[
         RowBox[{"21", "/", "4"}]], "\[GreaterEqual]", 
        RowBox[{"DimensionOfGenerator", "[", "g", "]"}], ">", 
        SqrtBox["4"]}]}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", "#", "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"DimensionOfGenerator", "[", "#", "]"}], "]"}]}], "}"}], 
     "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6224921822319183`*^9, 3.622492189136969*^9}, {
  3.622492231207118*^9, 3.622492310164159*^9}, {3.622492378516107*^9, 
  3.622492433288836*^9}, {3.62249248387843*^9, 3.6224924860781612`*^9}, {
  3.6224925457402983`*^9, 3.6224925496611357`*^9}, {3.623055135948223*^9, 
  3.623055172257106*^9}, {3.623055684770647*^9, 3.623055685308528*^9}, {
  3.623438023491321*^9, 3.623438024386668*^9}, {3.6453040980792017`*^9, 
  3.645304098762507*^9}, {3.6453044209679813`*^9, 3.645304432415019*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGraph", "[", "G_", "]"}], ":=", 
  RowBox[{"\"\<\\\\left(\\\\bigraph{\>\"", "<>", 
   RowBox[{"GraphToString", "[", 
    RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    "]"}], "<>", "\"\<},\\\\bigraph{\>\"", "<>", 
   RowBox[{"GraphToString", "[", 
    RowBox[{"G", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
    "]"}], "<>", "\"\<}\\\\right)\>\""}]}]], "Input",
 CellChangeTimes->{{3.6224926294506617`*^9, 3.6224926748861513`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"JustTheCyclotomicTranslates", "[", "vines", "]"}]}]], "Input",
 CellChangeTimes->{{3.622492246550907*^9, 3.622492251664813*^9}, {
  3.622492420047282*^9, 3.622492582957996*^9}, {3.622494547154604*^9, 
  3.622494547441558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetSurvivors", "[", "vines_", "]"}], ":=", 
  RowBox[{"\"\<\\\\begin{enumerate}[label=(\\\\arabic*)]\\n\>\"", "<>", 
   RowBox[{"(", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\"\<\\\\item \\\\label{\>\"", "<>", 
         RowBox[{"GraphToString", "[", 
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "]"}], "<>", "\"\<,\>\"", "<>", 
         RowBox[{"GraphToString", "[", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "<>", "\"\<} \\\\(\>\"", " ", "<>", 
         RowBox[{"TypesetGraph", "[", "#", "]"}], "<>", "\"\< \\\\)\\n\>\""}],
         "&"}], "/@", 
       RowBox[{"JustTheCyclotomicTranslates", "[", "vines", "]"}]}], ")"}]}], 
    ")"}], "<>", "\"\<\\\\end{enumerate}\>\""}]}]], "Input",
 CellChangeTimes->{{3.622492598022417*^9, 3.622492628194241*^9}, {
  3.622492679815037*^9, 3.622492938463006*^9}, {3.622493004701941*^9, 
  3.622493029679027*^9}, {3.6453045560543013`*^9, 3.6453045614836197`*^9}}],

Cell[BoxData[
 RowBox[{"TypesetSurvivors", "[", "vines", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"file", "=", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\"", ",", 
        "\"\<generated\>\"", ",", "\"\<survivors.tex\>\""}], "}"}], "]"}]}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"DeleteFile", "[", "file", "]"}], ",", 
      StyleBox[
       RowBox[{"DeleteFile", "::", "nffil"}], "MessageName"]}], 
     StyleBox["]", "MessageName"]}], ";", "\[IndentingNewLine]", 
    RowBox[{"WriteString", "[", 
     RowBox[{"file", ",", 
      RowBox[{"TypesetSurvivors", "[", "vines", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "file", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.622493023144734*^9, 3.622493036919532*^9}, {
   3.62249312864102*^9, 3.622493128932382*^9}, {3.6282164932604218`*^9, 
   3.628216521021603*^9}, 3.633120954683701*^9}]
},
WindowSize->{715, 841},
WindowMargins->{{558, Automatic}, {Automatic, 30}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 668, 16, 80, "Input"],
Cell[CellGroupData[{
Cell[1273, 42, 1254, 21, 38, "Print"],
Cell[2530, 65, 1205, 19, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3784, 90, 440, 11, 63, "Input"],
Cell[4227, 103, 419, 9, 60, "Message"]
}, Open  ]],
Cell[4661, 115, 192, 4, 28, "Input"],
Cell[4856, 121, 1883, 45, 199, "Input"],
Cell[6742, 168, 1747, 41, 199, "Input"],
Cell[8492, 211, 72, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[8589, 216, 380, 9, 28, "Input"],
Cell[8972, 227, 722, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9731, 242, 333, 8, 28, "Input"],
Cell[10067, 252, 492, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10596, 266, 328, 9, 46, "Input"],
Cell[10927, 277, 861, 12, 28, "Output"]
}, Open  ]],
Cell[11803, 292, 140, 2, 28, "Input"],
Cell[11946, 296, 728, 18, 114, "Input"],
Cell[12677, 316, 676, 15, 114, "Input"],
Cell[13356, 333, 375114, 10134, 13119, "Input"],
Cell[CellGroupData[{
Cell[388495, 10471, 1288, 33, 97, "Input"],
Cell[389786, 10506, 1085, 16, 28, "Output"]
}, Open  ]],
Cell[390886, 10525, 162, 4, 28, "Input"],
Cell[391051, 10531, 1315, 35, 64, "Input"],
Cell[392369, 10568, 400, 10, 46, "Input"],
Cell[392772, 10580, 480, 11, 46, "Input"],
Cell[CellGroupData[{
Cell[393277, 10595, 125, 2, 28, "Input"],
Cell[393405, 10599, 95, 1, 28, "Output"]
}, Open  ]],
Cell[393515, 10603, 353, 9, 28, "Input"],
Cell[393871, 10614, 3069, 71, 284, "Input"],
Cell[396943, 10687, 557, 14, 46, "Input"],
Cell[CellGroupData[{
Cell[397525, 10705, 224, 5, 28, "Input"],
Cell[397752, 10712, 9154, 146, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406943, 10863, 230, 5, 28, "Input"],
Cell[407176, 10870, 947, 13, 28, "Output"]
}, Open  ]],
Cell[408138, 10886, 375, 9, 46, "Input"],
Cell[408516, 10897, 550, 14, 46, "Input"],
Cell[409069, 10913, 577, 14, 63, "Input"],
Cell[409649, 10929, 2189, 46, 284, "Input"],
Cell[411841, 10977, 361, 9, 46, "Input"],
Cell[412205, 10988, 229, 6, 28, "Input"],
Cell[412437, 10996, 954, 26, 148, "Input"],
Cell[413394, 11024, 184, 3, 28, "Input"],
Cell[413581, 11029, 72, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[413678, 11034, 362, 9, 28, "Input"],
Cell[414043, 11045, 303, 5, 28, "Output"]
}, Open  ]],
Cell[414361, 11053, 337, 9, 28, "Input"],
Cell[414701, 11064, 271, 7, 28, "Input"],
Cell[414975, 11073, 72, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[415072, 11078, 440, 11, 28, "Input"],
Cell[415515, 11091, 205, 4, 28, "Output"]
}, Open  ]],
Cell[415735, 11098, 514, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[416274, 11114, 1869, 40, 131, "Input"],
Cell[418146, 11156, 13447, 442, 403, "Output"]
}, Open  ]],
Cell[431608, 11601, 414, 9, 46, "Input"],
Cell[432025, 11612, 1664, 34, 148, "Input"],
Cell[433692, 11648, 480, 10, 63, "Input"],
Cell[434175, 11660, 982, 25, 131, "Input"],
Cell[435160, 11687, 140, 2, 28, "Input"],
Cell[435303, 11691, 257, 5, 28, "Input"],
Cell[435563, 11698, 4288, 125, 199, "Input"],
Cell[439854, 11825, 4288, 125, 199, "Input"],
Cell[444145, 11952, 2305, 57, 191, "Input"],
Cell[446453, 12011, 514, 10, 46, "Input"],
Cell[446970, 12023, 283, 5, 28, "Input"],
Cell[447256, 12030, 1102, 22, 114, "Input"],
Cell[448361, 12054, 73, 1, 28, "Input"],
Cell[448437, 12057, 1049, 26, 131, "Input"]
}
]
*)

(* End of internal cache information *)


==> code/r1TailEnumerator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    119698,       2466]
NotebookOptionsPosition[    116719,       2366]
NotebookOutlinePosition[    117121,       2384]
CellTagsIndexPosition[    117078,       2381]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}, {3.6072881483743467`*^9, 
   3.6072881489500093`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.607288123534273*^9, 3.607288151764326*^9}, 
   3.619813440738352*^9, 3.623097195559857*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.607288123534273*^9, 3.607288151764326*^9}, 
   3.619813440738352*^9, 3.6230971955615463`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", "\[Infinity]", "]"}], "=", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["#1", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["#1", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["#1", "6"]}], "-", 
      SuperscriptBox["#1", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["#1", "10"]}], "+", 
      SuperscriptBox["#1", "12"]}], "&"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6072931399857397`*^9, 3.607293145412765*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     SuperscriptBox["#1", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "10"]}], "+", 
     SuperscriptBox["#1", "12"]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{3.607293153081244*^9, 3.619813441976398*^9, 
  3.623097195898687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"qq", "[", "\[Infinity]", "]"}], "+", 
     SuperscriptBox[
      RowBox[{"qq", "[", "\[Infinity]", "]"}], 
      RowBox[{"-", "1"}]]}], ")"}], "2"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.607293153764996*^9, 3.6072931752776747`*^9}}],

Cell[BoxData["5.168254429351262`"], "Output",
 CellChangeTimes->{{3.607293172743071*^9, 3.607293175645814*^9}, {
   3.6198134413211193`*^9, 3.619813442660849*^9}, 3.623097197396143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"GG", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "2", ",", "4", ",", "3", ",", "5", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "6", ",", "7", ",", "1", ",", "8", ",", "2", ",", "3", 
           ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "8", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6", ",", "7", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "6", ",", "7", ",", "1", ",", "8", ",", "2", ",", "3", 
           ",", "5"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.607290491566558*^9, 3.607290536367311*^9}, {
  3.60729113188805*^9, 3.607291134123843*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "compat"}], "MessageName"], ":", 
  " ", "\<\"Combinatorica Graph and Permutations functionality has been \
superseded by preloaded functionality. The package now being loaded may \
conflict with this. Please see the Compatibility Guide for details.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{3.619813443966949*^9, 3.623097198457179*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "GGExtension", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GGExtension", "[", "0", "]"}], ":=", "GG"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GGExtension", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GGExtension", "[", "k", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}]}], "]"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.589162958363126*^9, 3.589162959880766*^9}, {
  3.589164315903633*^9, 3.589164432590335*^9}, {3.589164476581358*^9, 
  3.589164480925542*^9}, {3.6072911847199507`*^9, 3.6072911887181377`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"GGExtension", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.607291040996203*^9, 3.607291046573491*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "[", "GG", "]"}]], "Input",
 CellChangeTimes->{{3.6072910625396957`*^9, 3.60729106470805*^9}}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.6072910651002827`*^9, 3.6072911392616034`*^9, 
  3.607291196220207*^9, 3.619813455975729*^9, 3.623097208364415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "[", 
  RowBox[{"GGExtension", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.607291054879829*^9, 3.607291059485298*^9}}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.607291059901434*^9, 3.607291140193445*^9, 
  3.607291196335235*^9, 3.619813456126944*^9, 3.623097208512648*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"StringSplit", "[", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\<~/projects/fusionatlas/development/afzaly/r1.graph\>\"", "]"}], 
    ",", "\"\<,\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.623097261943486*^9, 3.623097286545231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GraphFromString", "[", 
       RowBox[{"StringTrim", "[", "#", "]"}], "]"}], "&"}], ",", 
     RowBox[{
     "Import", "[", 
      "\"\<~/projects/fusionatlas/development/afzaly/r1.out\>\"", "]"}], ",", 
     
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.607288151208371*^9, 3.60728820441401*^9}, {
  3.623100706428651*^9, 3.623100709987547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"graphs", ",", "CylinderObstruction"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.607289244324362*^9, 3.607289293472019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "/@", "graphs"}]], "Input",
 CellChangeTimes->{{3.607288210101224*^9, 3.607288211954721*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11",
    ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", 
   "12", ",", "12", ",", "10", ",", "11", ",", "12", ",", "10", ",", "11", 
   ",", "12", ",", "10", ",", "11", ",", "12", ",", "10", ",", "11", ",", 
   "12", ",", "10", ",", "10", ",", "11", ",", "10", ",", "11", ",", "10", 
   ",", "11", ",", "12", ",", "12", ",", "12", ",", "10", ",", "10", ",", "8",
    ",", "8", ",", "9", ",", "10", ",", "8", ",", "9", ",", "10", ",", "10", 
   ",", "11", ",", "12", ",", "10", ",", "8", ",", "9", ",", "10", ",", "8", 
   ",", "9", ",", "10", ",", "8", ",", "9", ",", "10", ",", "8", ",", "6", 
   ",", "7", ",", "8", ",", "6", ",", "7", ",", "8", ",", "6", ",", "7", ",", 
   "8", ",", "6", ",", "7", ",", "8", ",", "6", ",", "6", ",", "7", ",", "6", 
   ",", "7", ",", "6", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", ",",
    "11", ",", "12", ",", "8", ",", "6", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.607288230733103*^9, 3.607288414074086*^9, 
  3.607289302487788*^9, 3.607293357435389*^9, 3.619813471366503*^9, 
  3.623097212110445*^9, 3.6230973985733557`*^9, 3.623097438150942*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "block", "}"}], "=", 
    RowBox[{"Union", "[", 
     RowBox[{"Truncate", "[", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{"graphs", ",", 
         RowBox[{"g_", "/;", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", 
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}], "==", "12"}]}]}]}], "]"}], ",", "4"}], "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.607289495360033*^9, 3.607289495621526*^9}, {
  3.619813955892829*^9, 3.619813983572179*^9}}],

Cell[CellGroupData[{

Cell[BoxData["block"], "Input",
 CellChangeTimes->{{3.623097340159986*^9, 3.6230973427850943`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
           ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "8", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6", ",", "7", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "4", ",", "6", ",", "7", ",", "1", ",", "8", ",", "2", ",", "3", ",", 
         "5"}], "}"}]}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.623097343218746*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "blockblock", "}"}], "=", 
    RowBox[{"Union", "[", 
     RowBox[{"Truncate", "[", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{"graphs", ",", 
         RowBox[{"g_", "/;", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", 
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}], "==", "12"}]}]}]}], "]"}], ",", "8"}], "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.607289495360033*^9, 3.607289495621526*^9}, {
  3.619813955892829*^9, 3.619813983572179*^9}, {3.623097985610484*^9, 
  3.6230979888726883`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"Union", "[", 
   RowBox[{"Truncate", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"graphs", ",", 
       RowBox[{"g_", "/;", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "\[Equal]", 
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "==", "12"}]}]}]}], "]"}], ",", "8"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.607288205362383*^9, 3.607288227571333*^9}, {
   3.6072882872315063`*^9, 3.6072882873212347`*^9}, {3.60728844511484*^9, 
   3.607288501347114*^9}, 3.607289336332066*^9, {3.607289378516391*^9, 
   3.607289381492598*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2"}], "}"}], "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"graphs", ",", 
      RowBox[{"g_", "/;", 
       RowBox[{
        RowBox[{"CylinderQ", "[", "g", "]"}], "\[And]", 
        RowBox[{
         RowBox[{"GraphDepth", "[", 
          RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "]"}], "\[Equal]", 
         RowBox[{"GraphDepth", "[", 
          RowBox[{"g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "==", "12"}]}]}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.6072893969822083`*^9, {3.607290668550973*^9, 3.6072906808813877`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"X_List", ",", "Y_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Concatenate", "@@", "#"}], "&"}], "/@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"g1_BigraphWithDuals", ",", "g2_BigraphWithDuals"}], "]"}], ":=", 
  RowBox[{"BigraphWithDuals", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "~", "Join", "~", 
     RowBox[{"g2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"g1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     "~", "Join", "~", 
     RowBox[{"Rest", "[", 
      RowBox[{"g2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"g1_List", ",", "g2_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Concatenate", "@@", "#"}], "&"}], "/@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2"}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.607290854884227*^9, 3.607290949661755*^9}, {
  3.623097749191436*^9, 3.6230977495173693`*^9}, {3.623098149785424*^9, 
  3.623098177986858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"finiteTails", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"graphs", ",", 
     RowBox[{"g_", "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"Truncate", "[", 
         RowBox[{"g", ",", "8"}], "]"}], "=!=", "blockblock"}], "\[And]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "<", "12"}], "\[Or]", 
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "<", "12"}]}], ")"}]}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6230978574783487`*^9, 3.6230978806717167`*^9}, {
  3.623097917060409*^9, 3.623097932748591*^9}, {3.623097994725103*^9, 
  3.623098020948588*^9}}],

Cell[BoxData["51"], "Output",
 CellChangeTimes->{
  3.623097870600078*^9, 3.623097901177043*^9, {3.62309800826169*^9, 
   3.6230980214138603`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"RandomSample", "[", 
   RowBox[{"finiteTails", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.623098022165098*^9, 3.623098034789557*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"finiteTails", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6230981172135077`*^9, 3.623098124293363*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"Concatenate", "[", 
   RowBox[{
    RowBox[{"Truncate", "[", 
     RowBox[{"GG", ",", "10"}], "]"}], ",", 
    RowBox[{"finiteTails", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623098111594664*^9, 3.623098131875005*^9}, {
  3.6230982363312407`*^9, 3.623098249362673*^9}}],

Cell[BoxData[
 RowBox[{"finiteTails", "=", 
  RowBox[{"Cases", "[", 
   RowBox[{"finiteTails", ",", 
    RowBox[{"g_", "/;", 
     RowBox[{"FullOcneanuTest", "[", 
      RowBox[{"Concatenate", "[", 
       RowBox[{
        RowBox[{"Truncate", "[", 
         RowBox[{"GG", ",", "10"}], "]"}], ",", "g"}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.623098257903234*^9, 3.623098263971965*^9}, {
  3.623098301213708*^9, 3.623098323632852*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "finiteTails"}]], "Input",
 CellChangeTimes->{{3.623098325544215*^9, 3.623098329085411*^9}}],

Cell[CellGroupData[{

Cell["Running to the lower index", "Subsection",
 CellChangeTimes->{{3.62310073097449*^9, 3.623100737351391*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GraphFromString", "[", 
       RowBox[{"StringTrim", "[", "#", "]"}], "]"}], "&"}], ",", 
     RowBox[{
     "Import", "[", 
      "\"\<~/projects/fusionatlas/development/afzaly/r1-lower.out\>\"", "]"}],
      ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.607288151208371*^9, 3.60728820441401*^9}, {
  3.623100706428651*^9, 3.623100709987547*^9}, {3.623100744358829*^9, 
  3.6231007449150543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"graphs", ",", "CylinderObstruction"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.607289244324362*^9, 3.607289293472019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphDepth", "/@", "graphs"}]], "Input",
 CellChangeTimes->{{3.607288210101224*^9, 3.607288211954721*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", "11",
    ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", "12", ",", 
   "12", ",", "12", ",", "10", ",", "11", ",", "12", ",", "10", ",", "11", 
   ",", "12", ",", "10", ",", "11", ",", "12", ",", "10", ",", "11", ",", 
   "12", ",", "10", ",", "10", ",", "11", ",", "10", ",", "11", ",", "10", 
   ",", "11", ",", "12", ",", "12", ",", "12", ",", "10", ",", "10", ",", "8",
    ",", "8", ",", "9", ",", "10", ",", "8", ",", "9", ",", "10", ",", "10", 
   ",", "11", ",", "12", ",", "10", ",", "8", ",", "9", ",", "10", ",", "8", 
   ",", "9", ",", "10", ",", "8", ",", "9", ",", "10", ",", "8", ",", "6", 
   ",", "7", ",", "8", ",", "6", ",", "7", ",", "8", ",", "6", ",", "7", ",", 
   "8", ",", "6", ",", "7", ",", "8", ",", "6", ",", "6", ",", "7", ",", "6", 
   ",", "7", ",", "6", ",", "7", ",", "8", ",", "8", ",", "9", ",", "10", ",",
    "11", ",", "12", ",", "8", ",", "6", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.607288230733103*^9, 3.607288414074086*^9, 
  3.607289302487788*^9, 3.607293357435389*^9, 3.619813471366503*^9, 
  3.623097212110445*^9, 3.6230973985733557`*^9, 3.623097438150942*^9, 
  3.623100747502787*^9, 3.623101296989966*^9, 3.623101398159211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "block", "}"}], "=", 
    RowBox[{"Union", "[", 
     RowBox[{"Truncate", "[", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{"graphs", ",", 
         RowBox[{"g_", "/;", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", 
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}], "==", "12"}]}]}]}], "]"}], ",", "4"}], "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.607289495360033*^9, 3.607289495621526*^9}, {
  3.619813955892829*^9, 3.619813983572179*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[GridBox[{
     {
      StyleBox[
       GraphicsBox[
        {Thickness[0.008547008547008548], 
         {Thickness[0.003405982905982906], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 11.7242}, {3.3484399999999996`, 
           12.506999999999998`}, {2.7136700000000005`, 13.141800000000002`}, {
           1.93086, 13.141800000000002`}, {1.1480500000000002`, 
           13.141800000000002`}, {0.513672, 12.506999999999998`}, {0.513672, 
           11.7242}, {0.513672, 10.941400000000002`}, {1.1480500000000002`, 
           10.306999999999999`}, {1.93086, 10.306999999999999`}, {
           2.7136700000000005`, 10.306999999999999`}, {3.3484399999999996`, 
           10.941400000000002`}, {3.3484399999999996`, 11.7242}}}]}, 
         {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 11.7242}, {3.3484399999999996`, 
           12.506999999999998`}, {2.7136700000000005`, 13.141800000000002`}, {
           1.93086, 13.141800000000002`}, {1.1480500000000002`, 
           13.141800000000002`}, {0.513672, 12.506999999999998`}, {0.513672, 
           11.7242}, {0.513672, 10.941400000000002`}, {1.1480500000000002`, 
           10.306999999999999`}, {1.93086, 10.306999999999999`}, {
           2.7136700000000005`, 10.306999999999999`}, {3.3484399999999996`, 
           10.941400000000002`}, {3.3484399999999996`, 11.7242}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 21.1734}, {3.3484399999999996`, 21.9562}, {
           2.7136700000000005`, 22.590999999999998`}, {1.93086, 
           22.590999999999998`}, {1.1480500000000002`, 22.590999999999998`}, {
           0.513672, 21.9562}, {0.513672, 21.1734}, {0.513672, 20.3906}, {
           1.1480500000000002`, 19.756200000000003`}, {1.93086, 
           19.756200000000003`}, {2.7136700000000005`, 19.756200000000003`}, {
           3.3484399999999996`, 20.3906}, {3.3484399999999996`, 21.1734}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 21.1734}, {3.3484399999999996`, 21.9562}, {
           2.7136700000000005`, 22.590999999999998`}, {1.93086, 
           22.590999999999998`}, {1.1480500000000002`, 22.590999999999998`}, {
           0.513672, 21.9562}, {0.513672, 21.1734}, {0.513672, 20.3906}, {
           1.1480500000000002`, 19.756200000000003`}, {1.93086, 
           19.756200000000003`}, {2.7136700000000005`, 19.756200000000003`}, {
           3.3484399999999996`, 20.3906}, {3.3484399999999996`, 21.1734}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 21.1734}, {
           30.277699999999996`, 2.27539}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 11.7242}, {
           30.277699999999996`, 11.7242}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 11.7242}, {
           30.277699999999996`, 21.1734}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 21.1734}, {
           30.277699999999996`, 30.622299999999992`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 2.27539}, {31.695299999999992`, 
           3.0585899999999997`}, {31.060500000000005`, 3.6929700000000008`}, {
           30.277699999999996`, 3.6929700000000008`}, {29.494899999999998`, 
           3.6929700000000008`}, {28.8605, 3.0585899999999997`}, {28.8605, 
           2.27539}, {28.8605, 1.4925800000000002`}, {29.494899999999998`, 
           0.858203}, {30.277699999999996`, 0.858203}, {31.060500000000005`, 
           0.858203}, {31.695299999999992`, 1.4925800000000002`}, {
           31.695299999999992`, 2.27539}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 2.27539}, {31.695299999999992`, 
           3.0585899999999997`}, {31.060500000000005`, 3.6929700000000008`}, {
           30.277699999999996`, 3.6929700000000008`}, {29.494899999999998`, 
           3.6929700000000008`}, {28.8605, 3.0585899999999997`}, {28.8605, 
           2.27539}, {28.8605, 1.4925800000000002`}, {29.494899999999998`, 
           0.858203}, {30.277699999999996`, 0.858203}, {31.060500000000005`, 
           0.858203}, {31.695299999999992`, 1.4925800000000002`}, {
           31.695299999999992`, 2.27539}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 11.7242}, {31.695299999999992`, 
           12.506999999999998`}, {31.060500000000005`, 13.141800000000002`}, {
           30.277699999999996`, 13.141800000000002`}, {29.494899999999998`, 
           13.141800000000002`}, {28.8605, 12.506999999999998`}, {28.8605, 
           11.7242}, {28.8605, 10.941400000000002`}, {29.494899999999998`, 
           10.306999999999999`}, {30.277699999999996`, 10.306999999999999`}, {
           31.060500000000005`, 10.306999999999999`}, {31.695299999999992`, 
           10.941400000000002`}, {31.695299999999992`, 11.7242}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 11.7242}, {31.695299999999992`, 
           12.506999999999998`}, {31.060500000000005`, 13.141800000000002`}, {
           30.277699999999996`, 13.141800000000002`}, {29.494899999999998`, 
           13.141800000000002`}, {28.8605, 12.506999999999998`}, {28.8605, 
           11.7242}, {28.8605, 10.941400000000002`}, {29.494899999999998`, 
           10.306999999999999`}, {30.277699999999996`, 10.306999999999999`}, {
           31.060500000000005`, 10.306999999999999`}, {31.695299999999992`, 
           10.941400000000002`}, {31.695299999999992`, 11.7242}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 21.1734}, {31.695299999999992`, 21.9562}, {
           31.060500000000005`, 22.590999999999998`}, {30.277699999999996`, 
           22.590999999999998`}, {29.494899999999998`, 22.590999999999998`}, {
           28.8605, 21.9562}, {28.8605, 21.1734}, {28.8605, 20.3906}, {
           29.494899999999998`, 19.756200000000003`}, {30.277699999999996`, 
           19.756200000000003`}, {31.060500000000005`, 19.756200000000003`}, {
           31.695299999999992`, 20.3906}, {31.695299999999992`, 21.1734}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 21.1734}, {31.695299999999992`, 21.9562}, {
           31.060500000000005`, 22.590999999999998`}, {30.277699999999996`, 
           22.590999999999998`}, {29.494899999999998`, 22.590999999999998`}, {
           28.8605, 21.9562}, {28.8605, 21.1734}, {28.8605, 20.3906}, {
           29.494899999999998`, 19.756200000000003`}, {30.277699999999996`, 
           19.756200000000003`}, {31.060500000000005`, 19.756200000000003`}, {
           31.695299999999992`, 20.3906}, {31.695299999999992`, 21.1734}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 30.622299999999992`}, {31.695299999999992`, 
           31.405099999999994`}, {31.060500000000005`, 32.03979999999999}, {
           30.277699999999996`, 32.03979999999999}, {29.494899999999998`, 
           32.03979999999999}, {28.8605, 31.405099999999994`}, {28.8605, 
           30.622299999999992`}, {28.8605, 29.8395}, {29.494899999999998`, 
           29.2051}, {30.277699999999996`, 29.2051}, {31.060500000000005`, 
           29.2051}, {31.695299999999992`, 29.8395}, {31.695299999999992`, 
           30.622299999999992`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 30.622299999999992`}, {31.695299999999992`, 
           31.405099999999994`}, {31.060500000000005`, 32.03979999999999}, {
           30.277699999999996`, 32.03979999999999}, {29.494899999999998`, 
           32.03979999999999}, {28.8605, 31.405099999999994`}, {28.8605, 
           30.622299999999992`}, {28.8605, 29.8395}, {29.494899999999998`, 
           29.2051}, {30.277699999999996`, 29.2051}, {31.060500000000005`, 
           29.2051}, {31.695299999999992`, 29.8395}, {31.695299999999992`, 
           30.622299999999992`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 2.27539}, {
           58.62459999999999, 11.7242}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 21.1734}, {
           58.62459999999999, 21.1734}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 11.7242}, {60.04219999999998, 
           12.506999999999998`}, {59.407399999999996`, 13.141800000000002`}, {
           58.62459999999999, 13.141800000000002`}, {57.841800000000006`, 
           13.141800000000002`}, {57.206999999999994`, 12.506999999999998`}, {
           57.206999999999994`, 11.7242}, {57.206999999999994`, 
           10.941400000000002`}, {57.841800000000006`, 10.306999999999999`}, {
           58.62459999999999, 10.306999999999999`}, {59.407399999999996`, 
           10.306999999999999`}, {60.04219999999998, 10.941400000000002`}, {
           60.04219999999998, 11.7242}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 11.7242}, {60.04219999999998, 
           12.506999999999998`}, {59.407399999999996`, 13.141800000000002`}, {
           58.62459999999999, 13.141800000000002`}, {57.841800000000006`, 
           13.141800000000002`}, {57.206999999999994`, 12.506999999999998`}, {
           57.206999999999994`, 11.7242}, {57.206999999999994`, 
           10.941400000000002`}, {57.841800000000006`, 10.306999999999999`}, {
           58.62459999999999, 10.306999999999999`}, {59.407399999999996`, 
           10.306999999999999`}, {60.04219999999998, 10.941400000000002`}, {
           60.04219999999998, 11.7242}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 21.1734}, {60.04219999999998, 21.9562}, {
           59.407399999999996`, 22.590999999999998`}, {58.62459999999999, 
           22.590999999999998`}, {57.841800000000006`, 22.590999999999998`}, {
           57.206999999999994`, 21.9562}, {57.206999999999994`, 21.1734}, {
           57.206999999999994`, 20.3906}, {57.841800000000006`, 
           19.756200000000003`}, {58.62459999999999, 19.756200000000003`}, {
           59.407399999999996`, 19.756200000000003`}, {60.04219999999998, 
           20.3906}, {60.04219999999998, 21.1734}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 21.1734}, {60.04219999999998, 21.9562}, {
           59.407399999999996`, 22.590999999999998`}, {58.62459999999999, 
           22.590999999999998`}, {57.841800000000006`, 22.590999999999998`}, {
           57.206999999999994`, 21.9562}, {57.206999999999994`, 21.1734}, {
           57.206999999999994`, 20.3906}, {57.841800000000006`, 
           19.756200000000003`}, {58.62459999999999, 19.756200000000003`}, {
           59.407399999999996`, 19.756200000000003`}, {60.04219999999998, 
           20.3906}, {60.04219999999998, 21.1734}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 21.1734}, {
           86.97149999999999, 2.27539}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 11.7242}, {
           86.97149999999999, 11.7242}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 11.7242}, {
           86.97149999999999, 21.1734}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 21.1734}, {
           86.97149999999999, 30.622299999999992`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 2.27539}, {88.38869999999999, 
           3.0585899999999997`}, {87.7543, 3.6929700000000008`}, {
           86.97149999999999, 3.6929700000000008`}, {86.18869999999998, 
           3.6929700000000008`}, {85.5539, 3.0585899999999997`}, {85.5539, 
           2.27539}, {85.5539, 1.4925800000000002`}, {86.18869999999998, 
           0.858203}, {86.97149999999999, 0.858203}, {87.7543, 0.858203}, {
           88.38869999999999, 1.4925800000000002`}, {88.38869999999999, 
           2.27539}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 2.27539}, {88.38869999999999, 
           3.0585899999999997`}, {87.7543, 3.6929700000000008`}, {
           86.97149999999999, 3.6929700000000008`}, {86.18869999999998, 
           3.6929700000000008`}, {85.5539, 3.0585899999999997`}, {85.5539, 
           2.27539}, {85.5539, 1.4925800000000002`}, {86.18869999999998, 
           0.858203}, {86.97149999999999, 0.858203}, {87.7543, 0.858203}, {
           88.38869999999999, 1.4925800000000002`}, {88.38869999999999, 
           2.27539}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 11.7242}, {88.38869999999999, 
           12.506999999999998`}, {87.7543, 13.141800000000002`}, {
           86.97149999999999, 13.141800000000002`}, {86.18869999999998, 
           13.141800000000002`}, {85.5539, 12.506999999999998`}, {85.5539, 
           11.7242}, {85.5539, 10.941400000000002`}, {86.18869999999998, 
           10.306999999999999`}, {86.97149999999999, 10.306999999999999`}, {
           87.7543, 10.306999999999999`}, {88.38869999999999, 
           10.941400000000002`}, {88.38869999999999, 11.7242}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 11.7242}, {88.38869999999999, 
           12.506999999999998`}, {87.7543, 13.141800000000002`}, {
           86.97149999999999, 13.141800000000002`}, {86.18869999999998, 
           13.141800000000002`}, {85.5539, 12.506999999999998`}, {85.5539, 
           11.7242}, {85.5539, 10.941400000000002`}, {86.18869999999998, 
           10.306999999999999`}, {86.97149999999999, 10.306999999999999`}, {
           87.7543, 10.306999999999999`}, {88.38869999999999, 
           10.941400000000002`}, {88.38869999999999, 11.7242}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 21.1734}, {88.38869999999999, 21.9562}, {
           87.7543, 22.590999999999998`}, {86.97149999999999, 
           22.590999999999998`}, {86.18869999999998, 22.590999999999998`}, {
           85.5539, 21.9562}, {85.5539, 21.1734}, {85.5539, 20.3906}, {
           86.18869999999998, 19.756200000000003`}, {86.97149999999999, 
           19.756200000000003`}, {87.7543, 19.756200000000003`}, {
           88.38869999999999, 20.3906}, {88.38869999999999, 21.1734}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 21.1734}, {88.38869999999999, 21.9562}, {
           87.7543, 22.590999999999998`}, {86.97149999999999, 
           22.590999999999998`}, {86.18869999999998, 22.590999999999998`}, {
           85.5539, 21.9562}, {85.5539, 21.1734}, {85.5539, 20.3906}, {
           86.18869999999998, 19.756200000000003`}, {86.97149999999999, 
           19.756200000000003`}, {87.7543, 19.756200000000003`}, {
           88.38869999999999, 20.3906}, {88.38869999999999, 21.1734}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
           31.405099999999994`}, {87.7543, 32.03979999999999}, {
           86.97149999999999, 32.03979999999999}, {86.18869999999998, 
           32.03979999999999}, {85.5539, 31.405099999999994`}, {85.5539, 
           30.622299999999992`}, {85.5539, 29.8395}, {86.18869999999998, 
           29.2051}, {86.97149999999999, 29.2051}, {87.7543, 29.2051}, {
           88.38869999999999, 29.8395}, {88.38869999999999, 
           30.622299999999992`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
           31.405099999999994`}, {87.7543, 32.03979999999999}, {
           86.97149999999999, 32.03979999999999}, {86.18869999999998, 
           32.03979999999999}, {85.5539, 31.405099999999994`}, {85.5539, 
           30.622299999999992`}, {85.5539, 29.8395}, {86.18869999999998, 
           29.2051}, {86.97149999999999, 29.2051}, {87.7543, 29.2051}, {
           88.38869999999999, 29.8395}, {88.38869999999999, 
           30.622299999999992`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 2.27539}, {
           115.31799999999997`, 11.7242}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 21.1734}, {
           115.31799999999997`, 21.1734}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 11.7242}, {116.73599999999998`, 
           12.506999999999998`}, {116.10099999999998`, 13.141800000000002`}, {
           115.31799999999997`, 13.141800000000002`}, {114.536, 
           13.141800000000002`}, {113.90100000000001`, 12.506999999999998`}, {
           113.90100000000001`, 11.7242}, {113.90100000000001`, 
           10.941400000000002`}, {114.536, 10.306999999999999`}, {
           115.31799999999997`, 10.306999999999999`}, {116.10099999999998`, 
           10.306999999999999`}, {116.73599999999998`, 10.941400000000002`}, {
           116.73599999999998`, 11.7242}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 11.7242}, {116.73599999999998`, 
           12.506999999999998`}, {116.10099999999998`, 13.141800000000002`}, {
           115.31799999999997`, 13.141800000000002`}, {114.536, 
           13.141800000000002`}, {113.90100000000001`, 12.506999999999998`}, {
           113.90100000000001`, 11.7242}, {113.90100000000001`, 
           10.941400000000002`}, {114.536, 10.306999999999999`}, {
           115.31799999999997`, 10.306999999999999`}, {116.10099999999998`, 
           10.306999999999999`}, {116.73599999999998`, 10.941400000000002`}, {
           116.73599999999998`, 11.7242}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 21.1734}, {116.73599999999998`, 21.9562}, {
           116.10099999999998`, 22.590999999999998`}, {115.31799999999997`, 
           22.590999999999998`}, {114.536, 22.590999999999998`}, {
           113.90100000000001`, 21.9562}, {113.90100000000001`, 21.1734}, {
           113.90100000000001`, 20.3906}, {114.536, 19.756200000000003`}, {
           115.31799999999997`, 19.756200000000003`}, {116.10099999999998`, 
           19.756200000000003`}, {116.73599999999998`, 20.3906}, {
           116.73599999999998`, 21.1734}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 21.1734}, {116.73599999999998`, 21.9562}, {
           116.10099999999998`, 22.590999999999998`}, {115.31799999999997`, 
           22.590999999999998`}, {114.536, 22.590999999999998`}, {
           113.90100000000001`, 21.9562}, {113.90100000000001`, 21.1734}, {
           113.90100000000001`, 20.3906}, {114.536, 19.756200000000003`}, {
           115.31799999999997`, 19.756200000000003`}, {116.10099999999998`, 
           19.756200000000003`}, {116.73599999999998`, 20.3906}, {
           116.73599999999998`, 21.1734}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.006812051282051283], Opacity[1.], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {
           1.93086, 19.5988}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{58.62459999999999, 11.7242}, {
           56.01910000000001, 14.3301}, {56.01910000000001, 
           18.567999999999998`}, {58.62459999999999, 21.1734}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 11.7242}, {
           115.31799999999997`, 14.874199999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 21.1734}, {
           115.31799999999997`, 24.323399999999996`}}},
           CurveClosed->{0}]}},
        AspectRatio->Automatic,
        ImageSize->{117., 33.},
        PlotRange->{{0., 117.}, {0., 33.}}],
       StripOnInput->False,
       Magnification->0.7 Inherited], 
      StyleBox[
       GraphicsBox[
        {Thickness[0.008547008547008548], 
         {Thickness[0.003405982905982906], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 2.27539}, {3.3484399999999996`, 
           3.0585899999999997`}, {2.7136700000000005`, 3.6929700000000008`}, {
           1.93086, 3.6929700000000008`}, {1.1480500000000002`, 
           3.6929700000000008`}, {0.513672, 3.0585899999999997`}, {0.513672, 
           2.27539}, {0.513672, 1.4925800000000002`}, {1.1480500000000002`, 
           0.858203}, {1.93086, 0.858203}, {2.7136700000000005`, 0.858203}, {
           3.3484399999999996`, 1.4925800000000002`}, {3.3484399999999996`, 
           2.27539}}}]}, 
         {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 2.27539}, {3.3484399999999996`, 
           3.0585899999999997`}, {2.7136700000000005`, 3.6929700000000008`}, {
           1.93086, 3.6929700000000008`}, {1.1480500000000002`, 
           3.6929700000000008`}, {0.513672, 3.0585899999999997`}, {0.513672, 
           2.27539}, {0.513672, 1.4925800000000002`}, {1.1480500000000002`, 
           0.858203}, {1.93086, 0.858203}, {2.7136700000000005`, 0.858203}, {
           3.3484399999999996`, 1.4925800000000002`}, {3.3484399999999996`, 
           2.27539}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 6.324999999999999}, {3.3484399999999996`, 
           7.107809999999998}, {2.7136700000000005`, 7.74258}, {1.93086, 
           7.74258}, {1.1480500000000002`, 7.74258}, {0.513672, 
           7.107809999999998}, {0.513672, 6.324999999999999}, {0.513672, 
           5.54219}, {1.1480500000000002`, 4.907419999999999}, {1.93086, 
           4.907419999999999}, {2.7136700000000005`, 4.907419999999999}, {
           3.3484399999999996`, 5.54219}, {3.3484399999999996`, 
           6.324999999999999}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 6.324999999999999}, {3.3484399999999996`, 
           7.107809999999998}, {2.7136700000000005`, 7.74258}, {1.93086, 
           7.74258}, {1.1480500000000002`, 7.74258}, {0.513672, 
           7.107809999999998}, {0.513672, 6.324999999999999}, {0.513672, 
           5.54219}, {1.1480500000000002`, 4.907419999999999}, {1.93086, 
           4.907419999999999}, {2.7136700000000005`, 4.907419999999999}, {
           3.3484399999999996`, 5.54219}, {3.3484399999999996`, 
           6.324999999999999}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 10.375}, {3.3484399999999996`, 
           11.157799999999998`}, {2.7136700000000005`, 11.792200000000001`}, {
           1.93086, 11.792200000000001`}, {1.1480500000000002`, 
           11.792200000000001`}, {0.513672, 11.157799999999998`}, {0.513672, 
           10.375}, {0.513672, 9.59219}, {1.1480500000000002`, 
           8.957419999999999}, {1.93086, 8.957419999999999}, {
           2.7136700000000005`, 8.957419999999999}, {3.3484399999999996`, 
           9.59219}, {3.3484399999999996`, 10.375}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 10.375}, {3.3484399999999996`, 
           11.157799999999998`}, {2.7136700000000005`, 11.792200000000001`}, {
           1.93086, 11.792200000000001`}, {1.1480500000000002`, 
           11.792200000000001`}, {0.513672, 11.157799999999998`}, {0.513672, 
           10.375}, {0.513672, 9.59219}, {1.1480500000000002`, 
           8.957419999999999}, {1.93086, 8.957419999999999}, {
           2.7136700000000005`, 8.957419999999999}, {3.3484399999999996`, 
           9.59219}, {3.3484399999999996`, 10.375}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 14.424199999999997`}, {3.3484399999999996`, 
           15.207}, {2.7136700000000005`, 15.8418}, {1.93086, 15.8418}, {
           1.1480500000000002`, 15.8418}, {0.513672, 15.207}, {0.513672, 
           14.424199999999997`}, {0.513672, 13.641399999999997`}, {
           1.1480500000000002`, 13.006999999999998`}, {1.93086, 
           13.006999999999998`}, {2.7136700000000005`, 13.006999999999998`}, {
           3.3484399999999996`, 13.641399999999997`}, {3.3484399999999996`, 
           14.424199999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 14.424199999999997`}, {3.3484399999999996`, 
           15.207}, {2.7136700000000005`, 15.8418}, {1.93086, 15.8418}, {
           1.1480500000000002`, 15.8418}, {0.513672, 15.207}, {0.513672, 
           14.424199999999997`}, {0.513672, 13.641399999999997`}, {
           1.1480500000000002`, 13.006999999999998`}, {1.93086, 
           13.006999999999998`}, {2.7136700000000005`, 13.006999999999998`}, {
           3.3484399999999996`, 13.641399999999997`}, {3.3484399999999996`, 
           14.424199999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 18.473799999999997`}, {3.3484399999999996`, 
           19.256600000000002`}, {2.7136700000000005`, 19.891000000000002`}, {
           1.93086, 19.891000000000002`}, {1.1480500000000002`, 
           19.891000000000002`}, {0.513672, 19.256600000000002`}, {0.513672, 
           18.473799999999997`}, {0.513672, 17.691}, {1.1480500000000002`, 
           17.0562}, {1.93086, 17.0562}, {2.7136700000000005`, 17.0562}, {
           3.3484399999999996`, 17.691}, {3.3484399999999996`, 
           18.473799999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 18.473799999999997`}, {3.3484399999999996`, 
           19.256600000000002`}, {2.7136700000000005`, 19.891000000000002`}, {
           1.93086, 19.891000000000002`}, {1.1480500000000002`, 
           19.891000000000002`}, {0.513672, 19.256600000000002`}, {0.513672, 
           18.473799999999997`}, {0.513672, 17.691}, {1.1480500000000002`, 
           17.0562}, {1.93086, 17.0562}, {2.7136700000000005`, 17.0562}, {
           3.3484399999999996`, 17.691}, {3.3484399999999996`, 
           18.473799999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 22.522999999999996`}, {3.3484399999999996`, 
           23.305899999999998`}, {2.7136700000000005`, 23.940600000000003`}, {
           1.93086, 23.940600000000003`}, {1.1480500000000002`, 
           23.940600000000003`}, {0.513672, 23.305899999999998`}, {0.513672, 
           22.522999999999996`}, {0.513672, 21.7402}, {1.1480500000000002`, 
           21.1059}, {1.93086, 21.1059}, {2.7136700000000005`, 21.1059}, {
           3.3484399999999996`, 21.7402}, {3.3484399999999996`, 
           22.522999999999996`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 22.522999999999996`}, {3.3484399999999996`, 
           23.305899999999998`}, {2.7136700000000005`, 23.940600000000003`}, {
           1.93086, 23.940600000000003`}, {1.1480500000000002`, 
           23.940600000000003`}, {0.513672, 23.305899999999998`}, {0.513672, 
           22.522999999999996`}, {0.513672, 21.7402}, {1.1480500000000002`, 
           21.1059}, {1.93086, 21.1059}, {2.7136700000000005`, 21.1059}, {
           3.3484399999999996`, 21.7402}, {3.3484399999999996`, 
           22.522999999999996`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 26.572999999999993`}, {3.3484399999999996`, 
           27.355900000000005`}, {2.7136700000000005`, 27.9902}, {1.93086, 
           27.9902}, {1.1480500000000002`, 27.9902}, {0.513672, 
           27.355900000000005`}, {0.513672, 26.572999999999993`}, {0.513672, 
           25.790199999999995`}, {1.1480500000000002`, 25.1555}, {1.93086, 
           25.1555}, {2.7136700000000005`, 25.1555}, {3.3484399999999996`, 
           25.790199999999995`}, {3.3484399999999996`, 
           26.572999999999993`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 26.572999999999993`}, {3.3484399999999996`, 
           27.355900000000005`}, {2.7136700000000005`, 27.9902}, {1.93086, 
           27.9902}, {1.1480500000000002`, 27.9902}, {0.513672, 
           27.355900000000005`}, {0.513672, 26.572999999999993`}, {0.513672, 
           25.790199999999995`}, {1.1480500000000002`, 25.1555}, {1.93086, 
           25.1555}, {2.7136700000000005`, 25.1555}, {3.3484399999999996`, 
           25.790199999999995`}, {3.3484399999999996`, 26.572999999999993`}}},
           
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 30.622299999999992`}, {3.3484399999999996`, 
           31.405099999999994`}, {2.7136700000000005`, 32.03979999999999}, {
           1.93086, 32.03979999999999}, {1.1480500000000002`, 
           32.03979999999999}, {0.513672, 31.405099999999994`}, {0.513672, 
           30.622299999999992`}, {0.513672, 29.8395}, {1.1480500000000002`, 
           29.2051}, {1.93086, 29.2051}, {2.7136700000000005`, 29.2051}, {
           3.3484399999999996`, 29.8395}, {3.3484399999999996`, 
           30.622299999999992`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           3.3484399999999996`, 30.622299999999992`}, {3.3484399999999996`, 
           31.405099999999994`}, {2.7136700000000005`, 32.03979999999999}, {
           1.93086, 32.03979999999999}, {1.1480500000000002`, 
           32.03979999999999}, {0.513672, 31.405099999999994`}, {0.513672, 
           30.622299999999992`}, {0.513672, 29.8395}, {1.1480500000000002`, 
           29.2051}, {1.93086, 29.2051}, {2.7136700000000005`, 29.2051}, {
           3.3484399999999996`, 29.8395}, {3.3484399999999996`, 
           30.622299999999992`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 6.324999999999999}, {
           30.277699999999996`, 10.375}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 14.424199999999997`}, {
           30.277699999999996`, 14.424199999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 22.522999999999996`}, {
           30.277699999999996`, 18.473799999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 30.622299999999992`}, {
           30.277699999999996`, 22.522999999999996`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 10.375}, {31.695299999999992`, 
           11.157799999999998`}, {31.060500000000005`, 11.792200000000001`}, {
           30.277699999999996`, 11.792200000000001`}, {29.494899999999998`, 
           11.792200000000001`}, {28.8605, 11.157799999999998`}, {28.8605, 
           10.375}, {28.8605, 9.59219}, {29.494899999999998`, 
           8.957419999999999}, {30.277699999999996`, 8.957419999999999}, {
           31.060500000000005`, 8.957419999999999}, {31.695299999999992`, 
           9.59219}, {31.695299999999992`, 10.375}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 10.375}, {31.695299999999992`, 
           11.157799999999998`}, {31.060500000000005`, 11.792200000000001`}, {
           30.277699999999996`, 11.792200000000001`}, {29.494899999999998`, 
           11.792200000000001`}, {28.8605, 11.157799999999998`}, {28.8605, 
           10.375}, {28.8605, 9.59219}, {29.494899999999998`, 
           8.957419999999999}, {30.277699999999996`, 8.957419999999999}, {
           31.060500000000005`, 8.957419999999999}, {31.695299999999992`, 
           9.59219}, {31.695299999999992`, 10.375}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 14.424199999999997`}, {31.695299999999992`, 
           15.207}, {31.060500000000005`, 15.8418}, {30.277699999999996`, 
           15.8418}, {29.494899999999998`, 15.8418}, {28.8605, 15.207}, {
           28.8605, 14.424199999999997`}, {28.8605, 13.641399999999997`}, {
           29.494899999999998`, 13.006999999999998`}, {30.277699999999996`, 
           13.006999999999998`}, {31.060500000000005`, 13.006999999999998`}, {
           31.695299999999992`, 13.641399999999997`}, {31.695299999999992`, 
           14.424199999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 14.424199999999997`}, {31.695299999999992`, 
           15.207}, {31.060500000000005`, 15.8418}, {30.277699999999996`, 
           15.8418}, {29.494899999999998`, 15.8418}, {28.8605, 15.207}, {
           28.8605, 14.424199999999997`}, {28.8605, 13.641399999999997`}, {
           29.494899999999998`, 13.006999999999998`}, {30.277699999999996`, 
           13.006999999999998`}, {31.060500000000005`, 13.006999999999998`}, {
           31.695299999999992`, 13.641399999999997`}, {31.695299999999992`, 
           14.424199999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 18.473799999999997`}, {31.695299999999992`, 
           19.256600000000002`}, {31.060500000000005`, 19.891000000000002`}, {
           30.277699999999996`, 19.891000000000002`}, {29.494899999999998`, 
           19.891000000000002`}, {28.8605, 19.256600000000002`}, {28.8605, 
           18.473799999999997`}, {28.8605, 17.691}, {29.494899999999998`, 
           17.0562}, {30.277699999999996`, 17.0562}, {31.060500000000005`, 
           17.0562}, {31.695299999999992`, 17.691}, {31.695299999999992`, 
           18.473799999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 18.473799999999997`}, {31.695299999999992`, 
           19.256600000000002`}, {31.060500000000005`, 19.891000000000002`}, {
           30.277699999999996`, 19.891000000000002`}, {29.494899999999998`, 
           19.891000000000002`}, {28.8605, 19.256600000000002`}, {28.8605, 
           18.473799999999997`}, {28.8605, 17.691}, {29.494899999999998`, 
           17.0562}, {30.277699999999996`, 17.0562}, {31.060500000000005`, 
           17.0562}, {31.695299999999992`, 17.691}, {31.695299999999992`, 
           18.473799999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 22.522999999999996`}, {31.695299999999992`, 
           23.305899999999998`}, {31.060500000000005`, 23.940600000000003`}, {
           30.277699999999996`, 23.940600000000003`}, {29.494899999999998`, 
           23.940600000000003`}, {28.8605, 23.305899999999998`}, {28.8605, 
           22.522999999999996`}, {28.8605, 21.7402}, {29.494899999999998`, 
           21.1059}, {30.277699999999996`, 21.1059}, {31.060500000000005`, 
           21.1059}, {31.695299999999992`, 21.7402}, {31.695299999999992`, 
           22.522999999999996`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           31.695299999999992`, 22.522999999999996`}, {31.695299999999992`, 
           23.305899999999998`}, {31.060500000000005`, 23.940600000000003`}, {
           30.277699999999996`, 23.940600000000003`}, {29.494899999999998`, 
           23.940600000000003`}, {28.8605, 23.305899999999998`}, {28.8605, 
           22.522999999999996`}, {28.8605, 21.7402}, {29.494899999999998`, 
           21.1059}, {30.277699999999996`, 21.1059}, {31.060500000000005`, 
           21.1059}, {31.695299999999992`, 21.7402}, {31.695299999999992`, 
           22.522999999999996`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 10.375}, {
           58.62459999999999, 2.27539}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 10.375}, {
           58.62459999999999, 6.324999999999999}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           14.424199999999997`}, {58.62459999999999, 10.375}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           14.424199999999997`}, {58.62459999999999, 14.424199999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           18.473799999999997`}, {58.62459999999999, 18.473799999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           18.473799999999997`}, {58.62459999999999, 22.522999999999996`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           22.522999999999996`}, {58.62459999999999, 26.572999999999993`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
           22.522999999999996`}, {58.62459999999999, 30.622299999999992`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 2.27539}, {60.04219999999998, 
           3.0585899999999997`}, {59.407399999999996`, 3.6929700000000008`}, {
           58.62459999999999, 3.6929700000000008`}, {57.841800000000006`, 
           3.6929700000000008`}, {57.206999999999994`, 3.0585899999999997`}, {
           57.206999999999994`, 2.27539}, {57.206999999999994`, 
           1.4925800000000002`}, {57.841800000000006`, 0.858203}, {
           58.62459999999999, 0.858203}, {59.407399999999996`, 0.858203}, {
           60.04219999999998, 1.4925800000000002`}, {60.04219999999998, 
           2.27539}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 2.27539}, {60.04219999999998, 
           3.0585899999999997`}, {59.407399999999996`, 3.6929700000000008`}, {
           58.62459999999999, 3.6929700000000008`}, {57.841800000000006`, 
           3.6929700000000008`}, {57.206999999999994`, 3.0585899999999997`}, {
           57.206999999999994`, 2.27539}, {57.206999999999994`, 
           1.4925800000000002`}, {57.841800000000006`, 0.858203}, {
           58.62459999999999, 0.858203}, {59.407399999999996`, 0.858203}, {
           60.04219999999998, 1.4925800000000002`}, {60.04219999999998, 
           2.27539}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 6.324999999999999}, {60.04219999999998, 
           7.107809999999998}, {59.407399999999996`, 7.74258}, {
           58.62459999999999, 7.74258}, {57.841800000000006`, 7.74258}, {
           57.206999999999994`, 7.107809999999998}, {57.206999999999994`, 
           6.324999999999999}, {57.206999999999994`, 5.54219}, {
           57.841800000000006`, 4.907419999999999}, {58.62459999999999, 
           4.907419999999999}, {59.407399999999996`, 4.907419999999999}, {
           60.04219999999998, 5.54219}, {60.04219999999998, 
           6.324999999999999}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 6.324999999999999}, {60.04219999999998, 
           7.107809999999998}, {59.407399999999996`, 7.74258}, {
           58.62459999999999, 7.74258}, {57.841800000000006`, 7.74258}, {
           57.206999999999994`, 7.107809999999998}, {57.206999999999994`, 
           6.324999999999999}, {57.206999999999994`, 5.54219}, {
           57.841800000000006`, 4.907419999999999}, {58.62459999999999, 
           4.907419999999999}, {59.407399999999996`, 4.907419999999999}, {
           60.04219999999998, 5.54219}, {60.04219999999998, 
           6.324999999999999}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 10.375}, {60.04219999999998, 
           11.157799999999998`}, {59.407399999999996`, 11.792200000000001`}, {
           58.62459999999999, 11.792200000000001`}, {57.841800000000006`, 
           11.792200000000001`}, {57.206999999999994`, 11.157799999999998`}, {
           57.206999999999994`, 10.375}, {57.206999999999994`, 9.59219}, {
           57.841800000000006`, 8.957419999999999}, {58.62459999999999, 
           8.957419999999999}, {59.407399999999996`, 8.957419999999999}, {
           60.04219999999998, 9.59219}, {60.04219999999998, 10.375}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 10.375}, {60.04219999999998, 
           11.157799999999998`}, {59.407399999999996`, 11.792200000000001`}, {
           58.62459999999999, 11.792200000000001`}, {57.841800000000006`, 
           11.792200000000001`}, {57.206999999999994`, 11.157799999999998`}, {
           57.206999999999994`, 10.375}, {57.206999999999994`, 9.59219}, {
           57.841800000000006`, 8.957419999999999}, {58.62459999999999, 
           8.957419999999999}, {59.407399999999996`, 8.957419999999999}, {
           60.04219999999998, 9.59219}, {60.04219999999998, 10.375}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 14.424199999999997`}, {60.04219999999998, 
           15.207}, {59.407399999999996`, 15.8418}, {58.62459999999999, 
           15.8418}, {57.841800000000006`, 15.8418}, {57.206999999999994`, 
           15.207}, {57.206999999999994`, 14.424199999999997`}, {
           57.206999999999994`, 13.641399999999997`}, {57.841800000000006`, 
           13.006999999999998`}, {58.62459999999999, 13.006999999999998`}, {
           59.407399999999996`, 13.006999999999998`}, {60.04219999999998, 
           13.641399999999997`}, {60.04219999999998, 14.424199999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 14.424199999999997`}, {60.04219999999998, 
           15.207}, {59.407399999999996`, 15.8418}, {58.62459999999999, 
           15.8418}, {57.841800000000006`, 15.8418}, {57.206999999999994`, 
           15.207}, {57.206999999999994`, 14.424199999999997`}, {
           57.206999999999994`, 13.641399999999997`}, {57.841800000000006`, 
           13.006999999999998`}, {58.62459999999999, 13.006999999999998`}, {
           59.407399999999996`, 13.006999999999998`}, {60.04219999999998, 
           13.641399999999997`}, {60.04219999999998, 14.424199999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 18.473799999999997`}, {60.04219999999998, 
           19.256600000000002`}, {59.407399999999996`, 19.891000000000002`}, {
           58.62459999999999, 19.891000000000002`}, {57.841800000000006`, 
           19.891000000000002`}, {57.206999999999994`, 19.256600000000002`}, {
           57.206999999999994`, 18.473799999999997`}, {57.206999999999994`, 
           17.691}, {57.841800000000006`, 17.0562}, {58.62459999999999, 
           17.0562}, {59.407399999999996`, 17.0562}, {60.04219999999998, 
           17.691}, {60.04219999999998, 18.473799999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 18.473799999999997`}, {60.04219999999998, 
           19.256600000000002`}, {59.407399999999996`, 19.891000000000002`}, {
           58.62459999999999, 19.891000000000002`}, {57.841800000000006`, 
           19.891000000000002`}, {57.206999999999994`, 19.256600000000002`}, {
           57.206999999999994`, 18.473799999999997`}, {57.206999999999994`, 
           17.691}, {57.841800000000006`, 17.0562}, {58.62459999999999, 
           17.0562}, {59.407399999999996`, 17.0562}, {60.04219999999998, 
           17.691}, {60.04219999999998, 18.473799999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 22.522999999999996`}, {60.04219999999998, 
           23.305899999999998`}, {59.407399999999996`, 23.940600000000003`}, {
           58.62459999999999, 23.940600000000003`}, {57.841800000000006`, 
           23.940600000000003`}, {57.206999999999994`, 23.305899999999998`}, {
           57.206999999999994`, 22.522999999999996`}, {57.206999999999994`, 
           21.7402}, {57.841800000000006`, 21.1059}, {58.62459999999999, 
           21.1059}, {59.407399999999996`, 21.1059}, {60.04219999999998, 
           21.7402}, {60.04219999999998, 22.522999999999996`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 22.522999999999996`}, {60.04219999999998, 
           23.305899999999998`}, {59.407399999999996`, 23.940600000000003`}, {
           58.62459999999999, 23.940600000000003`}, {57.841800000000006`, 
           23.940600000000003`}, {57.206999999999994`, 23.305899999999998`}, {
           57.206999999999994`, 22.522999999999996`}, {57.206999999999994`, 
           21.7402}, {57.841800000000006`, 21.1059}, {58.62459999999999, 
           21.1059}, {59.407399999999996`, 21.1059}, {60.04219999999998, 
           21.7402}, {60.04219999999998, 22.522999999999996`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 26.572999999999993`}, {60.04219999999998, 
           27.355900000000005`}, {59.407399999999996`, 27.9902}, {
           58.62459999999999, 27.9902}, {57.841800000000006`, 27.9902}, {
           57.206999999999994`, 27.355900000000005`}, {57.206999999999994`, 
           26.572999999999993`}, {57.206999999999994`, 25.790199999999995`}, {
           57.841800000000006`, 25.1555}, {58.62459999999999, 25.1555}, {
           59.407399999999996`, 25.1555}, {60.04219999999998, 
           25.790199999999995`}, {60.04219999999998, 26.572999999999993`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 26.572999999999993`}, {60.04219999999998, 
           27.355900000000005`}, {59.407399999999996`, 27.9902}, {
           58.62459999999999, 27.9902}, {57.841800000000006`, 27.9902}, {
           57.206999999999994`, 27.355900000000005`}, {57.206999999999994`, 
           26.572999999999993`}, {57.206999999999994`, 25.790199999999995`}, {
           57.841800000000006`, 25.1555}, {58.62459999999999, 25.1555}, {
           59.407399999999996`, 25.1555}, {60.04219999999998, 
           25.790199999999995`}, {60.04219999999998, 26.572999999999993`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 30.622299999999992`}, {60.04219999999998, 
           31.405099999999994`}, {59.407399999999996`, 32.03979999999999}, {
           58.62459999999999, 32.03979999999999}, {57.841800000000006`, 
           32.03979999999999}, {57.206999999999994`, 31.405099999999994`}, {
           57.206999999999994`, 30.622299999999992`}, {57.206999999999994`, 
           29.8395}, {57.841800000000006`, 29.2051}, {58.62459999999999, 
           29.2051}, {59.407399999999996`, 29.2051}, {60.04219999999998, 
           29.8395}, {60.04219999999998, 30.622299999999992`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           60.04219999999998, 30.622299999999992`}, {60.04219999999998, 
           31.405099999999994`}, {59.407399999999996`, 32.03979999999999}, {
           58.62459999999999, 32.03979999999999}, {57.841800000000006`, 
           32.03979999999999}, {57.206999999999994`, 31.405099999999994`}, {
           57.206999999999994`, 30.622299999999992`}, {57.206999999999994`, 
           29.8395}, {57.841800000000006`, 29.2051}, {58.62459999999999, 
           29.2051}, {59.407399999999996`, 29.2051}, {60.04219999999998, 
           29.8395}, {60.04219999999998, 30.622299999999992`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           6.324999999999999}, {86.97149999999999, 10.375}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           14.424199999999997`}, {86.97149999999999, 14.424199999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           22.522999999999996`}, {86.97149999999999, 18.473799999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           30.622299999999992`}, {86.97149999999999, 22.522999999999996`}}},
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 10.375}, {88.38869999999999, 
           11.157799999999998`}, {87.7543, 11.792200000000001`}, {
           86.97149999999999, 11.792200000000001`}, {86.18869999999998, 
           11.792200000000001`}, {85.5539, 11.157799999999998`}, {85.5539, 
           10.375}, {85.5539, 9.59219}, {86.18869999999998, 
           8.957419999999999}, {86.97149999999999, 8.957419999999999}, {
           87.7543, 8.957419999999999}, {88.38869999999999, 9.59219}, {
           88.38869999999999, 10.375}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 10.375}, {88.38869999999999, 
           11.157799999999998`}, {87.7543, 11.792200000000001`}, {
           86.97149999999999, 11.792200000000001`}, {86.18869999999998, 
           11.792200000000001`}, {85.5539, 11.157799999999998`}, {85.5539, 
           10.375}, {85.5539, 9.59219}, {86.18869999999998, 
           8.957419999999999}, {86.97149999999999, 8.957419999999999}, {
           87.7543, 8.957419999999999}, {88.38869999999999, 9.59219}, {
           88.38869999999999, 10.375}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 14.424199999999997`}, {88.38869999999999, 
           15.207}, {87.7543, 15.8418}, {86.97149999999999, 15.8418}, {
           86.18869999999998, 15.8418}, {85.5539, 15.207}, {85.5539, 
           14.424199999999997`}, {85.5539, 13.641399999999997`}, {
           86.18869999999998, 13.006999999999998`}, {86.97149999999999, 
           13.006999999999998`}, {87.7543, 13.006999999999998`}, {
           88.38869999999999, 13.641399999999997`}, {88.38869999999999, 
           14.424199999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 14.424199999999997`}, {88.38869999999999, 
           15.207}, {87.7543, 15.8418}, {86.97149999999999, 15.8418}, {
           86.18869999999998, 15.8418}, {85.5539, 15.207}, {85.5539, 
           14.424199999999997`}, {85.5539, 13.641399999999997`}, {
           86.18869999999998, 13.006999999999998`}, {86.97149999999999, 
           13.006999999999998`}, {87.7543, 13.006999999999998`}, {
           88.38869999999999, 13.641399999999997`}, {88.38869999999999, 
           14.424199999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 18.473799999999997`}, {88.38869999999999, 
           19.256600000000002`}, {87.7543, 19.891000000000002`}, {
           86.97149999999999, 19.891000000000002`}, {86.18869999999998, 
           19.891000000000002`}, {85.5539, 19.256600000000002`}, {85.5539, 
           18.473799999999997`}, {85.5539, 17.691}, {86.18869999999998, 
           17.0562}, {86.97149999999999, 17.0562}, {87.7543, 17.0562}, {
           88.38869999999999, 17.691}, {88.38869999999999, 
           18.473799999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 18.473799999999997`}, {88.38869999999999, 
           19.256600000000002`}, {87.7543, 19.891000000000002`}, {
           86.97149999999999, 19.891000000000002`}, {86.18869999999998, 
           19.891000000000002`}, {85.5539, 19.256600000000002`}, {85.5539, 
           18.473799999999997`}, {85.5539, 17.691}, {86.18869999999998, 
           17.0562}, {86.97149999999999, 17.0562}, {87.7543, 17.0562}, {
           88.38869999999999, 17.691}, {88.38869999999999, 
           18.473799999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 22.522999999999996`}, {88.38869999999999, 
           23.305899999999998`}, {87.7543, 23.940600000000003`}, {
           86.97149999999999, 23.940600000000003`}, {86.18869999999998, 
           23.940600000000003`}, {85.5539, 23.305899999999998`}, {85.5539, 
           22.522999999999996`}, {85.5539, 21.7402}, {86.18869999999998, 
           21.1059}, {86.97149999999999, 21.1059}, {87.7543, 21.1059}, {
           88.38869999999999, 21.7402}, {88.38869999999999, 
           22.522999999999996`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           88.38869999999999, 22.522999999999996`}, {88.38869999999999, 
           23.305899999999998`}, {87.7543, 23.940600000000003`}, {
           86.97149999999999, 23.940600000000003`}, {86.18869999999998, 
           23.940600000000003`}, {85.5539, 23.305899999999998`}, {85.5539, 
           22.522999999999996`}, {85.5539, 21.7402}, {86.18869999999998, 
           21.1059}, {86.97149999999999, 21.1059}, {87.7543, 21.1059}, {
           88.38869999999999, 21.7402}, {88.38869999999999, 
           22.522999999999996`}}},
           CurveClosed->{1}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 10.375}, {
           115.31799999999997`, 2.27539}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 10.375}, {
           115.31799999999997`, 6.324999999999999}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           14.424199999999997`}, {115.31799999999997`, 10.375}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           14.424199999999997`}, {115.31799999999997`, 14.424199999999997`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           18.473799999999997`}, {115.31799999999997`, 18.473799999999997`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           18.473799999999997`}, {115.31799999999997`, 22.522999999999996`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           22.522999999999996`}, {115.31799999999997`, 26.572999999999993`}}},
           
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
           22.522999999999996`}, {115.31799999999997`, 30.622299999999992`}}},
           
           CurveClosed->{0}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 2.27539}, {116.73599999999998`, 
           3.0585899999999997`}, {116.10099999999998`, 3.6929700000000008`}, {
           115.31799999999997`, 3.6929700000000008`}, {114.536, 
           3.6929700000000008`}, {113.90100000000001`, 3.0585899999999997`}, {
           113.90100000000001`, 2.27539}, {113.90100000000001`, 
           1.4925800000000002`}, {114.536, 0.858203}, {115.31799999999997`, 
           0.858203}, {116.10099999999998`, 0.858203}, {116.73599999999998`, 
           1.4925800000000002`}, {116.73599999999998`, 2.27539}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 2.27539}, {116.73599999999998`, 
           3.0585899999999997`}, {116.10099999999998`, 3.6929700000000008`}, {
           115.31799999999997`, 3.6929700000000008`}, {114.536, 
           3.6929700000000008`}, {113.90100000000001`, 3.0585899999999997`}, {
           113.90100000000001`, 2.27539}, {113.90100000000001`, 
           1.4925800000000002`}, {114.536, 0.858203}, {115.31799999999997`, 
           0.858203}, {116.10099999999998`, 0.858203}, {116.73599999999998`, 
           1.4925800000000002`}, {116.73599999999998`, 2.27539}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 6.324999999999999}, {116.73599999999998`, 
           7.107809999999998}, {116.10099999999998`, 7.74258}, {
           115.31799999999997`, 7.74258}, {114.536, 7.74258}, {
           113.90100000000001`, 7.107809999999998}, {113.90100000000001`, 
           6.324999999999999}, {113.90100000000001`, 5.54219}, {114.536, 
           4.907419999999999}, {115.31799999999997`, 4.907419999999999}, {
           116.10099999999998`, 4.907419999999999}, {116.73599999999998`, 
           5.54219}, {116.73599999999998`, 6.324999999999999}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 6.324999999999999}, {116.73599999999998`, 
           7.107809999999998}, {116.10099999999998`, 7.74258}, {
           115.31799999999997`, 7.74258}, {114.536, 7.74258}, {
           113.90100000000001`, 7.107809999999998}, {113.90100000000001`, 
           6.324999999999999}, {113.90100000000001`, 5.54219}, {114.536, 
           4.907419999999999}, {115.31799999999997`, 4.907419999999999}, {
           116.10099999999998`, 4.907419999999999}, {116.73599999999998`, 
           5.54219}, {116.73599999999998`, 6.324999999999999}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 10.375}, {116.73599999999998`, 
           11.157799999999998`}, {116.10099999999998`, 11.792200000000001`}, {
           115.31799999999997`, 11.792200000000001`}, {114.536, 
           11.792200000000001`}, {113.90100000000001`, 11.157799999999998`}, {
           113.90100000000001`, 10.375}, {113.90100000000001`, 9.59219}, {
           114.536, 8.957419999999999}, {115.31799999999997`, 
           8.957419999999999}, {116.10099999999998`, 8.957419999999999}, {
           116.73599999999998`, 9.59219}, {116.73599999999998`, 10.375}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 10.375}, {116.73599999999998`, 
           11.157799999999998`}, {116.10099999999998`, 11.792200000000001`}, {
           115.31799999999997`, 11.792200000000001`}, {114.536, 
           11.792200000000001`}, {113.90100000000001`, 11.157799999999998`}, {
           113.90100000000001`, 10.375}, {113.90100000000001`, 9.59219}, {
           114.536, 8.957419999999999}, {115.31799999999997`, 
           8.957419999999999}, {116.10099999999998`, 8.957419999999999}, {
           116.73599999999998`, 9.59219}, {116.73599999999998`, 10.375}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 14.424199999999997`}, {116.73599999999998`, 
           15.207}, {116.10099999999998`, 15.8418}, {115.31799999999997`, 
           15.8418}, {114.536, 15.8418}, {113.90100000000001`, 15.207}, {
           113.90100000000001`, 14.424199999999997`}, {113.90100000000001`, 
           13.641399999999997`}, {114.536, 13.006999999999998`}, {
           115.31799999999997`, 13.006999999999998`}, {116.10099999999998`, 
           13.006999999999998`}, {116.73599999999998`, 13.641399999999997`}, {
           116.73599999999998`, 14.424199999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 14.424199999999997`}, {116.73599999999998`, 
           15.207}, {116.10099999999998`, 15.8418}, {115.31799999999997`, 
           15.8418}, {114.536, 15.8418}, {113.90100000000001`, 15.207}, {
           113.90100000000001`, 14.424199999999997`}, {113.90100000000001`, 
           13.641399999999997`}, {114.536, 13.006999999999998`}, {
           115.31799999999997`, 13.006999999999998`}, {116.10099999999998`, 
           13.006999999999998`}, {116.73599999999998`, 13.641399999999997`}, {
           116.73599999999998`, 14.424199999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 18.473799999999997`}, {116.73599999999998`, 
           19.256600000000002`}, {116.10099999999998`, 19.891000000000002`}, {
           115.31799999999997`, 19.891000000000002`}, {114.536, 
           19.891000000000002`}, {113.90100000000001`, 19.256600000000002`}, {
           113.90100000000001`, 18.473799999999997`}, {113.90100000000001`, 
           17.691}, {114.536, 17.0562}, {115.31799999999997`, 17.0562}, {
           116.10099999999998`, 17.0562}, {116.73599999999998`, 17.691}, {
           116.73599999999998`, 18.473799999999997`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 18.473799999999997`}, {116.73599999999998`, 
           19.256600000000002`}, {116.10099999999998`, 19.891000000000002`}, {
           115.31799999999997`, 19.891000000000002`}, {114.536, 
           19.891000000000002`}, {113.90100000000001`, 19.256600000000002`}, {
           113.90100000000001`, 18.473799999999997`}, {113.90100000000001`, 
           17.691}, {114.536, 17.0562}, {115.31799999999997`, 17.0562}, {
           116.10099999999998`, 17.0562}, {116.73599999999998`, 17.691}, {
           116.73599999999998`, 18.473799999999997`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 22.522999999999996`}, {116.73599999999998`, 
           23.305899999999998`}, {116.10099999999998`, 23.940600000000003`}, {
           115.31799999999997`, 23.940600000000003`}, {114.536, 
           23.940600000000003`}, {113.90100000000001`, 23.305899999999998`}, {
           113.90100000000001`, 22.522999999999996`}, {113.90100000000001`, 
           21.7402}, {114.536, 21.1059}, {115.31799999999997`, 21.1059}, {
           116.10099999999998`, 21.1059}, {116.73599999999998`, 21.7402}, {
           116.73599999999998`, 22.522999999999996`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 22.522999999999996`}, {116.73599999999998`, 
           23.305899999999998`}, {116.10099999999998`, 23.940600000000003`}, {
           115.31799999999997`, 23.940600000000003`}, {114.536, 
           23.940600000000003`}, {113.90100000000001`, 23.305899999999998`}, {
           113.90100000000001`, 22.522999999999996`}, {113.90100000000001`, 
           21.7402}, {114.536, 21.1059}, {115.31799999999997`, 21.1059}, {
           116.10099999999998`, 21.1059}, {116.73599999999998`, 21.7402}, {
           116.73599999999998`, 22.522999999999996`}}},
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 26.572999999999993`}, {116.73599999999998`, 
           27.355900000000005`}, {116.10099999999998`, 27.9902}, {
           115.31799999999997`, 27.9902}, {114.536, 27.9902}, {
           113.90100000000001`, 27.355900000000005`}, {113.90100000000001`, 
           26.572999999999993`}, {113.90100000000001`, 25.790199999999995`}, {
           114.536, 25.1555}, {115.31799999999997`, 25.1555}, {
           116.10099999999998`, 25.1555}, {116.73599999999998`, 
           25.790199999999995`}, {116.73599999999998`, 
           26.572999999999993`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 26.572999999999993`}, {116.73599999999998`, 
           27.355900000000005`}, {116.10099999999998`, 27.9902}, {
           115.31799999999997`, 27.9902}, {114.536, 27.9902}, {
           113.90100000000001`, 27.355900000000005`}, {113.90100000000001`, 
           26.572999999999993`}, {113.90100000000001`, 25.790199999999995`}, {
           114.536, 25.1555}, {115.31799999999997`, 25.1555}, {
           116.10099999999998`, 25.1555}, {116.73599999999998`, 
           25.790199999999995`}, {116.73599999999998`, 26.572999999999993`}}},
           
           CurveClosed->{1}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 30.622299999999992`}, {116.73599999999998`, 
           31.405099999999994`}, {116.10099999999998`, 32.03979999999999}, {
           115.31799999999997`, 32.03979999999999}, {114.536, 
           32.03979999999999}, {113.90100000000001`, 31.405099999999994`}, {
           113.90100000000001`, 30.622299999999992`}, {113.90100000000001`, 
           29.8395}, {114.536, 29.2051}, {115.31799999999997`, 29.2051}, {
           116.10099999999998`, 29.2051}, {116.73599999999998`, 29.8395}, {
           116.73599999999998`, 30.622299999999992`}}}], 
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
           116.73599999999998`, 30.622299999999992`}, {116.73599999999998`, 
           31.405099999999994`}, {116.10099999999998`, 32.03979999999999}, {
           115.31799999999997`, 32.03979999999999}, {114.536, 
           32.03979999999999}, {113.90100000000001`, 31.405099999999994`}, {
           113.90100000000001`, 30.622299999999992`}, {113.90100000000001`, 
           29.8395}, {114.536, 29.2051}, {115.31799999999997`, 29.2051}, {
           116.10099999999998`, 29.2051}, {116.73599999999998`, 29.8395}, {
           116.73599999999998`, 30.622299999999992`}}},
           CurveClosed->{1}]}, 
         {RGBColor[1., 0., 0.], Thickness[0.006812051282051283], Opacity[1.], 
          JoinForm[{"Miter", 10.}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {
           1.93086, 17.7988}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{58.62459999999999, 2.27539}, {
           50.80819999999999, 10.092199999999998`}, {50.80819999999999, 
           22.805899999999998`}, {58.62459999999999, 30.622299999999992`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           6.324999999999999}, {58.62459999999999, 7.675000000000001}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 10.375}, {
           58.62459999999999, 11.725000000000001`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{58.62459999999999, 
           14.424199999999997`}, {57.50819999999999, 15.540999999999997`}, {
           57.50819999999999, 17.356999999999996`}, {58.62459999999999, 
           18.473799999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           22.522999999999996`}, {58.62459999999999, 23.872999999999998`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
           26.572999999999993`}, {58.62459999999999, 27.923}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{115.31799999999997`, 2.27539}, {
           111.96799999999996`, 5.6253899999999994`}, {111.96799999999996`, 
           11.0742}, {115.31799999999997`, 14.424199999999997`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{115.31799999999997`, 
           6.324999999999999}, {110.85199999999998`, 10.791800000000002`}, {
           110.85199999999998`, 18.0566}, {115.31799999999997`, 
           22.522999999999996`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{115.31799999999997`, 10.375}, {
           110.85199999999998`, 14.8414}, {110.85199999999998`, 22.1062}, {
           115.31799999999997`, 26.572999999999993`}}},
           CurveClosed->{0}], 
          JoinedCurveBox[{{{1, 4, 3}}}, {{{115.31799999999997`, 
           18.473799999999997`}, {111.96799999999996`, 21.8238}, {
           111.96799999999996`, 27.272299999999998`}, {115.31799999999997`, 
           30.622299999999992`}}},
           CurveClosed->{0}]}},
        AspectRatio->Automatic,
        ImageSize->{117., 33.},
        PlotRange->{{0., 117.}, {0., 33.}}],
       StripOnInput->False,
       Magnification->0.7 Inherited]}
    },
    AutoDelete->False,
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "}"}]], "Output",
 CellChangeTimes->{
  3.6072894961523113`*^9, 3.607293361250255*^9, {3.619813963765532*^9, 
   3.61981398408022*^9}, 3.6230972248411627`*^9, 3.6231007637090816`*^9, 
   3.623101298101315*^9, 3.623101399138117*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "blockblock", "}"}], "=", 
    RowBox[{"Union", "[", 
     RowBox[{"Truncate", "[", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{"graphs", ",", 
         RowBox[{"g_", "/;", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", 
            RowBox[{"GraphDepth", "[", 
             RowBox[{
             "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "]"}], "==", "12"}]}]}]}], "]"}], ",", "8"}], "]"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.607289495360033*^9, 3.607289495621526*^9}, {
  3.619813955892829*^9, 3.619813983572179*^9}, {3.623097985610484*^9, 
  3.6230979888726883`*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"Union", "[", 
   RowBox[{"Truncate", "[", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"graphs", ",", 
       RowBox[{"g_", "/;", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"CylinderQ", "[", "g", "]"}]}], "\[And]", 
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "\[Equal]", 
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "==", "12"}]}]}]}], "]"}], ",", "8"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.607288205362383*^9, 3.607288227571333*^9}, {
   3.6072882872315063`*^9, 3.6072882873212347`*^9}, {3.60728844511484*^9, 
   3.607288501347114*^9}, 3.607289336332066*^9, {3.607289378516391*^9, 
   3.607289381492598*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2"}], "}"}], "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"graphs", ",", 
      RowBox[{"g_", "/;", 
       RowBox[{
        RowBox[{"CylinderQ", "[", "g", "]"}], "\[And]", 
        RowBox[{
         RowBox[{"GraphDepth", "[", 
          RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "]"}], "\[Equal]", 
         RowBox[{"GraphDepth", "[", 
          RowBox[{"g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "==", "12"}]}]}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{
  3.6072893969822083`*^9, {3.607290668550973*^9, 3.6072906808813877`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"X_List", ",", "Y_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Concatenate", "@@", "#"}], "&"}], "/@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"X", ",", "Y"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"g1_BigraphWithDuals", ",", "g2_BigraphWithDuals"}], "]"}], ":=", 
  RowBox[{"BigraphWithDuals", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "~", "Join", "~", 
     RowBox[{"g2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"g1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     "~", "Join", "~", 
     RowBox[{"Rest", "[", 
      RowBox[{"g2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Concatenate", "[", 
   RowBox[{"g1_List", ",", "g2_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Concatenate", "@@", "#"}], "&"}], "/@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2"}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.607290854884227*^9, 3.607290949661755*^9}, {
  3.623097749191436*^9, 3.6230977495173693`*^9}, {3.623098149785424*^9, 
  3.623098177986858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"finiteTails", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"graphs", ",", 
     RowBox[{"g_", "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"Truncate", "[", 
         RowBox[{"g", ",", "8"}], "]"}], "=!=", "blockblock"}], "\[And]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "<", "12"}], "\[Or]", 
         RowBox[{
          RowBox[{"GraphDepth", "[", 
           RowBox[{
           "g", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "<", "12"}]}], ")"}]}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6230978574783487`*^9, 3.6230978806717167`*^9}, {
  3.623097917060409*^9, 3.623097932748591*^9}, {3.623097994725103*^9, 
  3.623098020948588*^9}}],

Cell[BoxData["51"], "Output",
 CellChangeTimes->{
  3.623097870600078*^9, 3.623097901177043*^9, {3.62309800826169*^9, 
   3.6230980214138603`*^9}, 3.623101317896501*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"RandomSample", "[", 
   RowBox[{"finiteTails", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.623098022165098*^9, 3.623098034789557*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"finiteTails", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6230981172135077`*^9, 3.623098124293363*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"Concatenate", "[", 
   RowBox[{
    RowBox[{"Truncate", "[", 
     RowBox[{"GG", ",", "10"}], "]"}], ",", 
    RowBox[{"finiteTails", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623098111594664*^9, 3.623098131875005*^9}, {
  3.6230982363312407`*^9, 3.623098249362673*^9}}],

Cell[BoxData[
 RowBox[{"finiteTails", "=", 
  RowBox[{"Cases", "[", 
   RowBox[{"finiteTails", ",", 
    RowBox[{"g_", "/;", 
     RowBox[{"FullOcneanuTest", "[", 
      RowBox[{"Concatenate", "[", 
       RowBox[{
        RowBox[{"Truncate", "[", 
         RowBox[{"GG", ",", "10"}], "]"}], ",", "g"}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.623098257903234*^9, 3.623098263971965*^9}, {
  3.623098301213708*^9, 3.623098323632852*^9}}],

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "finiteTails"}]], "Input",
 CellChangeTimes->{{3.623098325544215*^9, 3.623098329085411*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RelativeDimensionsConditions", "[", 
   RowBox[{"Concatenate", "[", 
    RowBox[{
     RowBox[{"Truncate", "[", 
      RowBox[{"GG", ",", "10"}], "]"}], ",", 
     RowBox[{
     "finiteTails", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "]"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.623098839680533*^9, 3.623098855952232*^9}, 
   3.623099762343828*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.623098846426318*^9, 3.623098937468322*^9, 
  3.6230997634583893`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Concatenate", "[", 
  RowBox[{
   RowBox[{"Truncate", "[", 
    RowBox[{"GG", ",", "10"}], "]"}], ",", 
   RowBox[{
   "finiteTails", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
  "]"}]], "Input"]
}, Open  ]]
},
Evaluator->"Local (4)",
WindowSize->{1827, 900},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 722, 17, 63, "Input"],
Cell[CellGroupData[{
Cell[1326, 43, 442, 10, 38, "Print"],
Cell[1771, 55, 395, 8, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2215, 69, 617, 18, 35, "Input"],
Cell[2835, 89, 563, 17, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3435, 111, 325, 9, 36, "Input"],
Cell[3763, 122, 185, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3985, 129, 12540, 330, 199, "Input"],
Cell[16528, 461, 406, 8, 24, "Message"]
}, Open  ]],
Cell[16949, 472, 2405, 56, 97, "Input"],
Cell[19357, 530, 169, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[19551, 537, 131, 2, 28, "Input"],
Cell[19685, 541, 166, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19888, 548, 167, 3, 28, "Input"],
Cell[20058, 553, 162, 2, 28, "Output"]
}, Open  ]],
Cell[20235, 558, 305, 8, 28, "Input"],
Cell[20543, 568, 497, 14, 28, "Input"],
Cell[21043, 584, 220, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[21288, 593, 130, 2, 28, "Input"],
Cell[21421, 597, 1244, 18, 46, "Output"]
}, Open  ]],
Cell[22680, 618, 924, 25, 28, "Input"],
Cell[CellGroupData[{
Cell[23629, 647, 99, 1, 28, "Input"],
Cell[23731, 650, 4955, 135, 80, "Output"]
}, Open  ]],
Cell[28701, 788, 980, 26, 28, "Input"],
Cell[29684, 816, 932, 23, 28, "Input"],
Cell[30619, 841, 733, 19, 28, "Input"],
Cell[31355, 862, 1386, 37, 63, "Input"],
Cell[CellGroupData[{
Cell[32766, 903, 904, 24, 28, "Input"],
Cell[33673, 929, 147, 3, 28, "Output"]
}, Open  ]],
Cell[33835, 935, 200, 4, 28, "Input"],
Cell[34038, 941, 195, 4, 28, "Input"],
Cell[34236, 947, 375, 9, 28, "Input"],
Cell[34614, 958, 459, 12, 28, "Input"],
Cell[35076, 972, 137, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[35238, 978, 113, 1, 44, "Subsection"],
Cell[35354, 981, 554, 15, 28, "Input"],
Cell[35911, 998, 220, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[36156, 1007, 130, 2, 28, "Input"],
Cell[36289, 1011, 1313, 19, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37639, 1035, 924, 25, 28, "Input"],
Cell[38566, 1062, 70718, 1081, 41, "Output"]
}, Open  ]],
Cell[109299, 2146, 980, 26, 28, "Input"],
Cell[110282, 2174, 932, 23, 28, "Input"],
Cell[111217, 2199, 733, 19, 28, "Input"],
Cell[111953, 2220, 1386, 37, 63, "Input"],
Cell[CellGroupData[{
Cell[113364, 2261, 904, 24, 28, "Input"],
Cell[114271, 2287, 169, 3, 28, "Output"]
}, Open  ]],
Cell[114455, 2293, 200, 4, 28, "Input"],
Cell[114658, 2299, 195, 4, 28, "Input"],
Cell[114856, 2305, 375, 9, 28, "Input"],
Cell[115234, 2316, 459, 12, 28, "Input"],
Cell[115696, 2330, 137, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[115858, 2336, 456, 12, 28, "Input"],
Cell[116317, 2350, 136, 3, 28, "Output"]
}, Open  ]],
Cell[116468, 2356, 235, 7, 28, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/r=1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    424385,       7981]
NotebookOptionsPosition[    421628,       7884]
NotebookOutlinePosition[    421985,       7900]
CellTagsIndexPosition[    421942,       7897]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "notebook", " ", "contains", " ", "the", " ", "calculations", 
   " ", "in", " ", "the", " ", "section", " ", "titled", " ", 
   RowBox[{"\"\<Ruling out the infinite depth graph\>\"", "."}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647296745141193*^9, 3.647296771515909*^9}}],

Cell[CellGroupData[{

Cell["Killing the r = 1 case", "Section",
 CellChangeTimes->{{3.5902659755967007`*^9, 3.5902659819654617`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5902817023562393`*^9, 3.5902845439183693`*^9, {3.6279305738454027`*^9, 
   3.627930584008153*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5902817023562393`*^9, 3.5902845439183693`*^9, {3.6279305738454027`*^9, 
   3.627930584009804*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"GG", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
             ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
             ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "2", ",", "4", ",", "3", ",", "5", ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "6", ",", "7", ",", "1", ",", "8", ",", "2", ",", "3", 
           ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "8", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6", ",", "7", 
           ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "6", ",", "7", ",", "1", ",", "8", ",", "2", ",", "3", 
           ",", "5"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590265972480071*^9, 3.590265973151424*^9}, {
  3.590281707359441*^9, 3.590281713560608*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "compat"}], "MessageName"], ":", 
  " ", "\<\"Combinatorica Graph and Permutations functionality has been \
superseded by preloaded functionality. The package now being loaded may \
conflict with this. Please see the Compatibility Guide for details.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{3.6279305844857883`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.002325581395348837], 
        {Thickness[0.0009267441860465117], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0009267441860465117], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {30.7316, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
          59.0785, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          87.4254, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
          12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
          13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
          114.35499999999998`, 12.5453}, {114.35499999999998`, 
          11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
          114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
          10.344900000000003`}, {116.555, 10.344900000000003`}, {
          117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
          12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
          13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
          114.35499999999998`, 12.5453}, {114.35499999999998`, 
          11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
          114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
          10.344900000000003`}, {116.555, 10.344900000000003`}, {
          117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
          21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
          22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
          21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
          114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
          115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
          117.18899999999996`, 20.4289}, {117.18899999999996`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
          21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
          22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
          21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
          114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
          115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
          117.18899999999996`, 20.4289}, {117.18899999999996`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {144.119, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {144.119, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
          12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
          13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
          142.70199999999997`, 12.5453}, {142.70199999999997`, 
          11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
          143.33599999999998`, 10.344900000000003`}, {144.119, 
          10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
          145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
          12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
          13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
          142.70199999999997`, 12.5453}, {142.70199999999997`, 
          11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
          143.33599999999998`, 10.344900000000003`}, {144.119, 
          10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
          145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
          21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
          22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
          21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
          142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
          144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
          145.53599999999997`, 20.4289}, {145.53599999999997`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
          21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
          22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
          21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
          142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
          144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
          145.53599999999997`, 20.4289}, {145.53599999999997`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
          172.466, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
          172.466, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
          12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
          13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
          12.5453}, {171.048, 11.762499999999998`}, {171.048, 
          10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
          10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
          173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
          12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
          13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
          12.5453}, {171.048, 11.762499999999998`}, {171.048, 
          10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
          10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
          173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
          21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
          22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
          171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
          19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
          173.88299999999998`, 20.4289}, {173.88299999999998`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
          21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
          22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
          171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
          19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
          173.88299999999998`, 20.4289}, {173.88299999999998`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          200.81199999999998`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          200.81199999999998`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          200.81199999999998`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          200.81199999999998`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
          201.595, 3.7308599999999994`}, {200.81199999999998`, 
          3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
          199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
          2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
          200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
          0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
          1.5308599999999999`}, {202.23, 2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
          201.595, 3.7308599999999994`}, {200.81199999999998`, 
          3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
          199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
          2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
          200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
          0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
          1.5308599999999999`}, {202.23, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
          13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
          200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
          12.5453}, {199.39499999999998`, 11.762499999999998`}, {
          199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
          10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
          201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
          202.23, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
          13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
          200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
          12.5453}, {199.39499999999998`, 11.762499999999998`}, {
          199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
          10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
          201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
          202.23, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
          201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
          200.02999999999997`, 22.6289}, {199.39499999999998`, 
          21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
          199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
          200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
          20.4289}, {202.23, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
          201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
          200.02999999999997`, 22.6289}, {199.39499999999998`, 
          21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
          199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
          200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
          20.4289}, {202.23, 21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
          32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
          200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
          31.443399999999993`}, {199.39499999999998`, 30.6605}, {
          199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
          29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
          201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {202.23,
           30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
          32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
          200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
          31.443399999999993`}, {199.39499999999998`, 30.6605}, {
          199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
          29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
          201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {202.23,
           30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          2.3136699999999997`}, {229.159, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          21.211699999999997`}, {229.159, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
          12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
          13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
          227.74199999999996`, 12.5453}, {227.74199999999996`, 
          11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
          228.37699999999995`, 10.344900000000003`}, {229.159, 
          10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
          230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
          12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
          13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
          227.74199999999996`, 12.5453}, {227.74199999999996`, 
          11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
          228.37699999999995`, 10.344900000000003`}, {229.159, 
          10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
          230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
          21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
          22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
          21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
          227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
          229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
          230.57699999999997`, 20.4289}, {230.57699999999997`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
          21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
          22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
          21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
          227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
          229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
          230.57699999999997`, 20.4289}, {230.57699999999997`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
          257.50600000000003`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
          257.50600000000003`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
          257.50600000000003`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
          257.50600000000003`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
          3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
          257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
          3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
          2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
          256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
          0.8960940000000002}, {258.289, 0.8960940000000002}, {
          258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
          3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
          257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
          3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
          2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
          256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
          0.8960940000000002}, {258.289, 0.8960940000000002}, {
          258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
          12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
          13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
          256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
          10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
          257.50600000000003`, 10.344900000000003`}, {258.289, 
          10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
          258.9239999999999, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
          12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
          13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
          256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
          10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
          257.50600000000003`, 10.344900000000003`}, {258.289, 
          10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
          258.9239999999999, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
          21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
          22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
          21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
          20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
          19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
          258.9239999999999, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
          21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
          22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
          21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
          20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
          19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
          258.9239999999999, 21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 30.6605}, {258.9239999999999, 
          31.443399999999993`}, {258.289, 32.07769999999999}, {
          257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
          32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
          30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
          29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
          258.289, 29.24299999999999}, {258.9239999999999, 
          29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 30.6605}, {258.9239999999999, 
          31.443399999999993`}, {258.289, 32.07769999999999}, {
          257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
          32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
          30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
          29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
          258.289, 29.24299999999999}, {258.9239999999999, 
          29.877699999999994`}, {258.9239999999999, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          2.3136699999999997`}, {285.853, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          21.211699999999997`}, {285.853, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
          12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
          13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
          284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
          10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
          285.853, 10.344900000000003`}, {286.63599999999997`, 
          10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
          287.2699999999999, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
          12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
          13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
          284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
          10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
          285.853, 10.344900000000003`}, {286.63599999999997`, 
          10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
          287.2699999999999, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
          21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
          22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
          21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
          20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
          286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
          287.2699999999999, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
          21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
          22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
          21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
          20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
          286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
          287.2699999999999, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          314.20000000000005`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          314.20000000000005`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          314.20000000000005`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          314.20000000000005`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
          3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
          314.20000000000005`, 3.7308599999999994`}, {313.417, 
          3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
          2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
          0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
          314.983, 0.8960940000000002}, {315.61699999999996`, 
          1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
          3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
          314.20000000000005`, 3.7308599999999994`}, {313.417, 
          3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
          2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
          0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
          314.983, 0.8960940000000002}, {315.61699999999996`, 
          1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
          12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
          13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
          12.5453}, {312.782, 11.762499999999998`}, {312.782, 
          10.979700000000001`}, {313.417, 10.344900000000003`}, {
          314.20000000000005`, 10.344900000000003`}, {314.983, 
          10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
          315.61699999999996`, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
          12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
          13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
          12.5453}, {312.782, 11.762499999999998`}, {312.782, 
          10.979700000000001`}, {313.417, 10.344900000000003`}, {
          314.20000000000005`, 10.344900000000003`}, {314.983, 
          10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
          315.61699999999996`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
          21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
          22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
          312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
          19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
          315.61699999999996`, 20.4289}, {315.61699999999996`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
          21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
          22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
          312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
          19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
          315.61699999999996`, 20.4289}, {315.61699999999996`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 30.6605}, {315.61699999999996`, 
          31.443399999999993`}, {314.983, 32.07769999999999}, {
          314.20000000000005`, 32.07769999999999}, {313.417, 
          32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
          30.6605}, {312.782, 29.877699999999994`}, {313.417, 
          29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
          314.983, 29.24299999999999}, {315.61699999999996`, 
          29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 30.6605}, {315.61699999999996`, 
          31.443399999999993`}, {314.983, 32.07769999999999}, {
          314.20000000000005`, 32.07769999999999}, {313.417, 
          32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
          30.6605}, {312.782, 29.877699999999994`}, {313.417, 
          29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
          314.983, 29.24299999999999}, {315.61699999999996`, 
          29.877699999999994`}, {315.61699999999996`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          2.3136699999999997`}, {342.547, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          21.211699999999997`}, {342.547, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
          12.5453}, {343.33, 13.179699999999997`}, {342.547, 
          13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
          341.12899999999996`, 12.5453}, {341.12899999999996`, 
          11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
          341.76399999999995`, 10.344900000000003`}, {342.547, 
          10.344900000000003`}, {343.33, 10.344900000000003`}, {
          343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
          12.5453}, {343.33, 13.179699999999997`}, {342.547, 
          13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
          341.12899999999996`, 12.5453}, {341.12899999999996`, 
          11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
          341.76399999999995`, 10.344900000000003`}, {342.547, 
          10.344900000000003`}, {343.33, 10.344900000000003`}, {
          343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
          21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
          341.76399999999995`, 22.6289}, {341.12899999999996`, 
          21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
          341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
          342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
          20.4289}, {343.96399999999994`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
          21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
          341.76399999999995`, 22.6289}, {341.12899999999996`, 
          21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
          341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
          342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
          20.4289}, {343.96399999999994`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
          370.89300000000003`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
          370.89300000000003`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
          370.89300000000003`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
          370.89300000000003`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
          371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
          3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
          369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
          2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
          370.111, 0.8960940000000002}, {370.89300000000003`, 
          0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
          372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
          371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
          3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
          369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
          2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
          370.111, 0.8960940000000002}, {370.89300000000003`, 
          0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
          372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 11.762499999999998`}, {372.311, 12.5453}, {
          371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
          13.179699999999997`}, {370.111, 13.179699999999997`}, {
          369.47599999999994`, 12.5453}, {369.47599999999994`, 
          11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
          370.111, 10.344900000000003`}, {370.89300000000003`, 
          10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
          372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 11.762499999999998`}, {372.311, 12.5453}, {
          371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
          13.179699999999997`}, {370.111, 13.179699999999997`}, {
          369.47599999999994`, 12.5453}, {369.47599999999994`, 
          11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
          370.111, 10.344900000000003`}, {370.89300000000003`, 
          10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
          372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
          371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
          370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
          369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
          20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
          371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
          371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
          370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
          369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
          20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
          371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 30.6605}, {372.311, 31.443399999999993`}, {
          371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
          32.07769999999999}, {370.111, 32.07769999999999}, {
          369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
          30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
          29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
          371.67599999999993`, 29.24299999999999}, {372.311, 
          29.877699999999994`}, {372.311, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 30.6605}, {372.311, 31.443399999999993`}, {
          371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
          32.07769999999999}, {370.111, 32.07769999999999}, {
          369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
          30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
          29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
          371.67599999999993`, 29.24299999999999}, {372.311, 
          29.877699999999994`}, {372.311, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          2.3136699999999997`}, {399.23999999999995`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          21.211699999999997`}, {399.23999999999995`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
          12.5453}, {400.02299999999997`, 13.179699999999997`}, {
          399.23999999999995`, 13.179699999999997`}, {398.457, 
          13.179699999999997`}, {397.823, 12.5453}, {397.823, 
          11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
          10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
          400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
          10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
          12.5453}, {400.02299999999997`, 13.179699999999997`}, {
          399.23999999999995`, 13.179699999999997`}, {398.457, 
          13.179699999999997`}, {397.823, 12.5453}, {397.823, 
          11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
          10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
          400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
          10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
          21.994500000000002`}, {400.02299999999997`, 22.6289}, {
          399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
          21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
          20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
          400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
          400.65799999999996`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
          21.994500000000002`}, {400.02299999999997`, 22.6289}, {
          399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
          21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
          20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
          400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
          400.65799999999996`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {427.58699999999993`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {427.58699999999993`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {427.58699999999993`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {427.58699999999993`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
          3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
          427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
          3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
          2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
          426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
          0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
          429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
          3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
          427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
          3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
          2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
          426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
          0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
          429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
          12.5453}, {428.3699999999999, 13.179699999999997`}, {
          427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
          13.179699999999997`}, {426.17, 12.5453}, {426.17, 
          11.762499999999998`}, {426.17, 10.979700000000001`}, {
          426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
          10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
          429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
          12.5453}, {428.3699999999999, 13.179699999999997`}, {
          427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
          13.179699999999997`}, {426.17, 12.5453}, {426.17, 
          11.762499999999998`}, {426.17, 10.979700000000001`}, {
          426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
          10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
          429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
          21.994500000000002`}, {428.3699999999999, 22.6289}, {
          427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
          426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
          426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
          427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
          429.00500000000005`, 20.4289}, {429.00500000000005`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
          21.994500000000002`}, {428.3699999999999, 22.6289}, {
          427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
          426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
          426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
          427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
          429.00500000000005`, 20.4289}, {429.00500000000005`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 30.6605}, {429.00500000000005`, 
          31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
          427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
          32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
          30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
          29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
          428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
          29.877699999999994`}, {429.00500000000005`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 30.6605}, {429.00500000000005`, 
          31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
          427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
          32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
          30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
          29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
          428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
          29.877699999999994`}, {429.00500000000005`, 30.6605}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.001853511627906977], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          59.0785, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          172.466, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          172.466, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
          226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
          18.605900000000002`}, {229.159, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          285.853, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          285.853, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
          339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
          18.605900000000002`}, {342.547, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {399.23999999999995`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {399.23999999999995`, 24.361299999999996`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{430., 33.},
       PlotRange->{{0., 430.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.002325581395348837], 
        {Thickness[0.0009267441860465117], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0009267441860465117], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {30.7316, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
          59.0785, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          87.4254, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 14.4621}, {117.18899999999996`, 
          15.245299999999999`}, {116.555, 15.879699999999998`}, {
          115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
          15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
          114.35499999999998`, 14.4621}, {114.35499999999998`, 
          13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
          115.77199999999999`, 13.044899999999997`}, {116.555, 
          13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
          117.18899999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 14.4621}, {117.18899999999996`, 
          15.245299999999999`}, {116.555, 15.879699999999998`}, {
          115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
          15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
          114.35499999999998`, 14.4621}, {114.35499999999998`, 
          13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
          115.77199999999999`, 13.044899999999997`}, {116.555, 
          13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
          117.18899999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
          116.555, 19.929299999999998`}, {115.77199999999999`, 
          19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
          114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
          114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
          17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
          116.555, 17.094099999999997`}, {117.18899999999996`, 
          17.728899999999996`}, {117.18899999999996`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
          116.555, 19.929299999999998`}, {115.77199999999999`, 
          19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
          114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
          114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
          17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
          116.555, 17.094099999999997`}, {117.18899999999996`, 
          17.728899999999996`}, {117.18899999999996`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
          144.119, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
          144.119, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 14.4621}, {145.53599999999997`, 
          15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
          144.119, 15.879699999999998`}, {143.33599999999998`, 
          15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
          142.70199999999997`, 14.4621}, {142.70199999999997`, 
          13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
          144.119, 13.044899999999997`}, {144.90200000000002`, 
          13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
          145.53599999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 14.4621}, {145.53599999999997`, 
          15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
          144.119, 15.879699999999998`}, {143.33599999999998`, 
          15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
          142.70199999999997`, 14.4621}, {142.70199999999997`, 
          13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
          144.119, 13.044899999999997`}, {144.90200000000002`, 
          13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
          145.53599999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
          144.90200000000002`, 19.929299999999998`}, {144.119, 
          19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
          142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
          142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
          17.094099999999997`}, {144.119, 17.094099999999997`}, {
          144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
          17.728899999999996`}, {145.53599999999997`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
          144.90200000000002`, 19.929299999999998`}, {144.119, 
          19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
          142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
          142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
          17.094099999999997`}, {144.119, 17.094099999999997`}, {
          144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
          17.728899999999996`}, {145.53599999999997`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
          10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
          14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
          18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
          22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 10.4129}, {173.88299999999998`, 
          11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
          11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
          171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
          8.995310000000002}, {172.466, 8.995310000000002}, {
          173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
          9.63008}, {173.88299999999998`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 10.4129}, {173.88299999999998`, 
          11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
          11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
          171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
          8.995310000000002}, {172.466, 8.995310000000002}, {
          173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
          9.63008}, {173.88299999999998`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 14.4621}, {173.88299999999998`, 
          15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
          172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
          171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
          13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
          13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
          173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 14.4621}, {173.88299999999998`, 
          15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
          172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
          171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
          13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
          13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
          173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
          173.24900000000002`, 19.929299999999998`}, {172.466, 
          19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
          19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
          171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
          173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
          17.728899999999996`}, {173.88299999999998`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
          173.24900000000002`, 19.929299999999998`}, {172.466, 
          19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
          19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
          171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
          173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
          17.728899999999996`}, {173.88299999999998`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
          23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
          23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
          23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
          171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
          21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
          23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
          23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
          23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
          171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
          21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {
          200.81199999999998`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {
          200.81199999999998`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.5117}, {
          200.81199999999998`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
          200.81199999999998`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
          11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
          11.8305}, {199.39499999999998`, 11.195700000000002`}, {
          199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
          200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
          8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
          9.63008}, {202.23, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
          11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
          11.8305}, {199.39499999999998`, 11.195700000000002`}, {
          199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
          200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
          8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
          9.63008}, {202.23, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
          15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
          200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
          15.245299999999999`}, {199.39499999999998`, 14.4621}, {
          199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
          13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
          201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
          202.23, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
          15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
          200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
          15.245299999999999`}, {199.39499999999998`, 14.4621}, {
          199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
          13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
          201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
          202.23, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
          19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
          200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
          19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
          17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
          200.81199999999998`, 17.094099999999997`}, {201.595, 
          17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
          19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
          200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
          19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
          17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
          200.81199999999998`, 17.094099999999997`}, {201.595, 
          17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
          23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
          200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
          23.3438}, {199.39499999999998`, 22.560899999999997`}, {
          199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
          200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
          21.7781}, {202.23, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
          23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
          200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
          23.3438}, {199.39499999999998`, 22.560899999999997`}, {
          199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
          200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
          21.7781}, {202.23, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
          229.159, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
          229.159, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 14.4621}, {
          229.159, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
          229.159, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
          229.159, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          22.560899999999997`}, {229.159, 26.6109}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 6.36289}, {230.57699999999997`, 
          7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
          229.159, 7.780469999999998}, {228.37699999999995`, 
          7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
          227.74199999999996`, 6.36289}, {227.74199999999996`, 
          5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
          229.159, 4.945699999999999}, {229.94199999999998`, 
          4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
          230.57699999999997`, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 6.36289}, {230.57699999999997`, 
          7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
          229.159, 7.780469999999998}, {228.37699999999995`, 
          7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
          227.74199999999996`, 6.36289}, {227.74199999999996`, 
          5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
          229.159, 4.945699999999999}, {229.94199999999998`, 
          4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
          230.57699999999997`, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 10.4129}, {230.57699999999997`, 
          11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
          11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
          11.195700000000002`}, {227.74199999999996`, 10.4129}, {
          227.74199999999996`, 9.63008}, {228.37699999999995`, 
          8.995310000000002}, {229.159, 8.995310000000002}, {
          229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
          9.63008}, {230.57699999999997`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 10.4129}, {230.57699999999997`, 
          11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
          11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
          11.195700000000002`}, {227.74199999999996`, 10.4129}, {
          227.74199999999996`, 9.63008}, {228.37699999999995`, 
          8.995310000000002}, {229.159, 8.995310000000002}, {
          229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
          9.63008}, {230.57699999999997`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 14.4621}, {230.57699999999997`, 
          15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
          229.159, 15.879699999999998`}, {228.37699999999995`, 
          15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
          227.74199999999996`, 14.4621}, {227.74199999999996`, 
          13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
          229.159, 13.044899999999997`}, {229.94199999999998`, 
          13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
          230.57699999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 14.4621}, {230.57699999999997`, 
          15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
          229.159, 15.879699999999998`}, {228.37699999999995`, 
          15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
          227.74199999999996`, 14.4621}, {227.74199999999996`, 
          13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
          229.159, 13.044899999999997`}, {229.94199999999998`, 
          13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
          230.57699999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
          229.94199999999998`, 19.929299999999998`}, {229.159, 
          19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
          227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
          227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
          17.094099999999997`}, {229.159, 17.094099999999997`}, {
          229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
          17.728899999999996`}, {230.57699999999997`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
          229.94199999999998`, 19.929299999999998`}, {229.159, 
          19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
          227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
          227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
          17.094099999999997`}, {229.159, 17.094099999999997`}, {
          229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
          17.728899999999996`}, {230.57699999999997`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
          23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
          23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
          227.74199999999996`, 23.3438}, {227.74199999999996`, 
          22.560899999999997`}, {227.74199999999996`, 21.7781}, {
          228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
          229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
          230.57699999999997`, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
          23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
          23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
          227.74199999999996`, 23.3438}, {227.74199999999996`, 
          22.560899999999997`}, {227.74199999999996`, 21.7781}, {
          228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
          229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
          230.57699999999997`, 22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 26.6109}, {230.57699999999997`, 
          27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
          229.159, 28.028499999999994`}, {228.37699999999995`, 
          28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
          227.74199999999996`, 26.6109}, {227.74199999999996`, 
          25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
          229.159, 25.193399999999997`}, {229.94199999999998`, 
          25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
          230.57699999999997`, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 26.6109}, {230.57699999999997`, 
          27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
          229.159, 28.028499999999994`}, {228.37699999999995`, 
          28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
          227.74199999999996`, 26.6109}, {227.74199999999996`, 
          25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
          229.159, 25.193399999999997`}, {229.94199999999998`, 
          25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
          230.57699999999997`, 26.6109}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {
          257.50600000000003`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 14.4621}, {
          257.50600000000003`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 22.560899999999997`}, {
          257.50600000000003`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 26.6109}, {
          257.50600000000003`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 10.4129}, {258.9239999999999, 
          11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
          11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
          11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
          256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
          8.995310000000002}, {258.289, 8.995310000000002}, {
          258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 10.4129}, {258.9239999999999, 
          11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
          11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
          11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
          256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
          8.995310000000002}, {258.289, 8.995310000000002}, {
          258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 14.4621}, {258.9239999999999, 
          15.245299999999999`}, {258.289, 15.879699999999998`}, {
          257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
          15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
          14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
          13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
          258.289, 13.044899999999997`}, {258.9239999999999, 
          13.679299999999996`}, {258.9239999999999, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 14.4621}, {258.9239999999999, 
          15.245299999999999`}, {258.289, 15.879699999999998`}, {
          257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
          15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
          14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
          13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
          258.289, 13.044899999999997`}, {258.9239999999999, 
          13.679299999999996`}, {258.9239999999999, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {258.289,
           19.929299999999998`}, {257.50600000000003`, 19.929299999999998`}, {
          256.72299999999996`, 19.929299999999998`}, {256.089, 19.2945}, {
          256.089, 18.5117}, {256.089, 17.728899999999996`}, {
          256.72299999999996`, 17.094099999999997`}, {257.50600000000003`, 
          17.094099999999997`}, {258.289, 17.094099999999997`}, {
          258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {258.289,
           19.929299999999998`}, {257.50600000000003`, 19.929299999999998`}, {
          256.72299999999996`, 19.929299999999998`}, {256.089, 19.2945}, {
          256.089, 18.5117}, {256.089, 17.728899999999996`}, {
          256.72299999999996`, 17.094099999999997`}, {257.50600000000003`, 
          17.094099999999997`}, {258.289, 17.094099999999997`}, {
          258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
          23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
          23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
          256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
          21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
          21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
          258.9239999999999, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
          23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
          23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
          256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
          21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
          21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
          258.9239999999999, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
          285.853, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
          285.853, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
          285.853, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
          285.853, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
          285.853, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
          285.853, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          22.560899999999997`}, {285.853, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          22.560899999999997`}, {285.853, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
          3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
          285.853, 3.7308599999999994`}, {285.06999999999994`, 
          3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
          2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
          285.06999999999994`, 0.8960940000000002}, {285.853, 
          0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
          287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
          3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
          285.853, 3.7308599999999994`}, {285.06999999999994`, 
          3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
          2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
          285.06999999999994`, 0.8960940000000002}, {285.853, 
          0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
          287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 6.36289}, {287.2699999999999, 
          7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
          285.853, 7.780469999999998}, {285.06999999999994`, 
          7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
          6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
          4.945699999999999}, {285.853, 4.945699999999999}, {
          286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
          5.580079999999999}, {287.2699999999999, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 6.36289}, {287.2699999999999, 
          7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
          285.853, 7.780469999999998}, {285.06999999999994`, 
          7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
          6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
          4.945699999999999}, {285.853, 4.945699999999999}, {
          286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
          5.580079999999999}, {287.2699999999999, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 10.4129}, {287.2699999999999, 
          11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
          11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
          11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
          285.06999999999994`, 8.995310000000002}, {285.853, 
          8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
          287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 10.4129}, {287.2699999999999, 
          11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
          11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
          11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
          285.06999999999994`, 8.995310000000002}, {285.853, 
          8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
          287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 14.4621}, {287.2699999999999, 
          15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
          285.853, 15.879699999999998`}, {285.06999999999994`, 
          15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
          14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
          13.044899999999997`}, {285.853, 13.044899999999997`}, {
          286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
          13.679299999999996`}, {287.2699999999999, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 14.4621}, {287.2699999999999, 
          15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
          285.853, 15.879699999999998`}, {285.06999999999994`, 
          15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
          14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
          13.044899999999997`}, {285.853, 13.044899999999997`}, {
          286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
          13.679299999999996`}, {287.2699999999999, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
          286.63599999999997`, 19.929299999999998`}, {285.853, 
          19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
          284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
          17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
          285.853, 17.094099999999997`}, {286.63599999999997`, 
          17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
          287.2699999999999, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
          286.63599999999997`, 19.929299999999998`}, {285.853, 
          19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
          284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
          17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
          285.853, 17.094099999999997`}, {286.63599999999997`, 
          17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
          287.2699999999999, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
          23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
          23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
          284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
          21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
          286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
          287.2699999999999, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
          23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
          23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
          284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
          21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
          286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
          287.2699999999999, 22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 26.6109}, {287.2699999999999, 
          27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
          285.853, 28.028499999999994`}, {285.06999999999994`, 
          28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
          26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
          25.193399999999997`}, {285.853, 25.193399999999997`}, {
          286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
          25.828099999999992`}, {287.2699999999999, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 26.6109}, {287.2699999999999, 
          27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
          285.853, 28.028499999999994`}, {285.06999999999994`, 
          28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
          26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
          25.193399999999997`}, {285.853, 25.193399999999997`}, {
          286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
          25.828099999999992`}, {287.2699999999999, 26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 30.6605}, {287.2699999999999, 
          31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
          285.853, 32.07769999999999}, {285.06999999999994`, 
          32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
          30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
          29.24299999999999}, {285.853, 29.24299999999999}, {
          286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
          29.877699999999994`}, {287.2699999999999, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 30.6605}, {287.2699999999999, 
          31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
          285.853, 32.07769999999999}, {285.06999999999994`, 
          32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
          30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
          29.24299999999999}, {285.853, 29.24299999999999}, {
          286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
          29.877699999999994`}, {287.2699999999999, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 6.36289}, {
          314.20000000000005`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.4621}, {
          314.20000000000005`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 22.560899999999997`}, {
          314.20000000000005`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 30.6605}, {
          314.20000000000005`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 10.4129}, {315.61699999999996`, 
          11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
          11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
          312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
          8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
          314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
          315.61699999999996`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 10.4129}, {315.61699999999996`, 
          11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
          11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
          312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
          8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
          314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
          315.61699999999996`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 14.4621}, {315.61699999999996`, 
          15.245299999999999`}, {314.983, 15.879699999999998`}, {
          314.20000000000005`, 15.879699999999998`}, {313.417, 
          15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
          14.4621}, {312.782, 13.679299999999996`}, {313.417, 
          13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
          314.983, 13.044899999999997`}, {315.61699999999996`, 
          13.679299999999996`}, {315.61699999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 14.4621}, {315.61699999999996`, 
          15.245299999999999`}, {314.983, 15.879699999999998`}, {
          314.20000000000005`, 15.879699999999998`}, {313.417, 
          15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
          14.4621}, {312.782, 13.679299999999996`}, {313.417, 
          13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
          314.983, 13.044899999999997`}, {315.61699999999996`, 
          13.679299999999996`}, {315.61699999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
          314.983, 19.929299999999998`}, {314.20000000000005`, 
          19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
          19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
          313.417, 17.094099999999997`}, {314.20000000000005`, 
          17.094099999999997`}, {314.983, 17.094099999999997`}, {
          315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
          314.983, 19.929299999999998`}, {314.20000000000005`, 
          19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
          19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
          313.417, 17.094099999999997`}, {314.20000000000005`, 
          17.094099999999997`}, {314.983, 17.094099999999997`}, {
          315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
          23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
          23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
          23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
          313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
          21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
          23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
          23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
          23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
          313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
          21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
          342.547, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
          342.547, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
          342.547, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
          342.547, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
          342.547, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
          342.547, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          22.560899999999997`}, {342.547, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          22.560899999999997`}, {342.547, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
          3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
          3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
          341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
          2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
          341.76399999999995`, 0.8960940000000002}, {342.547, 
          0.8960940000000002}, {343.33, 0.8960940000000002}, {
          343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
          3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
          3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
          341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
          2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
          341.76399999999995`, 0.8960940000000002}, {342.547, 
          0.8960940000000002}, {343.33, 0.8960940000000002}, {
          343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 6.36289}, {343.96399999999994`, 
          7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
          7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
          341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
          6.36289}, {341.12899999999996`, 5.580079999999999}, {
          341.76399999999995`, 4.945699999999999}, {342.547, 
          4.945699999999999}, {343.33, 4.945699999999999}, {
          343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
          6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 6.36289}, {343.96399999999994`, 
          7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
          7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
          341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
          6.36289}, {341.12899999999996`, 5.580079999999999}, {
          341.76399999999995`, 4.945699999999999}, {342.547, 
          4.945699999999999}, {343.33, 4.945699999999999}, {
          343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
          6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 10.4129}, {343.96399999999994`, 
          11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
          341.76399999999995`, 11.8305}, {341.12899999999996`, 
          11.195700000000002`}, {341.12899999999996`, 10.4129}, {
          341.12899999999996`, 9.63008}, {341.76399999999995`, 
          8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
          8.995310000000002}, {343.96399999999994`, 9.63008}, {
          343.96399999999994`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 10.4129}, {343.96399999999994`, 
          11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
          341.76399999999995`, 11.8305}, {341.12899999999996`, 
          11.195700000000002`}, {341.12899999999996`, 10.4129}, {
          341.12899999999996`, 9.63008}, {341.76399999999995`, 
          8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
          8.995310000000002}, {343.96399999999994`, 9.63008}, {
          343.96399999999994`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 14.4621}, {343.96399999999994`, 
          15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
          15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
          341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
          14.4621}, {341.12899999999996`, 13.679299999999996`}, {
          341.76399999999995`, 13.044899999999997`}, {342.547, 
          13.044899999999997`}, {343.33, 13.044899999999997`}, {
          343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 14.4621}, {343.96399999999994`, 
          15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
          15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
          341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
          14.4621}, {341.12899999999996`, 13.679299999999996`}, {
          341.76399999999995`, 13.044899999999997`}, {342.547, 
          13.044899999999997`}, {343.33, 13.044899999999997`}, {
          343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
          343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
          341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
          19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
          17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
          342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
          343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
          343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
          341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
          19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
          17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
          342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
          343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
          23.3438}, {343.33, 23.978499999999997`}, {342.547, 
          23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
          341.12899999999996`, 23.3438}, {341.12899999999996`, 
          22.560899999999997`}, {341.12899999999996`, 21.7781}, {
          341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
          21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
          23.3438}, {343.33, 23.978499999999997`}, {342.547, 
          23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
          341.12899999999996`, 23.3438}, {341.12899999999996`, 
          22.560899999999997`}, {341.12899999999996`, 21.7781}, {
          341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
          21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 26.6109}, {343.96399999999994`, 
          27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
          28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
          341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
          26.6109}, {341.12899999999996`, 25.828099999999992`}, {
          341.76399999999995`, 25.193399999999997`}, {342.547, 
          25.193399999999997`}, {343.33, 25.193399999999997`}, {
          343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
          26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 26.6109}, {343.96399999999994`, 
          27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
          28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
          341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
          26.6109}, {341.12899999999996`, 25.828099999999992`}, {
          341.76399999999995`, 25.193399999999997`}, {342.547, 
          25.193399999999997`}, {343.33, 25.193399999999997`}, {
          343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
          26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 30.6605}, {343.96399999999994`, 
          31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
          32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
          341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
          30.6605}, {341.12899999999996`, 29.877699999999994`}, {
          341.76399999999995`, 29.24299999999999}, {342.547, 
          29.24299999999999}, {343.33, 29.24299999999999}, {
          343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
          30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 30.6605}, {343.96399999999994`, 
          31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
          32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
          341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
          30.6605}, {341.12899999999996`, 29.877699999999994`}, {
          341.76399999999995`, 29.24299999999999}, {342.547, 
          29.24299999999999}, {343.33, 29.24299999999999}, {
          343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
          30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {
          370.89300000000003`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {
          370.89300000000003`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
          370.89300000000003`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 30.6605}, {
          370.89300000000003`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 10.4129}, {372.311, 11.195700000000002`}, {
          371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
          370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
          369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
          370.111, 8.995310000000002}, {370.89300000000003`, 
          8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
          372.311, 9.63008}, {372.311, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 10.4129}, {372.311, 11.195700000000002`}, {
          371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
          370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
          369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
          370.111, 8.995310000000002}, {370.89300000000003`, 
          8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
          372.311, 9.63008}, {372.311, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 14.4621}, {372.311, 15.245299999999999`}, {
          371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
          15.879699999999998`}, {370.111, 15.879699999999998`}, {
          369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
          14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
          13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
          371.67599999999993`, 13.044899999999997`}, {372.311, 
          13.679299999999996`}, {372.311, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 14.4621}, {372.311, 15.245299999999999`}, {
          371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
          15.879699999999998`}, {370.111, 15.879699999999998`}, {
          369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
          14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
          13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
          371.67599999999993`, 13.044899999999997`}, {372.311, 
          13.679299999999996`}, {372.311, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
          19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
          370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
          369.47599999999994`, 18.5117}, {369.47599999999994`, 
          17.728899999999996`}, {370.111, 17.094099999999997`}, {
          370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
          17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
          19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
          370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
          369.47599999999994`, 18.5117}, {369.47599999999994`, 
          17.728899999999996`}, {370.111, 17.094099999999997`}, {
          370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
          17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 22.560899999999997`}, {372.311, 23.3438}, {
          371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
          23.978499999999997`}, {370.111, 23.978499999999997`}, {
          369.47599999999994`, 23.3438}, {369.47599999999994`, 
          22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
          21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
          21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 22.560899999999997`}, {372.311, 23.3438}, {
          371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
          23.978499999999997`}, {370.111, 23.978499999999997`}, {
          369.47599999999994`, 23.3438}, {369.47599999999994`, 
          22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
          21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
          21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
          399.23999999999995`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
          399.23999999999995`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
          399.23999999999995`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
          399.23999999999995`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
          399.23999999999995`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
          399.23999999999995`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          22.560899999999997`}, {399.23999999999995`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          22.560899999999997`}, {399.23999999999995`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
          3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
          399.23999999999995`, 3.7308599999999994`}, {398.457, 
          3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
          2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
          0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
          400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
          1.5308599999999999`}, {400.65799999999996`, 2.3136699999999997`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
          3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
          399.23999999999995`, 3.7308599999999994`}, {398.457, 
          3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
          2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
          0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
          400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
          1.5308599999999999`}, {400.65799999999996`, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 6.36289}, {400.65799999999996`, 
          7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
          399.23999999999995`, 7.780469999999998}, {398.457, 
          7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
          6.36289}, {397.823, 5.580079999999999}, {398.457, 
          4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
          400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
          5.580079999999999}, {400.65799999999996`, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 6.36289}, {400.65799999999996`, 
          7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
          399.23999999999995`, 7.780469999999998}, {398.457, 
          7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
          6.36289}, {397.823, 5.580079999999999}, {398.457, 
          4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
          400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
          5.580079999999999}, {400.65799999999996`, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 10.4129}, {400.65799999999996`, 
          11.195700000000002`}, {400.02299999999997`, 11.8305}, {
          399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
          11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
          398.457, 8.995310000000002}, {399.23999999999995`, 
          8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
          400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 10.4129}, {400.65799999999996`, 
          11.195700000000002`}, {400.02299999999997`, 11.8305}, {
          399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
          11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
          398.457, 8.995310000000002}, {399.23999999999995`, 
          8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
          400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 14.4621}, {400.65799999999996`, 
          15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
          399.23999999999995`, 15.879699999999998`}, {398.457, 
          15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
          14.4621}, {397.823, 13.679299999999996`}, {398.457, 
          13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
          400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
          13.679299999999996`}, {400.65799999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 14.4621}, {400.65799999999996`, 
          15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
          399.23999999999995`, 15.879699999999998`}, {398.457, 
          15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
          14.4621}, {397.823, 13.679299999999996`}, {398.457, 
          13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
          400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
          13.679299999999996`}, {400.65799999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
          400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
          19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
          19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
          398.457, 17.094099999999997`}, {399.23999999999995`, 
          17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
          400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
          400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
          19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
          19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
          398.457, 17.094099999999997`}, {399.23999999999995`, 
          17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
          400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
          23.3438}, {400.02299999999997`, 23.978499999999997`}, {
          399.23999999999995`, 23.978499999999997`}, {398.457, 
          23.978499999999997`}, {397.823, 23.3438}, {397.823, 
          22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
          399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
          400.65799999999996`, 21.7781}, {400.65799999999996`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
          23.3438}, {400.02299999999997`, 23.978499999999997`}, {
          399.23999999999995`, 23.978499999999997`}, {398.457, 
          23.978499999999997`}, {397.823, 23.3438}, {397.823, 
          22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
          399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
          400.65799999999996`, 21.7781}, {400.65799999999996`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 26.6109}, {400.65799999999996`, 
          27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
          399.23999999999995`, 28.028499999999994`}, {398.457, 
          28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
          26.6109}, {397.823, 25.828099999999992`}, {398.457, 
          25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
          400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
          25.828099999999992`}, {400.65799999999996`, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 26.6109}, {400.65799999999996`, 
          27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
          399.23999999999995`, 28.028499999999994`}, {398.457, 
          28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
          26.6109}, {397.823, 25.828099999999992`}, {398.457, 
          25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
          400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
          25.828099999999992`}, {400.65799999999996`, 26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 30.6605}, {400.65799999999996`, 
          31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
          399.23999999999995`, 32.07769999999999}, {398.457, 
          32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
          30.6605}, {397.823, 29.877699999999994`}, {398.457, 
          29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
          400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
          29.877699999999994`}, {400.65799999999996`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 30.6605}, {400.65799999999996`, 
          31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
          399.23999999999995`, 32.07769999999999}, {398.457, 
          32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
          30.6605}, {397.823, 29.877699999999994`}, {398.457, 
          29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
          400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
          29.877699999999994`}, {400.65799999999996`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 6.36289}, {
          427.58699999999993`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 14.4621}, {
          427.58699999999993`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          22.560899999999997`}, {427.58699999999993`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 30.6605}, {
          427.58699999999993`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 10.4129}, {429.00500000000005`, 
          11.195700000000002`}, {428.3699999999999, 11.8305}, {
          427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
          426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
          9.63008}, {426.80400000000003`, 8.995310000000002}, {
          427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
          8.995310000000002}, {429.00500000000005`, 9.63008}, {
          429.00500000000005`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 10.4129}, {429.00500000000005`, 
          11.195700000000002`}, {428.3699999999999, 11.8305}, {
          427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
          426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
          9.63008}, {426.80400000000003`, 8.995310000000002}, {
          427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
          8.995310000000002}, {429.00500000000005`, 9.63008}, {
          429.00500000000005`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 14.4621}, {429.00500000000005`, 
          15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
          427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
          15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
          14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
          13.044899999999997`}, {427.58699999999993`, 13.044899999999997`}, {
          428.3699999999999, 13.044899999999997`}, {429.00500000000005`, 
          13.679299999999996`}, {429.00500000000005`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 14.4621}, {429.00500000000005`, 
          15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
          427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
          15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
          14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
          13.044899999999997`}, {427.58699999999993`, 13.044899999999997`}, {
          428.3699999999999, 13.044899999999997`}, {429.00500000000005`, 
          13.679299999999996`}, {429.00500000000005`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
          428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
          19.929299999999998`}, {426.80400000000003`, 19.929299999999998`}, {
          426.17, 19.2945}, {426.17, 18.5117}, {426.17, 
          17.728899999999996`}, {426.80400000000003`, 17.094099999999997`}, {
          427.58699999999993`, 17.094099999999997`}, {428.3699999999999, 
          17.094099999999997`}, {429.00500000000005`, 17.728899999999996`}, {
          429.00500000000005`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
          428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
          19.929299999999998`}, {426.80400000000003`, 19.929299999999998`}, {
          426.17, 19.2945}, {426.17, 18.5117}, {426.17, 
          17.728899999999996`}, {426.80400000000003`, 17.094099999999997`}, {
          427.58699999999993`, 17.094099999999997`}, {428.3699999999999, 
          17.094099999999997`}, {429.00500000000005`, 17.728899999999996`}, {
          429.00500000000005`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
          23.3438}, {428.3699999999999, 23.978499999999997`}, {
          427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
          23.978499999999997`}, {426.17, 23.3438}, {426.17, 
          22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
          21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
          21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
          23.3438}, {428.3699999999999, 23.978499999999997`}, {
          427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
          23.978499999999997`}, {426.17, 23.3438}, {426.17, 
          22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
          21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
          21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
          22.560899999999997`}}},
          CurveClosed->{1}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.001853511627906977], Opacity[1.], 
         JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {2.3851600000000004`, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          59.0785, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
          115.77199999999999`, 15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
          115.77199999999999`, 19.8617}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 10.4129}, {
          170.23199999999997`, 12.6461}, {170.23199999999997`, 
          16.278499999999998`}, {172.466, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {172.466, 
          15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
          172.466, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 6.36289}, {223.576, 
          11.9465}, {223.576, 21.027699999999996`}, {229.159, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {229.159, 
          11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.4621}, {228.043, 
          15.578899999999997`}, {228.043, 17.394899999999996`}, {229.159, 
          18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 22.560899999999997`}, {
          229.159, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 2.3136699999999997`}, {
          282.503, 5.66367}, {282.503, 11.112499999999997`}, {285.853, 
          14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 6.36289}, {
          281.38599999999997`, 10.829700000000003`}, {281.38599999999997`, 
          18.094499999999996`}, {285.853, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 10.4129}, {
          281.38599999999997`, 14.879699999999998`}, {281.38599999999997`, 
          22.144099999999998`}, {285.853, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.5117}, {282.503, 
          21.8617}, {282.503, 27.310500000000005`}, {285.853, 30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 2.3136699999999997`}, {
          334.73, 10.130099999999999`}, {334.73, 22.8438}, {342.547, 
          30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {342.547, 
          7.712889999999998}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {342.547, 
          11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 14.4621}, {
          341.43000000000006`, 15.578899999999997`}, {341.43000000000006`, 
          17.394899999999996`}, {342.547, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
          342.547, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 26.6109}, {342.547, 
          27.960900000000006`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
          2.3136699999999997`}, {395.89, 5.66367}, {395.89, 
          11.112499999999997`}, {399.23999999999995`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 6.36289}, {
          394.77399999999994`, 10.829700000000003`}, {394.77399999999994`, 
          18.094499999999996`}, {399.23999999999995`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 10.4129}, {
          394.77399999999994`, 14.879699999999998`}, {394.77399999999994`, 
          22.144099999999998`}, {399.23999999999995`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 18.5117}, {
          395.89, 21.8617}, {395.89, 27.310500000000005`}, {
          399.23999999999995`, 30.6605}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{430., 33.},
       PlotRange->{{0., 430.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.5902817119967537`*^9, 3.590281715107604*^9}, 
   3.5902845960354958`*^9, 3.6279305862986307`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GGExtension", "[", "0", "]"}], ":=", "GG"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GGExtension", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"GGExtension", "[", "k", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"GGExtension", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "~", "Join", "~", 
        RowBox[{"Take", "[", 
         RowBox[{
          RowBox[{"GG", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}]}], "]"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.589162958363126*^9, 3.589162959880766*^9}, {
  3.589164315903633*^9, 3.589164432590335*^9}, {3.589164476581358*^9, 
  3.589164480925542*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"GGExtension", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5895728734416513`*^9, 3.589572881620998*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.0020876826722338203`], 
        {Thickness[0.0008319415448851774], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0008319415448851774], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {30.7316, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
          59.0785, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          87.4254, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
          12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
          13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
          114.35499999999998`, 12.5453}, {114.35499999999998`, 
          11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
          114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
          10.344900000000003`}, {116.555, 10.344900000000003`}, {
          117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 11.762499999999998`}, {117.18899999999996`, 
          12.5453}, {116.555, 13.179699999999997`}, {115.77199999999999`, 
          13.179699999999997`}, {114.98899999999998`, 13.179699999999997`}, {
          114.35499999999998`, 12.5453}, {114.35499999999998`, 
          11.762499999999998`}, {114.35499999999998`, 10.979700000000001`}, {
          114.98899999999998`, 10.344900000000003`}, {115.77199999999999`, 
          10.344900000000003`}, {116.555, 10.344900000000003`}, {
          117.18899999999996`, 10.979700000000001`}, {117.18899999999996`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
          21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
          22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
          21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
          114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
          115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
          117.18899999999996`, 20.4289}, {117.18899999999996`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 21.211699999999997`}, {117.18899999999996`, 
          21.994500000000002`}, {116.555, 22.6289}, {115.77199999999999`, 
          22.6289}, {114.98899999999998`, 22.6289}, {114.35499999999998`, 
          21.994500000000002`}, {114.35499999999998`, 21.211699999999997`}, {
          114.35499999999998`, 20.4289}, {114.98899999999998`, 19.7941}, {
          115.77199999999999`, 19.7941}, {116.555, 19.7941}, {
          117.18899999999996`, 20.4289}, {117.18899999999996`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {144.119, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {144.119, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
          12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
          13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
          142.70199999999997`, 12.5453}, {142.70199999999997`, 
          11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
          143.33599999999998`, 10.344900000000003`}, {144.119, 
          10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
          145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 11.762499999999998`}, {145.53599999999997`, 
          12.5453}, {144.90200000000002`, 13.179699999999997`}, {144.119, 
          13.179699999999997`}, {143.33599999999998`, 13.179699999999997`}, {
          142.70199999999997`, 12.5453}, {142.70199999999997`, 
          11.762499999999998`}, {142.70199999999997`, 10.979700000000001`}, {
          143.33599999999998`, 10.344900000000003`}, {144.119, 
          10.344900000000003`}, {144.90200000000002`, 10.344900000000003`}, {
          145.53599999999997`, 10.979700000000001`}, {145.53599999999997`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
          21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
          22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
          21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
          142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
          144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
          145.53599999999997`, 20.4289}, {145.53599999999997`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 21.211699999999997`}, {145.53599999999997`, 
          21.994500000000002`}, {144.90200000000002`, 22.6289}, {144.119, 
          22.6289}, {143.33599999999998`, 22.6289}, {142.70199999999997`, 
          21.994500000000002`}, {142.70199999999997`, 21.211699999999997`}, {
          142.70199999999997`, 20.4289}, {143.33599999999998`, 19.7941}, {
          144.119, 19.7941}, {144.90200000000002`, 19.7941}, {
          145.53599999999997`, 20.4289}, {145.53599999999997`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 11.762499999999998`}, {
          172.466, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 21.211699999999997`}, {
          172.466, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
          12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
          13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
          12.5453}, {171.048, 11.762499999999998`}, {171.048, 
          10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
          10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
          173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 11.762499999999998`}, {173.88299999999998`, 
          12.5453}, {173.24900000000002`, 13.179699999999997`}, {172.466, 
          13.179699999999997`}, {171.683, 13.179699999999997`}, {171.048, 
          12.5453}, {171.048, 11.762499999999998`}, {171.048, 
          10.979700000000001`}, {171.683, 10.344900000000003`}, {172.466, 
          10.344900000000003`}, {173.24900000000002`, 10.344900000000003`}, {
          173.88299999999998`, 10.979700000000001`}, {173.88299999999998`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
          21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
          22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
          171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
          19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
          173.88299999999998`, 20.4289}, {173.88299999999998`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 21.211699999999997`}, {173.88299999999998`, 
          21.994500000000002`}, {173.24900000000002`, 22.6289}, {172.466, 
          22.6289}, {171.683, 22.6289}, {171.048, 21.994500000000002`}, {
          171.048, 21.211699999999997`}, {171.048, 20.4289}, {171.683, 
          19.7941}, {172.466, 19.7941}, {173.24900000000002`, 19.7941}, {
          173.88299999999998`, 20.4289}, {173.88299999999998`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          200.81199999999998`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          200.81199999999998`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          200.81199999999998`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          200.81199999999998`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
          201.595, 3.7308599999999994`}, {200.81199999999998`, 
          3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
          199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
          2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
          200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
          0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
          1.5308599999999999`}, {202.23, 2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 2.3136699999999997`}, {202.23, 3.0964799999999997`}, {
          201.595, 3.7308599999999994`}, {200.81199999999998`, 
          3.7308599999999994`}, {200.02999999999997`, 3.7308599999999994`}, {
          199.39499999999998`, 3.0964799999999997`}, {199.39499999999998`, 
          2.3136699999999997`}, {199.39499999999998`, 1.5308599999999999`}, {
          200.02999999999997`, 0.8960940000000002}, {200.81199999999998`, 
          0.8960940000000002}, {201.595, 0.8960940000000002}, {202.23, 
          1.5308599999999999`}, {202.23, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
          13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
          200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
          12.5453}, {199.39499999999998`, 11.762499999999998`}, {
          199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
          10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
          201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
          202.23, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 11.762499999999998`}, {202.23, 12.5453}, {201.595, 
          13.179699999999997`}, {200.81199999999998`, 13.179699999999997`}, {
          200.02999999999997`, 13.179699999999997`}, {199.39499999999998`, 
          12.5453}, {199.39499999999998`, 11.762499999999998`}, {
          199.39499999999998`, 10.979700000000001`}, {200.02999999999997`, 
          10.344900000000003`}, {200.81199999999998`, 10.344900000000003`}, {
          201.595, 10.344900000000003`}, {202.23, 10.979700000000001`}, {
          202.23, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
          201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
          200.02999999999997`, 22.6289}, {199.39499999999998`, 
          21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
          199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
          200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
          20.4289}, {202.23, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 21.211699999999997`}, {202.23, 21.994500000000002`}, {
          201.595, 22.6289}, {200.81199999999998`, 22.6289}, {
          200.02999999999997`, 22.6289}, {199.39499999999998`, 
          21.994500000000002`}, {199.39499999999998`, 21.211699999999997`}, {
          199.39499999999998`, 20.4289}, {200.02999999999997`, 19.7941}, {
          200.81199999999998`, 19.7941}, {201.595, 19.7941}, {202.23, 
          20.4289}, {202.23, 21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
          32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
          200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
          31.443399999999993`}, {199.39499999999998`, 30.6605}, {
          199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
          29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
          201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {202.23,
           30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 30.6605}, {202.23, 31.443399999999993`}, {201.595, 
          32.07769999999999}, {200.81199999999998`, 32.07769999999999}, {
          200.02999999999997`, 32.07769999999999}, {199.39499999999998`, 
          31.443399999999993`}, {199.39499999999998`, 30.6605}, {
          199.39499999999998`, 29.877699999999994`}, {200.02999999999997`, 
          29.24299999999999}, {200.81199999999998`, 29.24299999999999}, {
          201.595, 29.24299999999999}, {202.23, 29.877699999999994`}, {202.23,
           30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          2.3136699999999997`}, {229.159, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          21.211699999999997`}, {229.159, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
          12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
          13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
          227.74199999999996`, 12.5453}, {227.74199999999996`, 
          11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
          228.37699999999995`, 10.344900000000003`}, {229.159, 
          10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
          230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 11.762499999999998`}, {230.57699999999997`, 
          12.5453}, {229.94199999999998`, 13.179699999999997`}, {229.159, 
          13.179699999999997`}, {228.37699999999995`, 13.179699999999997`}, {
          227.74199999999996`, 12.5453}, {227.74199999999996`, 
          11.762499999999998`}, {227.74199999999996`, 10.979700000000001`}, {
          228.37699999999995`, 10.344900000000003`}, {229.159, 
          10.344900000000003`}, {229.94199999999998`, 10.344900000000003`}, {
          230.57699999999997`, 10.979700000000001`}, {230.57699999999997`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
          21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
          22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
          21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
          227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
          229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
          230.57699999999997`, 20.4289}, {230.57699999999997`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 21.211699999999997`}, {230.57699999999997`, 
          21.994500000000002`}, {229.94199999999998`, 22.6289}, {229.159, 
          22.6289}, {228.37699999999995`, 22.6289}, {227.74199999999996`, 
          21.994500000000002`}, {227.74199999999996`, 21.211699999999997`}, {
          227.74199999999996`, 20.4289}, {228.37699999999995`, 19.7941}, {
          229.159, 19.7941}, {229.94199999999998`, 19.7941}, {
          230.57699999999997`, 20.4289}, {230.57699999999997`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
          257.50600000000003`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
          257.50600000000003`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 11.762499999999998`}, {
          257.50600000000003`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 21.211699999999997`}, {
          257.50600000000003`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
          3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
          257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
          3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
          2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
          256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
          0.8960940000000002}, {258.289, 0.8960940000000002}, {
          258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 2.3136699999999997`}, {258.9239999999999, 
          3.0964799999999997`}, {258.289, 3.7308599999999994`}, {
          257.50600000000003`, 3.7308599999999994`}, {256.72299999999996`, 
          3.7308599999999994`}, {256.089, 3.0964799999999997`}, {256.089, 
          2.3136699999999997`}, {256.089, 1.5308599999999999`}, {
          256.72299999999996`, 0.8960940000000002}, {257.50600000000003`, 
          0.8960940000000002}, {258.289, 0.8960940000000002}, {
          258.9239999999999, 1.5308599999999999`}, {258.9239999999999, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
          12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
          13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
          256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
          10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
          257.50600000000003`, 10.344900000000003`}, {258.289, 
          10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
          258.9239999999999, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 11.762499999999998`}, {258.9239999999999, 
          12.5453}, {258.289, 13.179699999999997`}, {257.50600000000003`, 
          13.179699999999997`}, {256.72299999999996`, 13.179699999999997`}, {
          256.089, 12.5453}, {256.089, 11.762499999999998`}, {256.089, 
          10.979700000000001`}, {256.72299999999996`, 10.344900000000003`}, {
          257.50600000000003`, 10.344900000000003`}, {258.289, 
          10.344900000000003`}, {258.9239999999999, 10.979700000000001`}, {
          258.9239999999999, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
          21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
          22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
          21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
          20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
          19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
          258.9239999999999, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 21.211699999999997`}, {258.9239999999999, 
          21.994500000000002`}, {258.289, 22.6289}, {257.50600000000003`, 
          22.6289}, {256.72299999999996`, 22.6289}, {256.089, 
          21.994500000000002`}, {256.089, 21.211699999999997`}, {256.089, 
          20.4289}, {256.72299999999996`, 19.7941}, {257.50600000000003`, 
          19.7941}, {258.289, 19.7941}, {258.9239999999999, 20.4289}, {
          258.9239999999999, 21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 30.6605}, {258.9239999999999, 
          31.443399999999993`}, {258.289, 32.07769999999999}, {
          257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
          32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
          30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
          29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
          258.289, 29.24299999999999}, {258.9239999999999, 
          29.877699999999994`}, {258.9239999999999, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 30.6605}, {258.9239999999999, 
          31.443399999999993`}, {258.289, 32.07769999999999}, {
          257.50600000000003`, 32.07769999999999}, {256.72299999999996`, 
          32.07769999999999}, {256.089, 31.443399999999993`}, {256.089, 
          30.6605}, {256.089, 29.877699999999994`}, {256.72299999999996`, 
          29.24299999999999}, {257.50600000000003`, 29.24299999999999}, {
          258.289, 29.24299999999999}, {258.9239999999999, 
          29.877699999999994`}, {258.9239999999999, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          2.3136699999999997`}, {285.853, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          21.211699999999997`}, {285.853, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
          12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
          13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
          284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
          10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
          285.853, 10.344900000000003`}, {286.63599999999997`, 
          10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
          287.2699999999999, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 11.762499999999998`}, {287.2699999999999, 
          12.5453}, {286.63599999999997`, 13.179699999999997`}, {285.853, 
          13.179699999999997`}, {285.06999999999994`, 13.179699999999997`}, {
          284.436, 12.5453}, {284.436, 11.762499999999998`}, {284.436, 
          10.979700000000001`}, {285.06999999999994`, 10.344900000000003`}, {
          285.853, 10.344900000000003`}, {286.63599999999997`, 
          10.344900000000003`}, {287.2699999999999, 10.979700000000001`}, {
          287.2699999999999, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
          21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
          22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
          21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
          20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
          286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
          287.2699999999999, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 21.211699999999997`}, {287.2699999999999, 
          21.994500000000002`}, {286.63599999999997`, 22.6289}, {285.853, 
          22.6289}, {285.06999999999994`, 22.6289}, {284.436, 
          21.994500000000002`}, {284.436, 21.211699999999997`}, {284.436, 
          20.4289}, {285.06999999999994`, 19.7941}, {285.853, 19.7941}, {
          286.63599999999997`, 19.7941}, {287.2699999999999, 20.4289}, {
          287.2699999999999, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          314.20000000000005`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          314.20000000000005`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          314.20000000000005`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          314.20000000000005`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
          3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
          314.20000000000005`, 3.7308599999999994`}, {313.417, 
          3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
          2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
          0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
          314.983, 0.8960940000000002}, {315.61699999999996`, 
          1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 2.3136699999999997`}, {315.61699999999996`, 
          3.0964799999999997`}, {314.983, 3.7308599999999994`}, {
          314.20000000000005`, 3.7308599999999994`}, {313.417, 
          3.7308599999999994`}, {312.782, 3.0964799999999997`}, {312.782, 
          2.3136699999999997`}, {312.782, 1.5308599999999999`}, {313.417, 
          0.8960940000000002}, {314.20000000000005`, 0.8960940000000002}, {
          314.983, 0.8960940000000002}, {315.61699999999996`, 
          1.5308599999999999`}, {315.61699999999996`, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
          12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
          13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
          12.5453}, {312.782, 11.762499999999998`}, {312.782, 
          10.979700000000001`}, {313.417, 10.344900000000003`}, {
          314.20000000000005`, 10.344900000000003`}, {314.983, 
          10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
          315.61699999999996`, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 11.762499999999998`}, {315.61699999999996`, 
          12.5453}, {314.983, 13.179699999999997`}, {314.20000000000005`, 
          13.179699999999997`}, {313.417, 13.179699999999997`}, {312.782, 
          12.5453}, {312.782, 11.762499999999998`}, {312.782, 
          10.979700000000001`}, {313.417, 10.344900000000003`}, {
          314.20000000000005`, 10.344900000000003`}, {314.983, 
          10.344900000000003`}, {315.61699999999996`, 10.979700000000001`}, {
          315.61699999999996`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
          21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
          22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
          312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
          19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
          315.61699999999996`, 20.4289}, {315.61699999999996`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 21.211699999999997`}, {315.61699999999996`, 
          21.994500000000002`}, {314.983, 22.6289}, {314.20000000000005`, 
          22.6289}, {313.417, 22.6289}, {312.782, 21.994500000000002`}, {
          312.782, 21.211699999999997`}, {312.782, 20.4289}, {313.417, 
          19.7941}, {314.20000000000005`, 19.7941}, {314.983, 19.7941}, {
          315.61699999999996`, 20.4289}, {315.61699999999996`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 30.6605}, {315.61699999999996`, 
          31.443399999999993`}, {314.983, 32.07769999999999}, {
          314.20000000000005`, 32.07769999999999}, {313.417, 
          32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
          30.6605}, {312.782, 29.877699999999994`}, {313.417, 
          29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
          314.983, 29.24299999999999}, {315.61699999999996`, 
          29.877699999999994`}, {315.61699999999996`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 30.6605}, {315.61699999999996`, 
          31.443399999999993`}, {314.983, 32.07769999999999}, {
          314.20000000000005`, 32.07769999999999}, {313.417, 
          32.07769999999999}, {312.782, 31.443399999999993`}, {312.782, 
          30.6605}, {312.782, 29.877699999999994`}, {313.417, 
          29.24299999999999}, {314.20000000000005`, 29.24299999999999}, {
          314.983, 29.24299999999999}, {315.61699999999996`, 
          29.877699999999994`}, {315.61699999999996`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          2.3136699999999997`}, {342.547, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          21.211699999999997`}, {342.547, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
          12.5453}, {343.33, 13.179699999999997`}, {342.547, 
          13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
          341.12899999999996`, 12.5453}, {341.12899999999996`, 
          11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
          341.76399999999995`, 10.344900000000003`}, {342.547, 
          10.344900000000003`}, {343.33, 10.344900000000003`}, {
          343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 11.762499999999998`}, {343.96399999999994`, 
          12.5453}, {343.33, 13.179699999999997`}, {342.547, 
          13.179699999999997`}, {341.76399999999995`, 13.179699999999997`}, {
          341.12899999999996`, 12.5453}, {341.12899999999996`, 
          11.762499999999998`}, {341.12899999999996`, 10.979700000000001`}, {
          341.76399999999995`, 10.344900000000003`}, {342.547, 
          10.344900000000003`}, {343.33, 10.344900000000003`}, {
          343.96399999999994`, 10.979700000000001`}, {343.96399999999994`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
          21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
          341.76399999999995`, 22.6289}, {341.12899999999996`, 
          21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
          341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
          342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
          20.4289}, {343.96399999999994`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 21.211699999999997`}, {343.96399999999994`, 
          21.994500000000002`}, {343.33, 22.6289}, {342.547, 22.6289}, {
          341.76399999999995`, 22.6289}, {341.12899999999996`, 
          21.994500000000002`}, {341.12899999999996`, 21.211699999999997`}, {
          341.12899999999996`, 20.4289}, {341.76399999999995`, 19.7941}, {
          342.547, 19.7941}, {343.33, 19.7941}, {343.96399999999994`, 
          20.4289}, {343.96399999999994`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
          370.89300000000003`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
          370.89300000000003`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 11.762499999999998`}, {
          370.89300000000003`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 21.211699999999997`}, {
          370.89300000000003`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
          371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
          3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
          369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
          2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
          370.111, 0.8960940000000002}, {370.89300000000003`, 
          0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
          372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 2.3136699999999997`}, {372.311, 3.0964799999999997`}, {
          371.67599999999993`, 3.7308599999999994`}, {370.89300000000003`, 
          3.7308599999999994`}, {370.111, 3.7308599999999994`}, {
          369.47599999999994`, 3.0964799999999997`}, {369.47599999999994`, 
          2.3136699999999997`}, {369.47599999999994`, 1.5308599999999999`}, {
          370.111, 0.8960940000000002}, {370.89300000000003`, 
          0.8960940000000002}, {371.67599999999993`, 0.8960940000000002}, {
          372.311, 1.5308599999999999`}, {372.311, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 11.762499999999998`}, {372.311, 12.5453}, {
          371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
          13.179699999999997`}, {370.111, 13.179699999999997`}, {
          369.47599999999994`, 12.5453}, {369.47599999999994`, 
          11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
          370.111, 10.344900000000003`}, {370.89300000000003`, 
          10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
          372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 11.762499999999998`}, {372.311, 12.5453}, {
          371.67599999999993`, 13.179699999999997`}, {370.89300000000003`, 
          13.179699999999997`}, {370.111, 13.179699999999997`}, {
          369.47599999999994`, 12.5453}, {369.47599999999994`, 
          11.762499999999998`}, {369.47599999999994`, 10.979700000000001`}, {
          370.111, 10.344900000000003`}, {370.89300000000003`, 
          10.344900000000003`}, {371.67599999999993`, 10.344900000000003`}, {
          372.311, 10.979700000000001`}, {372.311, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
          371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
          370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
          369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
          20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
          371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 21.211699999999997`}, {372.311, 21.994500000000002`}, {
          371.67599999999993`, 22.6289}, {370.89300000000003`, 22.6289}, {
          370.111, 22.6289}, {369.47599999999994`, 21.994500000000002`}, {
          369.47599999999994`, 21.211699999999997`}, {369.47599999999994`, 
          20.4289}, {370.111, 19.7941}, {370.89300000000003`, 19.7941}, {
          371.67599999999993`, 19.7941}, {372.311, 20.4289}, {372.311, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 30.6605}, {372.311, 31.443399999999993`}, {
          371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
          32.07769999999999}, {370.111, 32.07769999999999}, {
          369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
          30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
          29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
          371.67599999999993`, 29.24299999999999}, {372.311, 
          29.877699999999994`}, {372.311, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 30.6605}, {372.311, 31.443399999999993`}, {
          371.67599999999993`, 32.07769999999999}, {370.89300000000003`, 
          32.07769999999999}, {370.111, 32.07769999999999}, {
          369.47599999999994`, 31.443399999999993`}, {369.47599999999994`, 
          30.6605}, {369.47599999999994`, 29.877699999999994`}, {370.111, 
          29.24299999999999}, {370.89300000000003`, 29.24299999999999}, {
          371.67599999999993`, 29.24299999999999}, {372.311, 
          29.877699999999994`}, {372.311, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          2.3136699999999997`}, {399.23999999999995`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          21.211699999999997`}, {399.23999999999995`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
          12.5453}, {400.02299999999997`, 13.179699999999997`}, {
          399.23999999999995`, 13.179699999999997`}, {398.457, 
          13.179699999999997`}, {397.823, 12.5453}, {397.823, 
          11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
          10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
          400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
          10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 11.762499999999998`}, {400.65799999999996`, 
          12.5453}, {400.02299999999997`, 13.179699999999997`}, {
          399.23999999999995`, 13.179699999999997`}, {398.457, 
          13.179699999999997`}, {397.823, 12.5453}, {397.823, 
          11.762499999999998`}, {397.823, 10.979700000000001`}, {398.457, 
          10.344900000000003`}, {399.23999999999995`, 10.344900000000003`}, {
          400.02299999999997`, 10.344900000000003`}, {400.65799999999996`, 
          10.979700000000001`}, {400.65799999999996`, 11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
          21.994500000000002`}, {400.02299999999997`, 22.6289}, {
          399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
          21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
          20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
          400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
          400.65799999999996`, 21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 21.211699999999997`}, {400.65799999999996`, 
          21.994500000000002`}, {400.02299999999997`, 22.6289}, {
          399.23999999999995`, 22.6289}, {398.457, 22.6289}, {397.823, 
          21.994500000000002`}, {397.823, 21.211699999999997`}, {397.823, 
          20.4289}, {398.457, 19.7941}, {399.23999999999995`, 19.7941}, {
          400.02299999999997`, 19.7941}, {400.65799999999996`, 20.4289}, {
          400.65799999999996`, 21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {427.58699999999993`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {427.58699999999993`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {427.58699999999993`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {427.58699999999993`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
          3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
          427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
          3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
          2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
          426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
          0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
          429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 2.3136699999999997`}, {429.00500000000005`, 
          3.0964799999999997`}, {428.3699999999999, 3.7308599999999994`}, {
          427.58699999999993`, 3.7308599999999994`}, {426.80400000000003`, 
          3.7308599999999994`}, {426.17, 3.0964799999999997`}, {426.17, 
          2.3136699999999997`}, {426.17, 1.5308599999999999`}, {
          426.80400000000003`, 0.8960940000000002}, {427.58699999999993`, 
          0.8960940000000002}, {428.3699999999999, 0.8960940000000002}, {
          429.00500000000005`, 1.5308599999999999`}, {429.00500000000005`, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
          12.5453}, {428.3699999999999, 13.179699999999997`}, {
          427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
          13.179699999999997`}, {426.17, 12.5453}, {426.17, 
          11.762499999999998`}, {426.17, 10.979700000000001`}, {
          426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
          10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
          429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 11.762499999999998`}, {429.00500000000005`, 
          12.5453}, {428.3699999999999, 13.179699999999997`}, {
          427.58699999999993`, 13.179699999999997`}, {426.80400000000003`, 
          13.179699999999997`}, {426.17, 12.5453}, {426.17, 
          11.762499999999998`}, {426.17, 10.979700000000001`}, {
          426.80400000000003`, 10.344900000000003`}, {427.58699999999993`, 
          10.344900000000003`}, {428.3699999999999, 10.344900000000003`}, {
          429.00500000000005`, 10.979700000000001`}, {429.00500000000005`, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
          21.994500000000002`}, {428.3699999999999, 22.6289}, {
          427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
          426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
          426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
          427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
          429.00500000000005`, 20.4289}, {429.00500000000005`, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 21.211699999999997`}, {429.00500000000005`, 
          21.994500000000002`}, {428.3699999999999, 22.6289}, {
          427.58699999999993`, 22.6289}, {426.80400000000003`, 22.6289}, {
          426.17, 21.994500000000002`}, {426.17, 21.211699999999997`}, {
          426.17, 20.4289}, {426.80400000000003`, 19.7941}, {
          427.58699999999993`, 19.7941}, {428.3699999999999, 19.7941}, {
          429.00500000000005`, 20.4289}, {429.00500000000005`, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 30.6605}, {429.00500000000005`, 
          31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
          427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
          32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
          30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
          29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
          428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
          29.877699999999994`}, {429.00500000000005`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 30.6605}, {429.00500000000005`, 
          31.443399999999993`}, {428.3699999999999, 32.07769999999999}, {
          427.58699999999993`, 32.07769999999999}, {426.80400000000003`, 
          32.07769999999999}, {426.17, 31.443399999999993`}, {426.17, 
          30.6605}, {426.17, 29.877699999999994`}, {426.80400000000003`, 
          29.24299999999999}, {427.58699999999993`, 29.24299999999999}, {
          428.3699999999999, 29.24299999999999}, {429.00500000000005`, 
          29.877699999999994`}, {429.00500000000005`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
          2.3136699999999997`}, {455.93399999999997`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
          21.211699999999997`}, {455.93399999999997`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 11.762499999999998`}, {457.3520000000001, 
          12.5453}, {456.7169999999999, 13.179699999999997`}, {
          455.93399999999997`, 13.179699999999997`}, {455.15100000000007`, 
          13.179699999999997`}, {454.516, 12.5453}, {454.516, 
          11.762499999999998`}, {454.516, 10.979700000000001`}, {
          455.15100000000007`, 10.344900000000003`}, {455.93399999999997`, 
          10.344900000000003`}, {456.7169999999999, 10.344900000000003`}, {
          457.3520000000001, 10.979700000000001`}, {457.3520000000001, 
          11.762499999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 11.762499999999998`}, {457.3520000000001, 
          12.5453}, {456.7169999999999, 13.179699999999997`}, {
          455.93399999999997`, 13.179699999999997`}, {455.15100000000007`, 
          13.179699999999997`}, {454.516, 12.5453}, {454.516, 
          11.762499999999998`}, {454.516, 10.979700000000001`}, {
          455.15100000000007`, 10.344900000000003`}, {455.93399999999997`, 
          10.344900000000003`}, {456.7169999999999, 10.344900000000003`}, {
          457.3520000000001, 10.979700000000001`}, {457.3520000000001, 
          11.762499999999998`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 21.211699999999997`}, {457.3520000000001, 
          21.994500000000002`}, {456.7169999999999, 22.6289}, {
          455.93399999999997`, 22.6289}, {455.15100000000007`, 22.6289}, {
          454.516, 21.994500000000002`}, {454.516, 21.211699999999997`}, {
          454.516, 20.4289}, {455.15100000000007`, 19.7941}, {
          455.93399999999997`, 19.7941}, {456.7169999999999, 19.7941}, {
          457.3520000000001, 20.4289}, {457.3520000000001, 
          21.211699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 21.211699999999997`}, {457.3520000000001, 
          21.994500000000002`}, {456.7169999999999, 22.6289}, {
          455.93399999999997`, 22.6289}, {455.15100000000007`, 22.6289}, {
          454.516, 21.994500000000002`}, {454.516, 21.211699999999997`}, {
          454.516, 20.4289}, {455.15100000000007`, 19.7941}, {
          455.93399999999997`, 19.7941}, {456.7169999999999, 19.7941}, {
          457.3520000000001, 20.4289}, {457.3520000000001, 
          21.211699999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          21.211699999999997`}, {484.28099999999995`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          11.762499999999998`}, {484.28099999999995`, 11.762499999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          11.762499999999998`}, {484.28099999999995`, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          21.211699999999997`}, {484.28099999999995`, 30.6605}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0016639039665970775`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {2.3851600000000004`, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          59.0785, 19.636700000000005`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          11.762499999999998`}, {115.77199999999999`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 
          21.211699999999997`}, {115.77199999999999`, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 11.762499999999998`}, {
          172.466, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 21.211699999999997`}, {
          172.466, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 11.762499999999998`}, {
          226.55399999999997`, 14.368000000000002`}, {226.55399999999997`, 
          18.605900000000002`}, {229.159, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 11.762499999999998`}, {
          285.853, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 21.211699999999997`}, {
          285.853, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 11.762499999999998`}, {
          339.94100000000003`, 14.368000000000002`}, {339.94100000000003`, 
          18.605900000000002`}, {342.547, 21.211699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          11.762499999999998`}, {399.23999999999995`, 14.912100000000002`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          21.211699999999997`}, {399.23999999999995`, 24.361299999999996`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{455.93399999999997`, 
          11.762499999999998`}, {453.32899999999995`, 14.368000000000002`}, {
          453.32899999999995`, 18.605900000000002`}, {455.93399999999997`, 
          21.211699999999997`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{479., 33.},
       PlotRange->{{0., 479.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.0020876826722338203`], 
        {Thickness[0.0008319415448851774], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}}]}, 
        {Thickness[0.0008319415448851774], JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.8023399999999996`, 16.487099999999998`}, {3.8023399999999996`, 
          17.269899999999996`}, {3.16797, 17.904299999999996`}, {
          2.3851600000000004`, 17.904299999999996`}, {1.6023399999999997`, 
          17.904299999999996`}, {0.967578, 17.269899999999996`}, {0.967578, 
          16.487099999999998`}, {0.967578, 15.704299999999996`}, {
          1.6023399999999997`, 15.069499999999998`}, {2.3851600000000004`, 
          15.069499999999998`}, {3.16797, 15.069499999999998`}, {
          3.8023399999999996`, 15.704299999999996`}, {3.8023399999999996`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {30.7316, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.1492, 16.487099999999998`}, {32.1492, 17.269899999999996`}, {
          31.514499999999998`, 17.904299999999996`}, {30.7316, 
          17.904299999999996`}, {29.94879999999999, 17.904299999999996`}, {
          29.3145, 17.269899999999996`}, {29.3145, 16.487099999999998`}, {
          29.3145, 15.704299999999996`}, {29.94879999999999, 
          15.069499999999998`}, {30.7316, 15.069499999999998`}, {
          31.514499999999998`, 15.069499999999998`}, {32.1492, 
          15.704299999999996`}, {32.1492, 16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{30.7316, 16.487099999999998`}, {
          59.0785, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.496099999999984`, 16.487099999999998`}, {60.496099999999984`, 
          17.269899999999996`}, {59.8613, 17.904299999999996`}, {59.0785, 
          17.904299999999996`}, {58.29569999999998, 17.904299999999996`}, {
          57.66130000000001, 17.269899999999996`}, {57.66130000000001, 
          16.487099999999998`}, {57.66130000000001, 15.704299999999996`}, {
          58.29569999999998, 15.069499999999998`}, {59.0785, 
          15.069499999999998`}, {59.8613, 15.069499999999998`}, {
          60.496099999999984`, 15.704299999999996`}, {60.496099999999984`, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          87.4254, 16.487099999999998`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.84299999999999, 16.487099999999998`}, {88.84299999999999, 
          17.269899999999996`}, {88.20819999999999, 17.904299999999996`}, {
          87.4254, 17.904299999999996`}, {86.64259999999999, 
          17.904299999999996`}, {86.0078, 17.269899999999996`}, {86.0078, 
          16.487099999999998`}, {86.0078, 15.704299999999996`}, {
          86.64259999999999, 15.069499999999998`}, {87.4254, 
          15.069499999999998`}, {88.20819999999999, 15.069499999999998`}, {
          88.84299999999999, 15.704299999999996`}, {88.84299999999999, 
          16.487099999999998`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.4254, 16.487099999999998`}, {
          115.77199999999999`, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 14.4621}, {117.18899999999996`, 
          15.245299999999999`}, {116.555, 15.879699999999998`}, {
          115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
          15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
          114.35499999999998`, 14.4621}, {114.35499999999998`, 
          13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
          115.77199999999999`, 13.044899999999997`}, {116.555, 
          13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
          117.18899999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 14.4621}, {117.18899999999996`, 
          15.245299999999999`}, {116.555, 15.879699999999998`}, {
          115.77199999999999`, 15.879699999999998`}, {114.98899999999998`, 
          15.879699999999998`}, {114.35499999999998`, 15.245299999999999`}, {
          114.35499999999998`, 14.4621}, {114.35499999999998`, 
          13.679299999999996`}, {114.98899999999998`, 13.044899999999997`}, {
          115.77199999999999`, 13.044899999999997`}, {116.555, 
          13.044899999999997`}, {117.18899999999996`, 13.679299999999996`}, {
          117.18899999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
          116.555, 19.929299999999998`}, {115.77199999999999`, 
          19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
          114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
          114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
          17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
          116.555, 17.094099999999997`}, {117.18899999999996`, 
          17.728899999999996`}, {117.18899999999996`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.18899999999996`, 18.5117}, {117.18899999999996`, 19.2945}, {
          116.555, 19.929299999999998`}, {115.77199999999999`, 
          19.929299999999998`}, {114.98899999999998`, 19.929299999999998`}, {
          114.35499999999998`, 19.2945}, {114.35499999999998`, 18.5117}, {
          114.35499999999998`, 17.728899999999996`}, {114.98899999999998`, 
          17.094099999999997`}, {115.77199999999999`, 17.094099999999997`}, {
          116.555, 17.094099999999997`}, {117.18899999999996`, 
          17.728899999999996`}, {117.18899999999996`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
          144.119, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
          144.119, 18.5117}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 14.4621}, {145.53599999999997`, 
          15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
          144.119, 15.879699999999998`}, {143.33599999999998`, 
          15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
          142.70199999999997`, 14.4621}, {142.70199999999997`, 
          13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
          144.119, 13.044899999999997`}, {144.90200000000002`, 
          13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
          145.53599999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 14.4621}, {145.53599999999997`, 
          15.245299999999999`}, {144.90200000000002`, 15.879699999999998`}, {
          144.119, 15.879699999999998`}, {143.33599999999998`, 
          15.879699999999998`}, {142.70199999999997`, 15.245299999999999`}, {
          142.70199999999997`, 14.4621}, {142.70199999999997`, 
          13.679299999999996`}, {143.33599999999998`, 13.044899999999997`}, {
          144.119, 13.044899999999997`}, {144.90200000000002`, 
          13.044899999999997`}, {145.53599999999997`, 13.679299999999996`}, {
          145.53599999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
          144.90200000000002`, 19.929299999999998`}, {144.119, 
          19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
          142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
          142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
          17.094099999999997`}, {144.119, 17.094099999999997`}, {
          144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
          17.728899999999996`}, {145.53599999999997`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.53599999999997`, 18.5117}, {145.53599999999997`, 19.2945}, {
          144.90200000000002`, 19.929299999999998`}, {144.119, 
          19.929299999999998`}, {143.33599999999998`, 19.929299999999998`}, {
          142.70199999999997`, 19.2945}, {142.70199999999997`, 18.5117}, {
          142.70199999999997`, 17.728899999999996`}, {143.33599999999998`, 
          17.094099999999997`}, {144.119, 17.094099999999997`}, {
          144.90200000000002`, 17.094099999999997`}, {145.53599999999997`, 
          17.728899999999996`}, {145.53599999999997`, 18.5117}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
          10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 14.4621}, {172.466, 
          14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
          18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{144.119, 18.5117}, {172.466, 
          22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 10.4129}, {173.88299999999998`, 
          11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
          11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
          171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
          8.995310000000002}, {172.466, 8.995310000000002}, {
          173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
          9.63008}, {173.88299999999998`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 10.4129}, {173.88299999999998`, 
          11.195700000000002`}, {173.24900000000002`, 11.8305}, {172.466, 
          11.8305}, {171.683, 11.8305}, {171.048, 11.195700000000002`}, {
          171.048, 10.4129}, {171.048, 9.63008}, {171.683, 
          8.995310000000002}, {172.466, 8.995310000000002}, {
          173.24900000000002`, 8.995310000000002}, {173.88299999999998`, 
          9.63008}, {173.88299999999998`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 14.4621}, {173.88299999999998`, 
          15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
          172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
          171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
          13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
          13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
          173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 14.4621}, {173.88299999999998`, 
          15.245299999999999`}, {173.24900000000002`, 15.879699999999998`}, {
          172.466, 15.879699999999998`}, {171.683, 15.879699999999998`}, {
          171.048, 15.245299999999999`}, {171.048, 14.4621}, {171.048, 
          13.679299999999996`}, {171.683, 13.044899999999997`}, {172.466, 
          13.044899999999997`}, {173.24900000000002`, 13.044899999999997`}, {
          173.88299999999998`, 13.679299999999996`}, {173.88299999999998`, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
          173.24900000000002`, 19.929299999999998`}, {172.466, 
          19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
          19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
          171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
          173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
          17.728899999999996`}, {173.88299999999998`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 18.5117}, {173.88299999999998`, 19.2945}, {
          173.24900000000002`, 19.929299999999998`}, {172.466, 
          19.929299999999998`}, {171.683, 19.929299999999998`}, {171.048, 
          19.2945}, {171.048, 18.5117}, {171.048, 17.728899999999996`}, {
          171.683, 17.094099999999997`}, {172.466, 17.094099999999997`}, {
          173.24900000000002`, 17.094099999999997`}, {173.88299999999998`, 
          17.728899999999996`}, {173.88299999999998`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
          23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
          23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
          23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
          171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
          21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.88299999999998`, 22.560899999999997`}, {173.88299999999998`, 
          23.3438}, {173.24900000000002`, 23.978499999999997`}, {172.466, 
          23.978499999999997`}, {171.683, 23.978499999999997`}, {171.048, 
          23.3438}, {171.048, 22.560899999999997`}, {171.048, 21.7781}, {
          171.683, 21.1438}, {172.466, 21.1438}, {173.24900000000002`, 
          21.1438}, {173.88299999999998`, 21.7781}, {173.88299999999998`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 10.4129}, {
          200.81199999999998`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {
          200.81199999999998`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 18.5117}, {
          200.81199999999998`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
          200.81199999999998`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
          11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
          11.8305}, {199.39499999999998`, 11.195700000000002`}, {
          199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
          200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
          8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
          9.63008}, {202.23, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 10.4129}, {202.23, 11.195700000000002`}, {201.595, 
          11.8305}, {200.81199999999998`, 11.8305}, {200.02999999999997`, 
          11.8305}, {199.39499999999998`, 11.195700000000002`}, {
          199.39499999999998`, 10.4129}, {199.39499999999998`, 9.63008}, {
          200.02999999999997`, 8.995310000000002}, {200.81199999999998`, 
          8.995310000000002}, {201.595, 8.995310000000002}, {202.23, 
          9.63008}, {202.23, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
          15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
          200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
          15.245299999999999`}, {199.39499999999998`, 14.4621}, {
          199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
          13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
          201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
          202.23, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 14.4621}, {202.23, 15.245299999999999`}, {201.595, 
          15.879699999999998`}, {200.81199999999998`, 15.879699999999998`}, {
          200.02999999999997`, 15.879699999999998`}, {199.39499999999998`, 
          15.245299999999999`}, {199.39499999999998`, 14.4621}, {
          199.39499999999998`, 13.679299999999996`}, {200.02999999999997`, 
          13.044899999999997`}, {200.81199999999998`, 13.044899999999997`}, {
          201.595, 13.044899999999997`}, {202.23, 13.679299999999996`}, {
          202.23, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
          19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
          200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
          19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
          17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
          200.81199999999998`, 17.094099999999997`}, {201.595, 
          17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 18.5117}, {202.23, 19.2945}, {201.595, 
          19.929299999999998`}, {200.81199999999998`, 19.929299999999998`}, {
          200.02999999999997`, 19.929299999999998`}, {199.39499999999998`, 
          19.2945}, {199.39499999999998`, 18.5117}, {199.39499999999998`, 
          17.728899999999996`}, {200.02999999999997`, 17.094099999999997`}, {
          200.81199999999998`, 17.094099999999997`}, {201.595, 
          17.094099999999997`}, {202.23, 17.728899999999996`}, {202.23, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
          23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
          200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
          23.3438}, {199.39499999999998`, 22.560899999999997`}, {
          199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
          200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
          21.7781}, {202.23, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.23, 22.560899999999997`}, {202.23, 23.3438}, {201.595, 
          23.978499999999997`}, {200.81199999999998`, 23.978499999999997`}, {
          200.02999999999997`, 23.978499999999997`}, {199.39499999999998`, 
          23.3438}, {199.39499999999998`, 22.560899999999997`}, {
          199.39499999999998`, 21.7781}, {200.02999999999997`, 21.1438}, {
          200.81199999999998`, 21.1438}, {201.595, 21.1438}, {202.23, 
          21.7781}, {202.23, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
          229.159, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 10.4129}, {
          229.159, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 14.4621}, {
          229.159, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
          229.159, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 18.5117}, {
          229.159, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.81199999999998`, 
          22.560899999999997`}, {229.159, 26.6109}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 6.36289}, {230.57699999999997`, 
          7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
          229.159, 7.780469999999998}, {228.37699999999995`, 
          7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
          227.74199999999996`, 6.36289}, {227.74199999999996`, 
          5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
          229.159, 4.945699999999999}, {229.94199999999998`, 
          4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
          230.57699999999997`, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 6.36289}, {230.57699999999997`, 
          7.1457000000000015`}, {229.94199999999998`, 7.780469999999998}, {
          229.159, 7.780469999999998}, {228.37699999999995`, 
          7.780469999999998}, {227.74199999999996`, 7.1457000000000015`}, {
          227.74199999999996`, 6.36289}, {227.74199999999996`, 
          5.580079999999999}, {228.37699999999995`, 4.945699999999999}, {
          229.159, 4.945699999999999}, {229.94199999999998`, 
          4.945699999999999}, {230.57699999999997`, 5.580079999999999}, {
          230.57699999999997`, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 10.4129}, {230.57699999999997`, 
          11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
          11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
          11.195700000000002`}, {227.74199999999996`, 10.4129}, {
          227.74199999999996`, 9.63008}, {228.37699999999995`, 
          8.995310000000002}, {229.159, 8.995310000000002}, {
          229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
          9.63008}, {230.57699999999997`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 10.4129}, {230.57699999999997`, 
          11.195700000000002`}, {229.94199999999998`, 11.8305}, {229.159, 
          11.8305}, {228.37699999999995`, 11.8305}, {227.74199999999996`, 
          11.195700000000002`}, {227.74199999999996`, 10.4129}, {
          227.74199999999996`, 9.63008}, {228.37699999999995`, 
          8.995310000000002}, {229.159, 8.995310000000002}, {
          229.94199999999998`, 8.995310000000002}, {230.57699999999997`, 
          9.63008}, {230.57699999999997`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 14.4621}, {230.57699999999997`, 
          15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
          229.159, 15.879699999999998`}, {228.37699999999995`, 
          15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
          227.74199999999996`, 14.4621}, {227.74199999999996`, 
          13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
          229.159, 13.044899999999997`}, {229.94199999999998`, 
          13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
          230.57699999999997`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 14.4621}, {230.57699999999997`, 
          15.245299999999999`}, {229.94199999999998`, 15.879699999999998`}, {
          229.159, 15.879699999999998`}, {228.37699999999995`, 
          15.879699999999998`}, {227.74199999999996`, 15.245299999999999`}, {
          227.74199999999996`, 14.4621}, {227.74199999999996`, 
          13.679299999999996`}, {228.37699999999995`, 13.044899999999997`}, {
          229.159, 13.044899999999997`}, {229.94199999999998`, 
          13.044899999999997`}, {230.57699999999997`, 13.679299999999996`}, {
          230.57699999999997`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
          229.94199999999998`, 19.929299999999998`}, {229.159, 
          19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
          227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
          227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
          17.094099999999997`}, {229.159, 17.094099999999997`}, {
          229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
          17.728899999999996`}, {230.57699999999997`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 18.5117}, {230.57699999999997`, 19.2945}, {
          229.94199999999998`, 19.929299999999998`}, {229.159, 
          19.929299999999998`}, {228.37699999999995`, 19.929299999999998`}, {
          227.74199999999996`, 19.2945}, {227.74199999999996`, 18.5117}, {
          227.74199999999996`, 17.728899999999996`}, {228.37699999999995`, 
          17.094099999999997`}, {229.159, 17.094099999999997`}, {
          229.94199999999998`, 17.094099999999997`}, {230.57699999999997`, 
          17.728899999999996`}, {230.57699999999997`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
          23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
          23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
          227.74199999999996`, 23.3438}, {227.74199999999996`, 
          22.560899999999997`}, {227.74199999999996`, 21.7781}, {
          228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
          229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
          230.57699999999997`, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 22.560899999999997`}, {230.57699999999997`, 
          23.3438}, {229.94199999999998`, 23.978499999999997`}, {229.159, 
          23.978499999999997`}, {228.37699999999995`, 23.978499999999997`}, {
          227.74199999999996`, 23.3438}, {227.74199999999996`, 
          22.560899999999997`}, {227.74199999999996`, 21.7781}, {
          228.37699999999995`, 21.1438}, {229.159, 21.1438}, {
          229.94199999999998`, 21.1438}, {230.57699999999997`, 21.7781}, {
          230.57699999999997`, 22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 26.6109}, {230.57699999999997`, 
          27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
          229.159, 28.028499999999994`}, {228.37699999999995`, 
          28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
          227.74199999999996`, 26.6109}, {227.74199999999996`, 
          25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
          229.159, 25.193399999999997`}, {229.94199999999998`, 
          25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
          230.57699999999997`, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.57699999999997`, 26.6109}, {230.57699999999997`, 
          27.393799999999995`}, {229.94199999999998`, 28.028499999999994`}, {
          229.159, 28.028499999999994`}, {228.37699999999995`, 
          28.028499999999994`}, {227.74199999999996`, 27.393799999999995`}, {
          227.74199999999996`, 26.6109}, {227.74199999999996`, 
          25.828099999999992`}, {228.37699999999995`, 25.193399999999997`}, {
          229.159, 25.193399999999997`}, {229.94199999999998`, 
          25.193399999999997`}, {230.57699999999997`, 25.828099999999992`}, {
          230.57699999999997`, 26.6109}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {
          257.50600000000003`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 14.4621}, {
          257.50600000000003`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 22.560899999999997`}, {
          257.50600000000003`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 26.6109}, {
          257.50600000000003`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 10.4129}, {258.9239999999999, 
          11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
          11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
          11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
          256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
          8.995310000000002}, {258.289, 8.995310000000002}, {
          258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 10.4129}, {258.9239999999999, 
          11.195700000000002`}, {258.289, 11.8305}, {257.50600000000003`, 
          11.8305}, {256.72299999999996`, 11.8305}, {256.089, 
          11.195700000000002`}, {256.089, 10.4129}, {256.089, 9.63008}, {
          256.72299999999996`, 8.995310000000002}, {257.50600000000003`, 
          8.995310000000002}, {258.289, 8.995310000000002}, {
          258.9239999999999, 9.63008}, {258.9239999999999, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 14.4621}, {258.9239999999999, 
          15.245299999999999`}, {258.289, 15.879699999999998`}, {
          257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
          15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
          14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
          13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
          258.289, 13.044899999999997`}, {258.9239999999999, 
          13.679299999999996`}, {258.9239999999999, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 14.4621}, {258.9239999999999, 
          15.245299999999999`}, {258.289, 15.879699999999998`}, {
          257.50600000000003`, 15.879699999999998`}, {256.72299999999996`, 
          15.879699999999998`}, {256.089, 15.245299999999999`}, {256.089, 
          14.4621}, {256.089, 13.679299999999996`}, {256.72299999999996`, 
          13.044899999999997`}, {257.50600000000003`, 13.044899999999997`}, {
          258.289, 13.044899999999997`}, {258.9239999999999, 
          13.679299999999996`}, {258.9239999999999, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {258.289,
           19.929299999999998`}, {257.50600000000003`, 19.929299999999998`}, {
          256.72299999999996`, 19.929299999999998`}, {256.089, 19.2945}, {
          256.089, 18.5117}, {256.089, 17.728899999999996`}, {
          256.72299999999996`, 17.094099999999997`}, {257.50600000000003`, 
          17.094099999999997`}, {258.289, 17.094099999999997`}, {
          258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 18.5117}, {258.9239999999999, 19.2945}, {258.289,
           19.929299999999998`}, {257.50600000000003`, 19.929299999999998`}, {
          256.72299999999996`, 19.929299999999998`}, {256.089, 19.2945}, {
          256.089, 18.5117}, {256.089, 17.728899999999996`}, {
          256.72299999999996`, 17.094099999999997`}, {257.50600000000003`, 
          17.094099999999997`}, {258.289, 17.094099999999997`}, {
          258.9239999999999, 17.728899999999996`}, {258.9239999999999, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
          23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
          23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
          256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
          21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
          21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
          258.9239999999999, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          258.9239999999999, 22.560899999999997`}, {258.9239999999999, 
          23.3438}, {258.289, 23.978499999999997`}, {257.50600000000003`, 
          23.978499999999997`}, {256.72299999999996`, 23.978499999999997`}, {
          256.089, 23.3438}, {256.089, 22.560899999999997`}, {256.089, 
          21.7781}, {256.72299999999996`, 21.1438}, {257.50600000000003`, 
          21.1438}, {258.289, 21.1438}, {258.9239999999999, 21.7781}, {
          258.9239999999999, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
          285.853, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 10.4129}, {
          285.853, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
          285.853, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 14.4621}, {
          285.853, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
          285.853, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 18.5117}, {
          285.853, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          22.560899999999997`}, {285.853, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{257.50600000000003`, 
          22.560899999999997`}, {285.853, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
          3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
          285.853, 3.7308599999999994`}, {285.06999999999994`, 
          3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
          2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
          285.06999999999994`, 0.8960940000000002}, {285.853, 
          0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
          287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 2.3136699999999997`}, {287.2699999999999, 
          3.0964799999999997`}, {286.63599999999997`, 3.7308599999999994`}, {
          285.853, 3.7308599999999994`}, {285.06999999999994`, 
          3.7308599999999994`}, {284.436, 3.0964799999999997`}, {284.436, 
          2.3136699999999997`}, {284.436, 1.5308599999999999`}, {
          285.06999999999994`, 0.8960940000000002}, {285.853, 
          0.8960940000000002}, {286.63599999999997`, 0.8960940000000002}, {
          287.2699999999999, 1.5308599999999999`}, {287.2699999999999, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 6.36289}, {287.2699999999999, 
          7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
          285.853, 7.780469999999998}, {285.06999999999994`, 
          7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
          6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
          4.945699999999999}, {285.853, 4.945699999999999}, {
          286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
          5.580079999999999}, {287.2699999999999, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 6.36289}, {287.2699999999999, 
          7.1457000000000015`}, {286.63599999999997`, 7.780469999999998}, {
          285.853, 7.780469999999998}, {285.06999999999994`, 
          7.780469999999998}, {284.436, 7.1457000000000015`}, {284.436, 
          6.36289}, {284.436, 5.580079999999999}, {285.06999999999994`, 
          4.945699999999999}, {285.853, 4.945699999999999}, {
          286.63599999999997`, 4.945699999999999}, {287.2699999999999, 
          5.580079999999999}, {287.2699999999999, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 10.4129}, {287.2699999999999, 
          11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
          11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
          11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
          285.06999999999994`, 8.995310000000002}, {285.853, 
          8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
          287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 10.4129}, {287.2699999999999, 
          11.195700000000002`}, {286.63599999999997`, 11.8305}, {285.853, 
          11.8305}, {285.06999999999994`, 11.8305}, {284.436, 
          11.195700000000002`}, {284.436, 10.4129}, {284.436, 9.63008}, {
          285.06999999999994`, 8.995310000000002}, {285.853, 
          8.995310000000002}, {286.63599999999997`, 8.995310000000002}, {
          287.2699999999999, 9.63008}, {287.2699999999999, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 14.4621}, {287.2699999999999, 
          15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
          285.853, 15.879699999999998`}, {285.06999999999994`, 
          15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
          14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
          13.044899999999997`}, {285.853, 13.044899999999997`}, {
          286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
          13.679299999999996`}, {287.2699999999999, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 14.4621}, {287.2699999999999, 
          15.245299999999999`}, {286.63599999999997`, 15.879699999999998`}, {
          285.853, 15.879699999999998`}, {285.06999999999994`, 
          15.879699999999998`}, {284.436, 15.245299999999999`}, {284.436, 
          14.4621}, {284.436, 13.679299999999996`}, {285.06999999999994`, 
          13.044899999999997`}, {285.853, 13.044899999999997`}, {
          286.63599999999997`, 13.044899999999997`}, {287.2699999999999, 
          13.679299999999996`}, {287.2699999999999, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
          286.63599999999997`, 19.929299999999998`}, {285.853, 
          19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
          284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
          17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
          285.853, 17.094099999999997`}, {286.63599999999997`, 
          17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
          287.2699999999999, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 18.5117}, {287.2699999999999, 19.2945}, {
          286.63599999999997`, 19.929299999999998`}, {285.853, 
          19.929299999999998`}, {285.06999999999994`, 19.929299999999998`}, {
          284.436, 19.2945}, {284.436, 18.5117}, {284.436, 
          17.728899999999996`}, {285.06999999999994`, 17.094099999999997`}, {
          285.853, 17.094099999999997`}, {286.63599999999997`, 
          17.094099999999997`}, {287.2699999999999, 17.728899999999996`}, {
          287.2699999999999, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
          23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
          23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
          284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
          21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
          286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
          287.2699999999999, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 22.560899999999997`}, {287.2699999999999, 
          23.3438}, {286.63599999999997`, 23.978499999999997`}, {285.853, 
          23.978499999999997`}, {285.06999999999994`, 23.978499999999997`}, {
          284.436, 23.3438}, {284.436, 22.560899999999997`}, {284.436, 
          21.7781}, {285.06999999999994`, 21.1438}, {285.853, 21.1438}, {
          286.63599999999997`, 21.1438}, {287.2699999999999, 21.7781}, {
          287.2699999999999, 22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 26.6109}, {287.2699999999999, 
          27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
          285.853, 28.028499999999994`}, {285.06999999999994`, 
          28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
          26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
          25.193399999999997`}, {285.853, 25.193399999999997`}, {
          286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
          25.828099999999992`}, {287.2699999999999, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 26.6109}, {287.2699999999999, 
          27.393799999999995`}, {286.63599999999997`, 28.028499999999994`}, {
          285.853, 28.028499999999994`}, {285.06999999999994`, 
          28.028499999999994`}, {284.436, 27.393799999999995`}, {284.436, 
          26.6109}, {284.436, 25.828099999999992`}, {285.06999999999994`, 
          25.193399999999997`}, {285.853, 25.193399999999997`}, {
          286.63599999999997`, 25.193399999999997`}, {287.2699999999999, 
          25.828099999999992`}, {287.2699999999999, 26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 30.6605}, {287.2699999999999, 
          31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
          285.853, 32.07769999999999}, {285.06999999999994`, 
          32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
          30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
          29.24299999999999}, {285.853, 29.24299999999999}, {
          286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
          29.877699999999994`}, {287.2699999999999, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          287.2699999999999, 30.6605}, {287.2699999999999, 
          31.443399999999993`}, {286.63599999999997`, 32.07769999999999}, {
          285.853, 32.07769999999999}, {285.06999999999994`, 
          32.07769999999999}, {284.436, 31.443399999999993`}, {284.436, 
          30.6605}, {284.436, 29.877699999999994`}, {285.06999999999994`, 
          29.24299999999999}, {285.853, 29.24299999999999}, {
          286.63599999999997`, 29.24299999999999}, {287.2699999999999, 
          29.877699999999994`}, {287.2699999999999, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 6.36289}, {
          314.20000000000005`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 14.4621}, {
          314.20000000000005`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 22.560899999999997`}, {
          314.20000000000005`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{285.853, 30.6605}, {
          314.20000000000005`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 10.4129}, {315.61699999999996`, 
          11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
          11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
          312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
          8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
          314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
          315.61699999999996`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 10.4129}, {315.61699999999996`, 
          11.195700000000002`}, {314.983, 11.8305}, {314.20000000000005`, 
          11.8305}, {313.417, 11.8305}, {312.782, 11.195700000000002`}, {
          312.782, 10.4129}, {312.782, 9.63008}, {313.417, 
          8.995310000000002}, {314.20000000000005`, 8.995310000000002}, {
          314.983, 8.995310000000002}, {315.61699999999996`, 9.63008}, {
          315.61699999999996`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 14.4621}, {315.61699999999996`, 
          15.245299999999999`}, {314.983, 15.879699999999998`}, {
          314.20000000000005`, 15.879699999999998`}, {313.417, 
          15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
          14.4621}, {312.782, 13.679299999999996`}, {313.417, 
          13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
          314.983, 13.044899999999997`}, {315.61699999999996`, 
          13.679299999999996`}, {315.61699999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 14.4621}, {315.61699999999996`, 
          15.245299999999999`}, {314.983, 15.879699999999998`}, {
          314.20000000000005`, 15.879699999999998`}, {313.417, 
          15.879699999999998`}, {312.782, 15.245299999999999`}, {312.782, 
          14.4621}, {312.782, 13.679299999999996`}, {313.417, 
          13.044899999999997`}, {314.20000000000005`, 13.044899999999997`}, {
          314.983, 13.044899999999997`}, {315.61699999999996`, 
          13.679299999999996`}, {315.61699999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
          314.983, 19.929299999999998`}, {314.20000000000005`, 
          19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
          19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
          313.417, 17.094099999999997`}, {314.20000000000005`, 
          17.094099999999997`}, {314.983, 17.094099999999997`}, {
          315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 18.5117}, {315.61699999999996`, 19.2945}, {
          314.983, 19.929299999999998`}, {314.20000000000005`, 
          19.929299999999998`}, {313.417, 19.929299999999998`}, {312.782, 
          19.2945}, {312.782, 18.5117}, {312.782, 17.728899999999996`}, {
          313.417, 17.094099999999997`}, {314.20000000000005`, 
          17.094099999999997`}, {314.983, 17.094099999999997`}, {
          315.61699999999996`, 17.728899999999996`}, {315.61699999999996`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
          23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
          23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
          23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
          313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
          21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          315.61699999999996`, 22.560899999999997`}, {315.61699999999996`, 
          23.3438}, {314.983, 23.978499999999997`}, {314.20000000000005`, 
          23.978499999999997`}, {313.417, 23.978499999999997`}, {312.782, 
          23.3438}, {312.782, 22.560899999999997`}, {312.782, 21.7781}, {
          313.417, 21.1438}, {314.20000000000005`, 21.1438}, {314.983, 
          21.1438}, {315.61699999999996`, 21.7781}, {315.61699999999996`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
          342.547, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 10.4129}, {
          342.547, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
          342.547, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 14.4621}, {
          342.547, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
          342.547, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 18.5117}, {
          342.547, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          22.560899999999997`}, {342.547, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{314.20000000000005`, 
          22.560899999999997`}, {342.547, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
          3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
          3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
          341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
          2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
          341.76399999999995`, 0.8960940000000002}, {342.547, 
          0.8960940000000002}, {343.33, 0.8960940000000002}, {
          343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 2.3136699999999997`}, {343.96399999999994`, 
          3.0964799999999997`}, {343.33, 3.7308599999999994`}, {342.547, 
          3.7308599999999994`}, {341.76399999999995`, 3.7308599999999994`}, {
          341.12899999999996`, 3.0964799999999997`}, {341.12899999999996`, 
          2.3136699999999997`}, {341.12899999999996`, 1.5308599999999999`}, {
          341.76399999999995`, 0.8960940000000002}, {342.547, 
          0.8960940000000002}, {343.33, 0.8960940000000002}, {
          343.96399999999994`, 1.5308599999999999`}, {343.96399999999994`, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 6.36289}, {343.96399999999994`, 
          7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
          7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
          341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
          6.36289}, {341.12899999999996`, 5.580079999999999}, {
          341.76399999999995`, 4.945699999999999}, {342.547, 
          4.945699999999999}, {343.33, 4.945699999999999}, {
          343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
          6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 6.36289}, {343.96399999999994`, 
          7.1457000000000015`}, {343.33, 7.780469999999998}, {342.547, 
          7.780469999999998}, {341.76399999999995`, 7.780469999999998}, {
          341.12899999999996`, 7.1457000000000015`}, {341.12899999999996`, 
          6.36289}, {341.12899999999996`, 5.580079999999999}, {
          341.76399999999995`, 4.945699999999999}, {342.547, 
          4.945699999999999}, {343.33, 4.945699999999999}, {
          343.96399999999994`, 5.580079999999999}, {343.96399999999994`, 
          6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 10.4129}, {343.96399999999994`, 
          11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
          341.76399999999995`, 11.8305}, {341.12899999999996`, 
          11.195700000000002`}, {341.12899999999996`, 10.4129}, {
          341.12899999999996`, 9.63008}, {341.76399999999995`, 
          8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
          8.995310000000002}, {343.96399999999994`, 9.63008}, {
          343.96399999999994`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 10.4129}, {343.96399999999994`, 
          11.195700000000002`}, {343.33, 11.8305}, {342.547, 11.8305}, {
          341.76399999999995`, 11.8305}, {341.12899999999996`, 
          11.195700000000002`}, {341.12899999999996`, 10.4129}, {
          341.12899999999996`, 9.63008}, {341.76399999999995`, 
          8.995310000000002}, {342.547, 8.995310000000002}, {343.33, 
          8.995310000000002}, {343.96399999999994`, 9.63008}, {
          343.96399999999994`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 14.4621}, {343.96399999999994`, 
          15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
          15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
          341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
          14.4621}, {341.12899999999996`, 13.679299999999996`}, {
          341.76399999999995`, 13.044899999999997`}, {342.547, 
          13.044899999999997`}, {343.33, 13.044899999999997`}, {
          343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
          14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 14.4621}, {343.96399999999994`, 
          15.245299999999999`}, {343.33, 15.879699999999998`}, {342.547, 
          15.879699999999998`}, {341.76399999999995`, 15.879699999999998`}, {
          341.12899999999996`, 15.245299999999999`}, {341.12899999999996`, 
          14.4621}, {341.12899999999996`, 13.679299999999996`}, {
          341.76399999999995`, 13.044899999999997`}, {342.547, 
          13.044899999999997`}, {343.33, 13.044899999999997`}, {
          343.96399999999994`, 13.679299999999996`}, {343.96399999999994`, 
          14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
          343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
          341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
          19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
          17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
          342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
          343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 18.5117}, {343.96399999999994`, 19.2945}, {
          343.33, 19.929299999999998`}, {342.547, 19.929299999999998`}, {
          341.76399999999995`, 19.929299999999998`}, {341.12899999999996`, 
          19.2945}, {341.12899999999996`, 18.5117}, {341.12899999999996`, 
          17.728899999999996`}, {341.76399999999995`, 17.094099999999997`}, {
          342.547, 17.094099999999997`}, {343.33, 17.094099999999997`}, {
          343.96399999999994`, 17.728899999999996`}, {343.96399999999994`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
          23.3438}, {343.33, 23.978499999999997`}, {342.547, 
          23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
          341.12899999999996`, 23.3438}, {341.12899999999996`, 
          22.560899999999997`}, {341.12899999999996`, 21.7781}, {
          341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
          21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 22.560899999999997`}, {343.96399999999994`, 
          23.3438}, {343.33, 23.978499999999997`}, {342.547, 
          23.978499999999997`}, {341.76399999999995`, 23.978499999999997`}, {
          341.12899999999996`, 23.3438}, {341.12899999999996`, 
          22.560899999999997`}, {341.12899999999996`, 21.7781}, {
          341.76399999999995`, 21.1438}, {342.547, 21.1438}, {343.33, 
          21.1438}, {343.96399999999994`, 21.7781}, {343.96399999999994`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 26.6109}, {343.96399999999994`, 
          27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
          28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
          341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
          26.6109}, {341.12899999999996`, 25.828099999999992`}, {
          341.76399999999995`, 25.193399999999997`}, {342.547, 
          25.193399999999997`}, {343.33, 25.193399999999997`}, {
          343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
          26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 26.6109}, {343.96399999999994`, 
          27.393799999999995`}, {343.33, 28.028499999999994`}, {342.547, 
          28.028499999999994`}, {341.76399999999995`, 28.028499999999994`}, {
          341.12899999999996`, 27.393799999999995`}, {341.12899999999996`, 
          26.6109}, {341.12899999999996`, 25.828099999999992`}, {
          341.76399999999995`, 25.193399999999997`}, {342.547, 
          25.193399999999997`}, {343.33, 25.193399999999997`}, {
          343.96399999999994`, 25.828099999999992`}, {343.96399999999994`, 
          26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 30.6605}, {343.96399999999994`, 
          31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
          32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
          341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
          30.6605}, {341.12899999999996`, 29.877699999999994`}, {
          341.76399999999995`, 29.24299999999999}, {342.547, 
          29.24299999999999}, {343.33, 29.24299999999999}, {
          343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
          30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          343.96399999999994`, 30.6605}, {343.96399999999994`, 
          31.443399999999993`}, {343.33, 32.07769999999999}, {342.547, 
          32.07769999999999}, {341.76399999999995`, 32.07769999999999}, {
          341.12899999999996`, 31.443399999999993`}, {341.12899999999996`, 
          30.6605}, {341.12899999999996`, 29.877699999999994`}, {
          341.76399999999995`, 29.24299999999999}, {342.547, 
          29.24299999999999}, {343.33, 29.24299999999999}, {
          343.96399999999994`, 29.877699999999994`}, {343.96399999999994`, 
          30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {
          370.89300000000003`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 14.4621}, {
          370.89300000000003`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
          370.89300000000003`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 30.6605}, {
          370.89300000000003`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 10.4129}, {372.311, 11.195700000000002`}, {
          371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
          370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
          369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
          370.111, 8.995310000000002}, {370.89300000000003`, 
          8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
          372.311, 9.63008}, {372.311, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 10.4129}, {372.311, 11.195700000000002`}, {
          371.67599999999993`, 11.8305}, {370.89300000000003`, 11.8305}, {
          370.111, 11.8305}, {369.47599999999994`, 11.195700000000002`}, {
          369.47599999999994`, 10.4129}, {369.47599999999994`, 9.63008}, {
          370.111, 8.995310000000002}, {370.89300000000003`, 
          8.995310000000002}, {371.67599999999993`, 8.995310000000002}, {
          372.311, 9.63008}, {372.311, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 14.4621}, {372.311, 15.245299999999999`}, {
          371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
          15.879699999999998`}, {370.111, 15.879699999999998`}, {
          369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
          14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
          13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
          371.67599999999993`, 13.044899999999997`}, {372.311, 
          13.679299999999996`}, {372.311, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 14.4621}, {372.311, 15.245299999999999`}, {
          371.67599999999993`, 15.879699999999998`}, {370.89300000000003`, 
          15.879699999999998`}, {370.111, 15.879699999999998`}, {
          369.47599999999994`, 15.245299999999999`}, {369.47599999999994`, 
          14.4621}, {369.47599999999994`, 13.679299999999996`}, {370.111, 
          13.044899999999997`}, {370.89300000000003`, 13.044899999999997`}, {
          371.67599999999993`, 13.044899999999997`}, {372.311, 
          13.679299999999996`}, {372.311, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
          19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
          370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
          369.47599999999994`, 18.5117}, {369.47599999999994`, 
          17.728899999999996`}, {370.111, 17.094099999999997`}, {
          370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
          17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 18.5117}, {372.311, 19.2945}, {371.67599999999993`, 
          19.929299999999998`}, {370.89300000000003`, 19.929299999999998`}, {
          370.111, 19.929299999999998`}, {369.47599999999994`, 19.2945}, {
          369.47599999999994`, 18.5117}, {369.47599999999994`, 
          17.728899999999996`}, {370.111, 17.094099999999997`}, {
          370.89300000000003`, 17.094099999999997`}, {371.67599999999993`, 
          17.094099999999997`}, {372.311, 17.728899999999996`}, {372.311, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 22.560899999999997`}, {372.311, 23.3438}, {
          371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
          23.978499999999997`}, {370.111, 23.978499999999997`}, {
          369.47599999999994`, 23.3438}, {369.47599999999994`, 
          22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
          21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
          21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          372.311, 22.560899999999997`}, {372.311, 23.3438}, {
          371.67599999999993`, 23.978499999999997`}, {370.89300000000003`, 
          23.978499999999997`}, {370.111, 23.978499999999997`}, {
          369.47599999999994`, 23.3438}, {369.47599999999994`, 
          22.560899999999997`}, {369.47599999999994`, 21.7781}, {370.111, 
          21.1438}, {370.89300000000003`, 21.1438}, {371.67599999999993`, 
          21.1438}, {372.311, 21.7781}, {372.311, 22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
          399.23999999999995`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 10.4129}, {
          399.23999999999995`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
          399.23999999999995`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 14.4621}, {
          399.23999999999995`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
          399.23999999999995`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 18.5117}, {
          399.23999999999995`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          22.560899999999997`}, {399.23999999999995`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{370.89300000000003`, 
          22.560899999999997`}, {399.23999999999995`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
          3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
          399.23999999999995`, 3.7308599999999994`}, {398.457, 
          3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
          2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
          0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
          400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
          1.5308599999999999`}, {400.65799999999996`, 2.3136699999999997`}}}],
          JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 2.3136699999999997`}, {400.65799999999996`, 
          3.0964799999999997`}, {400.02299999999997`, 3.7308599999999994`}, {
          399.23999999999995`, 3.7308599999999994`}, {398.457, 
          3.7308599999999994`}, {397.823, 3.0964799999999997`}, {397.823, 
          2.3136699999999997`}, {397.823, 1.5308599999999999`}, {398.457, 
          0.8960940000000002}, {399.23999999999995`, 0.8960940000000002}, {
          400.02299999999997`, 0.8960940000000002}, {400.65799999999996`, 
          1.5308599999999999`}, {400.65799999999996`, 2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 6.36289}, {400.65799999999996`, 
          7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
          399.23999999999995`, 7.780469999999998}, {398.457, 
          7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
          6.36289}, {397.823, 5.580079999999999}, {398.457, 
          4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
          400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
          5.580079999999999}, {400.65799999999996`, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 6.36289}, {400.65799999999996`, 
          7.1457000000000015`}, {400.02299999999997`, 7.780469999999998}, {
          399.23999999999995`, 7.780469999999998}, {398.457, 
          7.780469999999998}, {397.823, 7.1457000000000015`}, {397.823, 
          6.36289}, {397.823, 5.580079999999999}, {398.457, 
          4.945699999999999}, {399.23999999999995`, 4.945699999999999}, {
          400.02299999999997`, 4.945699999999999}, {400.65799999999996`, 
          5.580079999999999}, {400.65799999999996`, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 10.4129}, {400.65799999999996`, 
          11.195700000000002`}, {400.02299999999997`, 11.8305}, {
          399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
          11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
          398.457, 8.995310000000002}, {399.23999999999995`, 
          8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
          400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 10.4129}, {400.65799999999996`, 
          11.195700000000002`}, {400.02299999999997`, 11.8305}, {
          399.23999999999995`, 11.8305}, {398.457, 11.8305}, {397.823, 
          11.195700000000002`}, {397.823, 10.4129}, {397.823, 9.63008}, {
          398.457, 8.995310000000002}, {399.23999999999995`, 
          8.995310000000002}, {400.02299999999997`, 8.995310000000002}, {
          400.65799999999996`, 9.63008}, {400.65799999999996`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 14.4621}, {400.65799999999996`, 
          15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
          399.23999999999995`, 15.879699999999998`}, {398.457, 
          15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
          14.4621}, {397.823, 13.679299999999996`}, {398.457, 
          13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
          400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
          13.679299999999996`}, {400.65799999999996`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 14.4621}, {400.65799999999996`, 
          15.245299999999999`}, {400.02299999999997`, 15.879699999999998`}, {
          399.23999999999995`, 15.879699999999998`}, {398.457, 
          15.879699999999998`}, {397.823, 15.245299999999999`}, {397.823, 
          14.4621}, {397.823, 13.679299999999996`}, {398.457, 
          13.044899999999997`}, {399.23999999999995`, 13.044899999999997`}, {
          400.02299999999997`, 13.044899999999997`}, {400.65799999999996`, 
          13.679299999999996`}, {400.65799999999996`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
          400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
          19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
          19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
          398.457, 17.094099999999997`}, {399.23999999999995`, 
          17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
          400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
          18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 18.5117}, {400.65799999999996`, 19.2945}, {
          400.02299999999997`, 19.929299999999998`}, {399.23999999999995`, 
          19.929299999999998`}, {398.457, 19.929299999999998`}, {397.823, 
          19.2945}, {397.823, 18.5117}, {397.823, 17.728899999999996`}, {
          398.457, 17.094099999999997`}, {399.23999999999995`, 
          17.094099999999997`}, {400.02299999999997`, 17.094099999999997`}, {
          400.65799999999996`, 17.728899999999996`}, {400.65799999999996`, 
          18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
          23.3438}, {400.02299999999997`, 23.978499999999997`}, {
          399.23999999999995`, 23.978499999999997`}, {398.457, 
          23.978499999999997`}, {397.823, 23.3438}, {397.823, 
          22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
          399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
          400.65799999999996`, 21.7781}, {400.65799999999996`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 22.560899999999997`}, {400.65799999999996`, 
          23.3438}, {400.02299999999997`, 23.978499999999997`}, {
          399.23999999999995`, 23.978499999999997`}, {398.457, 
          23.978499999999997`}, {397.823, 23.3438}, {397.823, 
          22.560899999999997`}, {397.823, 21.7781}, {398.457, 21.1438}, {
          399.23999999999995`, 21.1438}, {400.02299999999997`, 21.1438}, {
          400.65799999999996`, 21.7781}, {400.65799999999996`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 26.6109}, {400.65799999999996`, 
          27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
          399.23999999999995`, 28.028499999999994`}, {398.457, 
          28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
          26.6109}, {397.823, 25.828099999999992`}, {398.457, 
          25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
          400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
          25.828099999999992`}, {400.65799999999996`, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 26.6109}, {400.65799999999996`, 
          27.393799999999995`}, {400.02299999999997`, 28.028499999999994`}, {
          399.23999999999995`, 28.028499999999994`}, {398.457, 
          28.028499999999994`}, {397.823, 27.393799999999995`}, {397.823, 
          26.6109}, {397.823, 25.828099999999992`}, {398.457, 
          25.193399999999997`}, {399.23999999999995`, 25.193399999999997`}, {
          400.02299999999997`, 25.193399999999997`}, {400.65799999999996`, 
          25.828099999999992`}, {400.65799999999996`, 26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 30.6605}, {400.65799999999996`, 
          31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
          399.23999999999995`, 32.07769999999999}, {398.457, 
          32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
          30.6605}, {397.823, 29.877699999999994`}, {398.457, 
          29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
          400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
          29.877699999999994`}, {400.65799999999996`, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          400.65799999999996`, 30.6605}, {400.65799999999996`, 
          31.443399999999993`}, {400.02299999999997`, 32.07769999999999}, {
          399.23999999999995`, 32.07769999999999}, {398.457, 
          32.07769999999999}, {397.823, 31.443399999999993`}, {397.823, 
          30.6605}, {397.823, 29.877699999999994`}, {398.457, 
          29.24299999999999}, {399.23999999999995`, 29.24299999999999}, {
          400.02299999999997`, 29.24299999999999}, {400.65799999999996`, 
          29.877699999999994`}, {400.65799999999996`, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 6.36289}, {
          427.58699999999993`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 14.4621}, {
          427.58699999999993`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 
          22.560899999999997`}, {427.58699999999993`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{399.23999999999995`, 30.6605}, {
          427.58699999999993`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 10.4129}, {429.00500000000005`, 
          11.195700000000002`}, {428.3699999999999, 11.8305}, {
          427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
          426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
          9.63008}, {426.80400000000003`, 8.995310000000002}, {
          427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
          8.995310000000002}, {429.00500000000005`, 9.63008}, {
          429.00500000000005`, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 10.4129}, {429.00500000000005`, 
          11.195700000000002`}, {428.3699999999999, 11.8305}, {
          427.58699999999993`, 11.8305}, {426.80400000000003`, 11.8305}, {
          426.17, 11.195700000000002`}, {426.17, 10.4129}, {426.17, 
          9.63008}, {426.80400000000003`, 8.995310000000002}, {
          427.58699999999993`, 8.995310000000002}, {428.3699999999999, 
          8.995310000000002}, {429.00500000000005`, 9.63008}, {
          429.00500000000005`, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 14.4621}, {429.00500000000005`, 
          15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
          427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
          15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
          14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
          13.044899999999997`}, {427.58699999999993`, 13.044899999999997`}, {
          428.3699999999999, 13.044899999999997`}, {429.00500000000005`, 
          13.679299999999996`}, {429.00500000000005`, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 14.4621}, {429.00500000000005`, 
          15.245299999999999`}, {428.3699999999999, 15.879699999999998`}, {
          427.58699999999993`, 15.879699999999998`}, {426.80400000000003`, 
          15.879699999999998`}, {426.17, 15.245299999999999`}, {426.17, 
          14.4621}, {426.17, 13.679299999999996`}, {426.80400000000003`, 
          13.044899999999997`}, {427.58699999999993`, 13.044899999999997`}, {
          428.3699999999999, 13.044899999999997`}, {429.00500000000005`, 
          13.679299999999996`}, {429.00500000000005`, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
          428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
          19.929299999999998`}, {426.80400000000003`, 19.929299999999998`}, {
          426.17, 19.2945}, {426.17, 18.5117}, {426.17, 
          17.728899999999996`}, {426.80400000000003`, 17.094099999999997`}, {
          427.58699999999993`, 17.094099999999997`}, {428.3699999999999, 
          17.094099999999997`}, {429.00500000000005`, 17.728899999999996`}, {
          429.00500000000005`, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 18.5117}, {429.00500000000005`, 19.2945}, {
          428.3699999999999, 19.929299999999998`}, {427.58699999999993`, 
          19.929299999999998`}, {426.80400000000003`, 19.929299999999998`}, {
          426.17, 19.2945}, {426.17, 18.5117}, {426.17, 
          17.728899999999996`}, {426.80400000000003`, 17.094099999999997`}, {
          427.58699999999993`, 17.094099999999997`}, {428.3699999999999, 
          17.094099999999997`}, {429.00500000000005`, 17.728899999999996`}, {
          429.00500000000005`, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
          23.3438}, {428.3699999999999, 23.978499999999997`}, {
          427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
          23.978499999999997`}, {426.17, 23.3438}, {426.17, 
          22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
          21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
          21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          429.00500000000005`, 22.560899999999997`}, {429.00500000000005`, 
          23.3438}, {428.3699999999999, 23.978499999999997`}, {
          427.58699999999993`, 23.978499999999997`}, {426.80400000000003`, 
          23.978499999999997`}, {426.17, 23.3438}, {426.17, 
          22.560899999999997`}, {426.17, 21.7781}, {426.80400000000003`, 
          21.1438}, {427.58699999999993`, 21.1438}, {428.3699999999999, 
          21.1438}, {429.00500000000005`, 21.7781}, {429.00500000000005`, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 10.4129}, {
          455.93399999999997`, 2.3136699999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 10.4129}, {
          455.93399999999997`, 6.36289}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 14.4621}, {
          455.93399999999997`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 14.4621}, {
          455.93399999999997`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 18.5117}, {
          455.93399999999997`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 18.5117}, {
          455.93399999999997`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
          22.560899999999997`}, {455.93399999999997`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{427.58699999999993`, 
          22.560899999999997`}, {455.93399999999997`, 30.6605}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 2.3136699999999997`}, {457.3520000000001, 
          3.0964799999999997`}, {456.7169999999999, 3.7308599999999994`}, {
          455.93399999999997`, 3.7308599999999994`}, {455.15100000000007`, 
          3.7308599999999994`}, {454.516, 3.0964799999999997`}, {454.516, 
          2.3136699999999997`}, {454.516, 1.5308599999999999`}, {
          455.15100000000007`, 0.8960940000000002}, {455.93399999999997`, 
          0.8960940000000002}, {456.7169999999999, 0.8960940000000002}, {
          457.3520000000001, 1.5308599999999999`}, {457.3520000000001, 
          2.3136699999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 2.3136699999999997`}, {457.3520000000001, 
          3.0964799999999997`}, {456.7169999999999, 3.7308599999999994`}, {
          455.93399999999997`, 3.7308599999999994`}, {455.15100000000007`, 
          3.7308599999999994`}, {454.516, 3.0964799999999997`}, {454.516, 
          2.3136699999999997`}, {454.516, 1.5308599999999999`}, {
          455.15100000000007`, 0.8960940000000002}, {455.93399999999997`, 
          0.8960940000000002}, {456.7169999999999, 0.8960940000000002}, {
          457.3520000000001, 1.5308599999999999`}, {457.3520000000001, 
          2.3136699999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 6.36289}, {457.3520000000001, 
          7.1457000000000015`}, {456.7169999999999, 7.780469999999998}, {
          455.93399999999997`, 7.780469999999998}, {455.15100000000007`, 
          7.780469999999998}, {454.516, 7.1457000000000015`}, {454.516, 
          6.36289}, {454.516, 5.580079999999999}, {455.15100000000007`, 
          4.945699999999999}, {455.93399999999997`, 4.945699999999999}, {
          456.7169999999999, 4.945699999999999}, {457.3520000000001, 
          5.580079999999999}, {457.3520000000001, 6.36289}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 6.36289}, {457.3520000000001, 
          7.1457000000000015`}, {456.7169999999999, 7.780469999999998}, {
          455.93399999999997`, 7.780469999999998}, {455.15100000000007`, 
          7.780469999999998}, {454.516, 7.1457000000000015`}, {454.516, 
          6.36289}, {454.516, 5.580079999999999}, {455.15100000000007`, 
          4.945699999999999}, {455.93399999999997`, 4.945699999999999}, {
          456.7169999999999, 4.945699999999999}, {457.3520000000001, 
          5.580079999999999}, {457.3520000000001, 6.36289}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 10.4129}, {457.3520000000001, 
          11.195700000000002`}, {456.7169999999999, 11.8305}, {
          455.93399999999997`, 11.8305}, {455.15100000000007`, 11.8305}, {
          454.516, 11.195700000000002`}, {454.516, 10.4129}, {454.516, 
          9.63008}, {455.15100000000007`, 8.995310000000002}, {
          455.93399999999997`, 8.995310000000002}, {456.7169999999999, 
          8.995310000000002}, {457.3520000000001, 9.63008}, {
          457.3520000000001, 10.4129}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 10.4129}, {457.3520000000001, 
          11.195700000000002`}, {456.7169999999999, 11.8305}, {
          455.93399999999997`, 11.8305}, {455.15100000000007`, 11.8305}, {
          454.516, 11.195700000000002`}, {454.516, 10.4129}, {454.516, 
          9.63008}, {455.15100000000007`, 8.995310000000002}, {
          455.93399999999997`, 8.995310000000002}, {456.7169999999999, 
          8.995310000000002}, {457.3520000000001, 9.63008}, {
          457.3520000000001, 10.4129}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 14.4621}, {457.3520000000001, 
          15.245299999999999`}, {456.7169999999999, 15.879699999999998`}, {
          455.93399999999997`, 15.879699999999998`}, {455.15100000000007`, 
          15.879699999999998`}, {454.516, 15.245299999999999`}, {454.516, 
          14.4621}, {454.516, 13.679299999999996`}, {455.15100000000007`, 
          13.044899999999997`}, {455.93399999999997`, 13.044899999999997`}, {
          456.7169999999999, 13.044899999999997`}, {457.3520000000001, 
          13.679299999999996`}, {457.3520000000001, 14.4621}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 14.4621}, {457.3520000000001, 
          15.245299999999999`}, {456.7169999999999, 15.879699999999998`}, {
          455.93399999999997`, 15.879699999999998`}, {455.15100000000007`, 
          15.879699999999998`}, {454.516, 15.245299999999999`}, {454.516, 
          14.4621}, {454.516, 13.679299999999996`}, {455.15100000000007`, 
          13.044899999999997`}, {455.93399999999997`, 13.044899999999997`}, {
          456.7169999999999, 13.044899999999997`}, {457.3520000000001, 
          13.679299999999996`}, {457.3520000000001, 14.4621}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 18.5117}, {457.3520000000001, 19.2945}, {
          456.7169999999999, 19.929299999999998`}, {455.93399999999997`, 
          19.929299999999998`}, {455.15100000000007`, 19.929299999999998`}, {
          454.516, 19.2945}, {454.516, 18.5117}, {454.516, 
          17.728899999999996`}, {455.15100000000007`, 17.094099999999997`}, {
          455.93399999999997`, 17.094099999999997`}, {456.7169999999999, 
          17.094099999999997`}, {457.3520000000001, 17.728899999999996`}, {
          457.3520000000001, 18.5117}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 18.5117}, {457.3520000000001, 19.2945}, {
          456.7169999999999, 19.929299999999998`}, {455.93399999999997`, 
          19.929299999999998`}, {455.15100000000007`, 19.929299999999998`}, {
          454.516, 19.2945}, {454.516, 18.5117}, {454.516, 
          17.728899999999996`}, {455.15100000000007`, 17.094099999999997`}, {
          455.93399999999997`, 17.094099999999997`}, {456.7169999999999, 
          17.094099999999997`}, {457.3520000000001, 17.728899999999996`}, {
          457.3520000000001, 18.5117}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 22.560899999999997`}, {457.3520000000001, 
          23.3438}, {456.7169999999999, 23.978499999999997`}, {
          455.93399999999997`, 23.978499999999997`}, {455.15100000000007`, 
          23.978499999999997`}, {454.516, 23.3438}, {454.516, 
          22.560899999999997`}, {454.516, 21.7781}, {455.15100000000007`, 
          21.1438}, {455.93399999999997`, 21.1438}, {456.7169999999999, 
          21.1438}, {457.3520000000001, 21.7781}, {457.3520000000001, 
          22.560899999999997`}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 22.560899999999997`}, {457.3520000000001, 
          23.3438}, {456.7169999999999, 23.978499999999997`}, {
          455.93399999999997`, 23.978499999999997`}, {455.15100000000007`, 
          23.978499999999997`}, {454.516, 23.3438}, {454.516, 
          22.560899999999997`}, {454.516, 21.7781}, {455.15100000000007`, 
          21.1438}, {455.93399999999997`, 21.1438}, {456.7169999999999, 
          21.1438}, {457.3520000000001, 21.7781}, {457.3520000000001, 
          22.560899999999997`}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 26.6109}, {457.3520000000001, 
          27.393799999999995`}, {456.7169999999999, 28.028499999999994`}, {
          455.93399999999997`, 28.028499999999994`}, {455.15100000000007`, 
          28.028499999999994`}, {454.516, 27.393799999999995`}, {454.516, 
          26.6109}, {454.516, 25.828099999999992`}, {455.15100000000007`, 
          25.193399999999997`}, {455.93399999999997`, 25.193399999999997`}, {
          456.7169999999999, 25.193399999999997`}, {457.3520000000001, 
          25.828099999999992`}, {457.3520000000001, 26.6109}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 26.6109}, {457.3520000000001, 
          27.393799999999995`}, {456.7169999999999, 28.028499999999994`}, {
          455.93399999999997`, 28.028499999999994`}, {455.15100000000007`, 
          28.028499999999994`}, {454.516, 27.393799999999995`}, {454.516, 
          26.6109}, {454.516, 25.828099999999992`}, {455.15100000000007`, 
          25.193399999999997`}, {455.93399999999997`, 25.193399999999997`}, {
          456.7169999999999, 25.193399999999997`}, {457.3520000000001, 
          25.828099999999992`}, {457.3520000000001, 26.6109}}},
          CurveClosed->{1}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 30.6605}, {457.3520000000001, 
          31.443399999999993`}, {456.7169999999999, 32.07769999999999}, {
          455.93399999999997`, 32.07769999999999}, {455.15100000000007`, 
          32.07769999999999}, {454.516, 31.443399999999993`}, {454.516, 
          30.6605}, {454.516, 29.877699999999994`}, {455.15100000000007`, 
          29.24299999999999}, {455.93399999999997`, 29.24299999999999}, {
          456.7169999999999, 29.24299999999999}, {457.3520000000001, 
          29.877699999999994`}, {457.3520000000001, 30.6605}}}], 
         JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          457.3520000000001, 30.6605}, {457.3520000000001, 
          31.443399999999993`}, {456.7169999999999, 32.07769999999999}, {
          455.93399999999997`, 32.07769999999999}, {455.15100000000007`, 
          32.07769999999999}, {454.516, 31.443399999999993`}, {454.516, 
          30.6605}, {454.516, 29.877699999999994`}, {455.15100000000007`, 
          29.24299999999999}, {455.93399999999997`, 29.24299999999999}, {
          456.7169999999999, 29.24299999999999}, {457.3520000000001, 
          29.877699999999994`}, {457.3520000000001, 30.6605}}},
          CurveClosed->{1}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 6.36289}, {
          484.28099999999995`, 10.4129}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 14.4621}, {
          484.28099999999995`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          22.560899999999997`}, {484.28099999999995`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 30.6605}, {
          484.28099999999995`, 22.560899999999997`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0016639039665970775`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.3851600000000004`, 
          16.487099999999998`}, {2.3851600000000004`, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{59.0785, 16.487099999999998`}, {
          59.0785, 17.837100000000003`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 14.4621}, {
          115.77199999999999`, 15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.77199999999999`, 18.5117}, {
          115.77199999999999`, 19.8617}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{172.466, 10.4129}, {
          170.23199999999997`, 12.6461}, {170.23199999999997`, 
          16.278499999999998`}, {172.466, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 14.4621}, {172.466, 
          15.8121}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.466, 22.560899999999997`}, {
          172.466, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 6.36289}, {223.576, 
          11.9465}, {223.576, 21.027699999999996`}, {229.159, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 10.4129}, {229.159, 
          11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.159, 14.4621}, {228.043, 
          15.578899999999997`}, {228.043, 17.394899999999996`}, {229.159, 
          18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{229.159, 22.560899999999997`}, {
          229.159, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 2.3136699999999997`}, {
          282.503, 5.66367}, {282.503, 11.112499999999997`}, {285.853, 
          14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 6.36289}, {
          281.38599999999997`, 10.829700000000003`}, {281.38599999999997`, 
          18.094499999999996`}, {285.853, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 10.4129}, {
          281.38599999999997`, 14.879699999999998`}, {281.38599999999997`, 
          22.144099999999998`}, {285.853, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{285.853, 18.5117}, {282.503, 
          21.8617}, {282.503, 27.310500000000005`}, {285.853, 30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 2.3136699999999997`}, {
          334.73, 10.130099999999999`}, {334.73, 22.8438}, {342.547, 
          30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 6.36289}, {342.547, 
          7.712889999999998}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 10.4129}, {342.547, 
          11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{342.547, 14.4621}, {
          341.43000000000006`, 15.578899999999997`}, {341.43000000000006`, 
          17.394899999999996`}, {342.547, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 22.560899999999997`}, {
          342.547, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{342.547, 26.6109}, {342.547, 
          27.960900000000006`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 
          2.3136699999999997`}, {395.89, 5.66367}, {395.89, 
          11.112499999999997`}, {399.23999999999995`, 14.4621}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 6.36289}, {
          394.77399999999994`, 10.829700000000003`}, {394.77399999999994`, 
          18.094499999999996`}, {399.23999999999995`, 22.560899999999997`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 10.4129}, {
          394.77399999999994`, 14.879699999999998`}, {394.77399999999994`, 
          22.144099999999998`}, {399.23999999999995`, 26.6109}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{399.23999999999995`, 18.5117}, {
          395.89, 21.8617}, {395.89, 27.310500000000005`}, {
          399.23999999999995`, 30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{455.93399999999997`, 
          2.3136699999999997`}, {448.11799999999994`, 10.130099999999999`}, {
          448.11799999999994`, 22.8438}, {455.93399999999997`, 30.6605}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 6.36289}, {
          455.93399999999997`, 7.712889999999998}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 10.4129}, {
          455.93399999999997`, 11.762899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{455.93399999999997`, 14.4621}, {
          454.818, 15.578899999999997`}, {454.818, 17.394899999999996`}, {
          455.93399999999997`, 18.5117}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 
          22.560899999999997`}, {455.93399999999997`, 23.910899999999998`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{455.93399999999997`, 26.6109}, {
          455.93399999999997`, 27.960900000000006`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{479., 33.},
       PlotRange->{{0., 479.}, {0., 33.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.589572885561569*^9, 3.590283451799171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        SuperscriptBox["q", "12"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "14"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "16"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "30"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["q", "32"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], "4"]}], ")"}]}], "\[Equal]", 
     "0"}], ",", "a"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.5895742714018*^9, 3.5895742838974047`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "12"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "14"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "16"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          SuperscriptBox["q", "20"], "-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["q", "20"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}]]}], 
         RowBox[{
          SuperscriptBox["q", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "10"]}], "-", 
            SuperscriptBox["q", "12"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "12"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "14"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "16"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "18"]}], "+", 
         SuperscriptBox["q", "20"], "-", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q", "20"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["q", "20"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           SuperscriptBox["q", "12"]}], ")"}]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "12"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "14"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "16"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          SuperscriptBox["q", "20"], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["q", "20"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}]]}], 
         RowBox[{
          SuperscriptBox["q", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "10"]}], "-", 
            SuperscriptBox["q", "12"]}], ")"}]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "12"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "14"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["q", "16"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "18"]}], "+", 
         SuperscriptBox["q", "20"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q", "20"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}], ")"}]}]]}], 
        RowBox[{
         SuperscriptBox["q", "20"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           SuperscriptBox["q", "12"]}], ")"}]}]]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.589574278547719*^9, 3.589574284447076*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "qq", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"qq", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"q", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "n"], "==", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "12"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["q", "14"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["q", "16"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["q", "18"]}], "+", 
                 SuperscriptBox["q", "20"], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["q", "20"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                    SuperscriptBox["q", "4"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["q", "6"]}], "+", 
                    SuperscriptBox["q", "8"]}], ")"}]}]]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "20"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["q", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["q", "6"]}], "+", 
                   SuperscriptBox["q", "8"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["q", "10"]}], "-", 
                   SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}]}], ")"}]}]}],
           ",", "q"}], "]"}]}], ",", 
       RowBox[{"q0_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "q0", "]"}], "\[Equal]", "0"}], "\[And]", 
         RowBox[{
          RowBox[{"Re", "[", "q0", "]"}], ">", "0"}]}]}]}], "]"}], "]"}], 
    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.5891655950079308`*^9, {3.589165722304139*^9, 3.589165723480721*^9}, {
   3.589250210595194*^9, 3.5892502674469633`*^9}, {3.589572940564474*^9, 
   3.589572946412545*^9}, {3.5895741496529903`*^9, 3.5895741506530867`*^9}, 
   3.58957432518605*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "[", "\[Infinity]", "]"}], "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"q", "/.", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "10"]}], "-", 
          SuperscriptBox["q", "12"]}], "\[Equal]", "0"}], "]"}]}], ",", 
      RowBox[{"q0_", "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "q0", "]"}], "\[Equal]", "0"}], "\[And]", 
        RowBox[{
         RowBox[{"Re", "[", "q0", "]"}], ">", "0"}]}]}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.5895730702486*^9, 3.5895731204019127`*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["#1", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     SuperscriptBox["#1", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "10"]}], "+", 
     SuperscriptBox["#1", "12"]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.589573076611112*^9, 3.589573120865135*^9}, 
   3.589574158370158*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qq", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.5892502279825993`*^9, 3.5892502290064774`*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "4"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "8"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["#1", "10"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["#1", "12"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["#1", "14"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["#1", "16"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["#1", "18"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["#1", "20"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["#1", "22"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["#1", "24"]}], "-", 
     RowBox[{"38", " ", 
      SuperscriptBox["#1", "26"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["#1", "28"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["#1", "30"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["#1", "32"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["#1", "34"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["#1", "36"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["#1", "38"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "40"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["#1", "42"]}], "+", 
     SuperscriptBox["#1", "44"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["#1", "46"]}], "+", 
     SuperscriptBox["#1", "48"]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.589250229666761*^9, 3.589250268709549*^9}, 
   3.589572926459894*^9, 3.5895729638254747`*^9, 3.589574166775277*^9, 
   3.589574332413933*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rd", "[", "k_", "]"}], "/;", 
   RowBox[{"k", "\[LessEqual]", "6"}]}], ":=", 
  RowBox[{
   RowBox[{"rd", "[", "k", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"RelativeDimensionsByDepth", "[", 
      RowBox[{"GGExtension", "[", "1", "]"}], "]"}], "[", 
     RowBox[{"d", ",", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "a"}], "]"}], ",", "q"}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"k", "-", "7"}], ")"}]}], ",", "1"}], 
    "\[RightDoubleBracket]"}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rd", "[", "k_", "]"}], "/;", 
   RowBox[{
    RowBox[{"k", ">", "6"}], "\[And]", 
    RowBox[{"OddQ", "[", "k", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RelativeDimensionsByDepth", "[", 
     RowBox[{"GGExtension", "[", 
      RowBox[{
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"k", "-", "6"}], "2"], "]"}], "+", "1"}], "]"}], "]"}], "[", 
    
    RowBox[{"d", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"q", ",", "a"}], "]"}], ",", "q"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", 
    RowBox[{"-", "4"}], ",", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rd", "[", "k_", "]"}], "/;", 
   RowBox[{
    RowBox[{"k", ">", "6"}], "\[And]", 
    RowBox[{"EvenQ", "[", "k", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RelativeDimensionsByDepth", "[", 
     RowBox[{"GGExtension", "[", 
      RowBox[{
       RowBox[{"Ceiling", "[", 
        FractionBox[
         RowBox[{"k", "-", "6"}], "2"], "]"}], "+", "1"}], "]"}], "]"}], "[", 
    
    RowBox[{"d", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"q", ",", "a"}], "]"}], ",", "q"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", 
    RowBox[{"-", "2"}], ",", "1"}], "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.5891662649907227`*^9, 3.589166333214942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rd", "[", "0", "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.590283628037108*^9, 3.590283629888975*^9}, {
  3.5902850129791403`*^9, 3.590285015433528*^9}}],

Cell["\<\
\\frac{a^2 q^{16}-a^2 q^{14}-a^2 q^{12}-a^2 q^{10}+q^6+q^4+q^2-1}{2 a q^6 \
\\left(q^2-1\\right) \\left(q^2+1\\right)}\
\>", "Output",
 CellChangeTimes->{3.59028369725043*^9, 3.59028471191225*^9, 
  3.590285015769199*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rd", "[", "1", "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.5895736715420113`*^9, 3.5895736722026253`*^9}, {
  3.5902850173937674`*^9, 3.59028501949686*^9}}],

Cell["\<\
\\frac{a^2 q^{20}-2 a^2 q^{18}-a^2 q^{16}-a^2 q^{14}-a^2 \
q^{10}+q^{10}+q^6+q^4+2 q^2-1}{2 a q^8 \\left(q^2-1\\right) \
\\left(q^2+1\\right)}\
\>", "Output",
 CellChangeTimes->{3.59028358747999*^9, 3.590284712034264*^9, 
  3.590285020028912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"m", "+", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "+", 
             SuperscriptBox["q", 
              RowBox[{"-", "1"}]]}], ")"}], "2"], "-", "3"}], ")"}], " ", 
        RowBox[{"\[Alpha]", "[", "m", "]"}]}], "-", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"m", "-", "1"}], "]"}]}]}], "}"}], ",", "\[Alpha]", ",", 
    "m"}], "]"}], "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.5895737321357317`*^9, 3.589573737606413*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Alpha]", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "m", "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "m"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], 
          SuperscriptBox["q", "2"]], ")"}], "m"], " ", 
       RowBox[{"C", "[", "1", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "m"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], 
           SuperscriptBox["q", "2"]]}], ")"}], "m"], " ", 
       RowBox[{"C", "[", "2", "]"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.589573703246831*^9, 3.589573738439466*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"m", "+", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "+", 
             SuperscriptBox["q", 
              RowBox[{"-", "1"}]]}], ")"}], "2"], "-", "3"}], ")"}], " ", 
        RowBox[{"\[Alpha]", "[", "m", "]"}]}], "-", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"m", "-", "1"}], "]"}]}]}], "}"}], ",", "\[Alpha]", ",", 
    "m"}], "]"}], "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Alpha]", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "m", "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "m"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], 
          SuperscriptBox["q", "2"]], ")"}], "m"], " ", 
       RowBox[{"C", "[", "1", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "m"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], 
           SuperscriptBox["q", "2"]]}], ")"}], "m"], " ", 
       RowBox[{"C", "[", "2", "]"}]}]}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.590282604022484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}], 
       RowBox[{"2", 
        SuperscriptBox["q", "2"]}]]}], ")"}], "\[Equal]", "1"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.590282945817832*^9, 3.590282960417001*^9}, 
   3.5902830306071*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["5"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.590283031881813*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "8"]}]]}], 
      SuperscriptBox["q", "2"]]}], ")"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.59028291003343*^9, 3.590282936742819*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVknc4FQ4bhmUkJOuQZG8HJ+M4tvdFKis7JyOyV0JmKpRkRySrQUJGWYmW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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.590282915213669*^9, 3.5902829370764713`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"constantEquations", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "0", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]}], "}"}], "/.", 
     RowBox[{
      RowBox[{"RSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"m", "+", "1"}], "]"}], "\[Equal]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"q", "+", 
                 SuperscriptBox["q", 
                  RowBox[{"-", "1"}]]}], ")"}], "2"], "-", "3"}], ")"}], " ", 
            
            RowBox[{"\[Alpha]", "[", "m", "]"}]}], "-", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"m", "-", "1"}], "]"}]}]}], "}"}], ",", "\[Alpha]", ",", 
        "m"}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ")"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rd", "[", "0", "]"}], ",", 
     RowBox[{"rd", "[", "1", "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5892550919999037`*^9, 3.589255093205865*^9}, {
  3.589573751974284*^9, 3.589573756782308*^9}, {3.589574059438137*^9, 
  3.589574061700678*^9}, {3.5902836517483377`*^9, 3.5902836605765057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]]}], ")"}], " ", 
       RowBox[{"C", "[", "1", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]]}], ")"}], " ", 
       RowBox[{"C", "[", "2", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"]}]]}], ")"}], "2"], " ", 
       RowBox[{"C", "[", "1", "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"]}]]}], ")"}], "2"], " ", 
       RowBox[{"C", "[", "2", "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}]]}]}], "}"}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "20"]}]}], 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "24"]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["q", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.5892550868549423`*^9, 3.5892551223088408`*^9}, {
   3.589255228421309*^9, 3.5892552842842207`*^9}, 3.589573757907522*^9, 
   3.589573870427617*^9, 3.589573906468327*^9, {3.589573955702134*^9, 
   3.589573964115883*^9}, 3.589574007244176*^9, {3.5895740547526693`*^9, 
   3.5895740625067043`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"constants", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], ",", 
       RowBox[{"C", "[", "2", "]"}]}], "}"}], "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{"constantEquations", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], ",", 
         RowBox[{"C", "[", "2", "]"}]}], "}"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"a", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "12"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "14"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "16"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          SuperscriptBox["q", "20"], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["q", "20"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}], ")"}]}]]}], 
         RowBox[{
          SuperscriptBox["q", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "10"]}], "-", 
            SuperscriptBox["q", "12"]}], ")"}]}]]}]]}]}], "*)"}], ")"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.5892498889607267`*^9, 3.589249894551847*^9}, {
   3.589254936889402*^9, 3.5892549768019667`*^9}, {3.589255047842012*^9, 
   3.589255120665823*^9}, {3.589573901579891*^9, 3.589573902859479*^9}, {
   3.58957394782443*^9, 3.589573961218213*^9}, {3.589574000170268*^9, 
   3.589574003533264*^9}, 3.5895740691338787`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "a", " ", 
        SuperscriptBox["q", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "-", 
            SuperscriptBox["q", "8"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "10"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "12"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "14"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "16"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "18"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "20"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "22"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "24"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["a", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "10"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "14"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "16"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "18"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["q", "20"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], ")"}]}]}], ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "8"]}]], "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "18"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "20"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["q", "16"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               SuperscriptBox["q", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], "+", 
               SuperscriptBox["q", "8"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "8"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]]}], ")"}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.589249894933797*^9, {3.5892549295848083`*^9, 3.5892549815096493`*^9}, {
   3.5892550623662233`*^9, 3.589255123514715*^9}, {3.589255229882124*^9, 
   3.589255285336793*^9}, 3.5895738715293407`*^9, {3.5895739043479023`*^9, 
   3.589573907204212*^9}, {3.5895739546846313`*^9, 3.589573964853423*^9}, {
   3.589574004754381*^9, 3.589574008403306*^9}, {3.589574057444365*^9, 
   3.5895740705042953`*^9}, 3.5895743511084547`*^9, 3.589574391082368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", "a", " ", 
           SuperscriptBox["q", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "-", 
               SuperscriptBox["q", "8"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "10"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "12"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "14"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "16"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "18"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "20"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "22"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "24"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}], "+", 
               SuperscriptBox["q", "4"], "+", 
               SuperscriptBox["q", "6"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["a", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "10"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "14"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "16"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "18"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["q", "20"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"], "-", 
               SuperscriptBox["q", "4"], "+", 
               SqrtBox[
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"]}], "-", 
                 SuperscriptBox["q", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "6"]}], "+", 
                 SuperscriptBox["q", "8"]}]]}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["q", "12"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "22"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "24"]}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"]}]], "-", 
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], "-", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "18"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "20"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"]}], "-", 
             SuperscriptBox["q", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "8"]}]]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                SuperscriptBox["q", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "6"]}], "+", 
                SuperscriptBox["q", "8"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               SuperscriptBox["q", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], "+", 
               SuperscriptBox["q", "8"]}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                SuperscriptBox["q", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "6"]}], "+", 
                SuperscriptBox["q", "8"]}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"]}], "-", 
                SuperscriptBox["q", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "6"]}], "+", 
                SuperscriptBox["q", "8"]}]]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "2"]}], "-", 
                  SuperscriptBox["q", "4"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["q", "6"]}], "+", 
                  SuperscriptBox["q", "8"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            SuperscriptBox["q", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            SuperscriptBox["q", "8"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], ")"}]}], ")"}]}]}], "}"}], "//", 
     "Simplify"}], ")"}], "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"]}], "\[RuleDelayed]", 
     SuperscriptBox["z", "2"]}], ")"}]}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.590283703265276*^9, 3.5902838687229023`*^9}, 
   3.590283907748774*^9, {3.59028410860737*^9, 3.590284142709373*^9}, {
   3.590284375381381*^9, 3.590284390621826*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", "8"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["q", "10"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["q", "12"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["q", "14"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "16"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "20"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "24"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["q", "10"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "14"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "16"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["q", "20"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", "z"}], ")"}]}]}], ")"}]}], 
     RowBox[{"8", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "4"]}], ")"}], " ", "z"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["a", "2"]}], ")"}], " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", "z"}], ")"}]}], "+", 
     "z", "-", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "z"}], "-", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "z"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "18"], " ", "z"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "20"], " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "z"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "z"}]}], ")"}]}]}], 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", "z"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5902837093273163`*^9, 3.590283835248852*^9}, 
   3.590283869287938*^9, 3.59028390869214*^9, {3.590284109654698*^9, 
   3.590284143408032*^9}, {3.59028439765212*^9, 3.59028444542591*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Numerator", "[", "%", "]"}], ",", "z", ",", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "a", ",", "Simplify"}], "]"}], "&"}]}], "]"}], "/", 
  RowBox[{"Denominator", "[", "%", "]"}]}]], "Input",
 CellChangeTimes->{{3.590283874939025*^9, 3.5902838848370123`*^9}, {
  3.590283924302951*^9, 3.5902839471411867`*^9}, {3.590284411969832*^9, 
  3.5902844438954067`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "4"]}], ")"}], " ", "z"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["q", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "6"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "12"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "14"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "16"]}], "+", 
         SuperscriptBox["q", "18"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["q", "14"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"]}], ")"}]}]}], ")"}], " ", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", "10"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["q", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "6"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "8"]}], "-", 
            SuperscriptBox["q", "10"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["z", "2"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     SuperscriptBox["q", "12"], "+", 
     SuperscriptBox["q", "14"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}], "-", 
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "10"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["q", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "-", 
           SuperscriptBox["q", "10"]}], ")"}]}]}], ")"}], " ", "z"}]}], 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", "z"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.59028388530599*^9, 3.590283915131775*^9}, 
   3.590283947721274*^9, 3.5902841559222813`*^9, {3.590284406581933*^9, 
   3.590284447560297*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.590284456696733*^9, 3.590284459687582*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"\\\\frac{z \\\\left(2 a^2 \
\\\\left(q^6-q^4-q^2-1\\\\right) q^{14}+2 \\\\left(q^6+q^4+q^2-1\\\\right) \
q^4\\\\right)+z^2 \\\\left(a^2 \\\\left(-q^{10}+2 q^8+q^6+q^4+1\\\\right) \
q^{10}-q^{10}-q^6-q^4-2 q^2+1\\\\right)+a^2 \\\\left(q^{18}-4 q^{16}+4 \
q^{14}-3 q^{12}+2 q^{10}-2 q^8+3 q^6-2 q^4+2 q^2-1\\\\right) q^{10}+q^{18}-2 \
q^{16}+2 q^{14}-3 q^{12}+2 q^{10}-2 q^8+3 q^6-4 q^4+4 q^2-1}{8 a q^{10} \
\\\\left(q^4-1\\\\right) z}\"\>",
    TeXForm[((((
         Rational[
          1, 8]/$CellContext`a) $CellContext`q^(-10))/(-1 + \
$CellContext`q^4))/$CellContext`z) (-1 + 4 $CellContext`q^2 - 
      4 $CellContext`q^4 + 3 $CellContext`q^6 - 2 $CellContext`q^8 + 
      2 $CellContext`q^10 - 3 $CellContext`q^12 + 2 $CellContext`q^14 - 
      2 $CellContext`q^16 + $CellContext`q^18 + ($CellContext`a^2 \
$CellContext`q^10) (-1 + 2 $CellContext`q^2 - 2 $CellContext`q^4 + 
        3 $CellContext`q^6 - 2 $CellContext`q^8 + 2 $CellContext`q^10 - 
        3 $CellContext`q^12 + 4 $CellContext`q^14 - 
        4 $CellContext`q^16 + $CellContext`q^18) + (((
           2 $CellContext`a^2) $CellContext`q^14) (-1 - $CellContext`q^2 - \
$CellContext`q^4 + $CellContext`q^6) + (
          2 $CellContext`q^4) (-1 + $CellContext`q^2 + $CellContext`q^4 + \
$CellContext`q^6)) $CellContext`z + (1 - 
        2 $CellContext`q^2 - $CellContext`q^4 - $CellContext`q^6 - \
$CellContext`q^10 + ($CellContext`a^2 $CellContext`q^10) (
          1 + $CellContext`q^4 + $CellContext`q^6 + 
          2 $CellContext`q^8 - $CellContext`q^10)) $CellContext`z^2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"\\\\frac{a^2 \\\\left(q^{14}-3 q^{12}+2 q^6+q^2-1\\\
\\right) q^{10}+z \\\\left(a^2 \\\\left(-q^{10}+2 q^8+q^6+q^4+1\\\\right) \
q^{10}-q^{10}-q^6-q^4-2 q^2+1\\\\right)+q^{14}-q^{12}-2 q^8+3 q^2-1}{2 a q^6 \
\\\\left(q^2-1\\\\right) \\\\left(q^2+1\\\\right) z \
\\\\left(-q^4+q^2+z-1\\\\right)}\"\>",
    TeXForm[((((((
           Rational[
            1, 
             2]/$CellContext`a) $CellContext`q^(-6))/(-1 + \
$CellContext`q^2))/(
        1 + $CellContext`q^2))/$CellContext`z)/(-1 + $CellContext`q^2 - \
$CellContext`q^4 + $CellContext`z)) (-1 + 3 $CellContext`q^2 - 
      2 $CellContext`q^8 - $CellContext`q^12 + $CellContext`q^14 + \
($CellContext`a^2 $CellContext`q^10) (-1 + $CellContext`q^2 + 
        2 $CellContext`q^6 - 3 $CellContext`q^12 + $CellContext`q^14) + (1 - 
        2 $CellContext`q^2 - $CellContext`q^4 - $CellContext`q^6 - \
$CellContext`q^10 + ($CellContext`a^2 $CellContext`q^10) (
          1 + $CellContext`q^4 + $CellContext`q^6 + 
          2 $CellContext`q^8 - $CellContext`q^10)) $CellContext`z)],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.590284464453767*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"constants", "/.", 
      RowBox[{"a", "\[Rule]", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "12"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "14"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["q", "16"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["q", "18"]}], "+", 
             SuperscriptBox["q", "20"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["q", "20"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["q", "2"]}], ")"}], "6"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"]}], "-", 
                 SuperscriptBox["q", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "6"]}], "+", 
                 SuperscriptBox["q", "8"]}], ")"}]}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "20"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["q", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["q", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], "+", 
               SuperscriptBox["q", "8"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "10"]}], "-", 
               SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}]}], ")"}]}]}]}], "//",
      "Together"}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.5895745296834593`*^9, 3.589574549475423*^9}, {
  3.5895746411741056`*^9, 3.589574654013116*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "16"]}], "+", 
         SuperscriptBox["q", "18"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]], "+", 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               SuperscriptBox["q", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], "+", 
               SuperscriptBox["q", "8"]}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q", "14"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["q", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "2"]}], "-", 
               SuperscriptBox["q", "4"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], "+", 
               SuperscriptBox["q", "8"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"]}], "-", 
         SuperscriptBox["q", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "8"]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "10"]}], "-", 
         SuperscriptBox["q", "12"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"]}]]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["q", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "6"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"]}], "-", 
              SuperscriptBox["q", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "6"]}], "+", 
              SuperscriptBox["q", "8"]}]]}]}], ")"}]}]]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5895745321311407`*^9, 3.5895745527298193`*^9}, 
   3.5895745837399693`*^9, {3.589574646306724*^9, 3.589574655081213*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 345, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[927, 31, 111, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[1063, 36, 668, 16, 63, "Input"],
Cell[CellGroupData[{
Cell[1756, 56, 451, 11, 38, "Print"],
Cell[2210, 69, 402, 9, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2661, 84, 12541, 330, 250, "Input"],
Cell[15205, 416, 386, 8, 24, "Message"],
Cell[15594, 426, 150465, 2354, 41, "Output"]
}, Open  ]],
Cell[166074, 2783, 2286, 55, 80, "Input"],
Cell[CellGroupData[{
Cell[168385, 2842, 171, 3, 28, "Input"],
Cell[168559, 2847, 167729, 2626, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336325, 5478, 2410, 69, 54, "Input"],
Cell[338738, 5549, 6916, 198, 174, "Output"]
}, Open  ]],
Cell[345669, 5750, 3087, 76, 115, "Input"],
Cell[CellGroupData[{
Cell[348781, 5830, 1031, 29, 35, "Input"],
Cell[349815, 5861, 566, 17, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350418, 5883, 125, 2, 28, "Input"],
Cell[350546, 5887, 1791, 52, 34, "Output"]
}, Open  ]],
Cell[352352, 5942, 612, 19, 28, "Input"],
Cell[352967, 5963, 1404, 44, 86, "Input"],
Cell[CellGroupData[{
Cell[354396, 6011, 202, 4, 28, "Input"],
Cell[354601, 6017, 231, 5, 29, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354869, 6027, 205, 4, 28, "Input"],
Cell[355077, 6033, 256, 6, 29, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355370, 6044, 754, 22, 36, "Input"],
Cell[356127, 6068, 1633, 47, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357797, 6120, 686, 21, 36, "Input"],
Cell[358486, 6143, 1611, 47, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360134, 6195, 731, 23, 70, "Input"],
Cell[360868, 6220, 899, 33, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361804, 6258, 742, 22, 70, "Input"],
Cell[362549, 6282, 6730, 116, 241, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369316, 6403, 1363, 37, 36, "Input"],
Cell[370682, 6442, 5402, 162, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376121, 6609, 2534, 69, 92, "Input"],
Cell[378658, 6680, 10246, 291, 205, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388941, 6976, 11224, 300, 279, "Input"],
Cell[400168, 7278, 5421, 161, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405626, 7444, 464, 11, 28, "Input"],
Cell[406093, 7457, 5043, 148, 125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411173, 7610, 122, 2, 28, "Input"],
Cell[411298, 7614, 2832, 52, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414167, 7671, 2239, 59, 81, "Input"],
Cell[416409, 7732, 5191, 148, 96, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/weeds-3plusSqrt5.m <==
{{BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {}], 
   DualData[{1}, {1}, {1, 2}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, 
    {{1}}, {{1}, {1}}, {}], DualData[{1}, {1}, {2, 1}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, {}], 
   DualData[{1}, {1}, {1, 2, 3}]], BigraphWithDuals[
   GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, {}], 
   DualData[{1}, {1}, {1, 3, 2}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}}, {}], 
   DualData[{1}, {1}, {1}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, 
    {{1}}, {{1}}, {}], DualData[{1}, {1}, {1}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {}], 
   DualData[{1}, {1}, {1, 2}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, 
    {{1}}, {{1}, {1}}, {}], DualData[{1}, {1}, {2, 1}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}}, {{1}, {1}}, {}], DualData[{1}, {1}, {1, 2}, 
    {1}, {}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, 
    {{1}, {1}}, {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}, {1, 0}}, 
    {{1, 0, 0}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2}, {1, 3, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, {{0, 0, 1}}, 
    {}], DualData[{1}, {1}, {1}]], BigraphWithDuals[
   GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, {{0, 0, 1}}, {}], 
   DualData[{1}, {1}, {1}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {1, 0, 0}}, {}], DualData[{1}, {1}, {1, 2}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {1, 0, 0}}, {}], DualData[{1}, {1}, {1, 2}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2, 3}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}, {}], DualData[{1}, {1}, {1, 2, 3}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2, 3}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}}, {}], DualData[{1}, {1}, {1, 2, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}, {0, 0, 1}}, {}], DualData[{1}, {1}, {2, 1}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}, {0, 0, 1}}, {}], DualData[{1}, {1}, {2, 1}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 0, 1}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 1, 0}, {0, 0, 1}}, {}], DualData[{1}, {1}, {1, 2, 3}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}, {0, 0, 1}}, {}], DualData[{1}, {1}, {1, 2, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{1, 0, 0}, {0, 0, 1}, {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, 
    {}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, 
    {{1}, {1}, {1}}, {{1, 0, 0}, {0, 0, 1}, {0, 1, 0}}, {}], 
   DualData[{1}, {1}, {1, 3, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}, {1}}, 
    {{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}, {}], DualData[{1}, {1}, {1, 2, 3}, 
    {}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, 
    {{1}, {1}, {1}}, {{1, 0, 0}, {0, 0, 1}, {0, 1, 0}}, {}], 
   DualData[{1}, {1}, {1, 2, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}, {1, 0}, {0, 1}}, 
    {{1, 0, 0, 0}, {0, 0, 0, 1}, {0, 0, 1, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2}, {1, 3, 2}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}, {1, 0}}, 
    {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}, 
    {{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}, {0, 0, 1, 0}, {1, 0, 0, 0}, 
     {0, 0, 0, 1}, {0, 1, 0, 0}}, {}], DualData[{1}, {1}, {1, 2}, 
    {1, 2, 4, 3}, {1, 2, 3, 5, 4, 7, 6}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{1, 0}, {1, 0}, {0, 1}, {0, 1}}, 
    {{0, 1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 3, 2, 4}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}}, {{0, 1}, {1, 0}, {0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}, {0, 1}}, {{0, 0, 1}, {0, 0, 1}, {1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 3, 2}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {1, 0}}, {{0, 0, 1}, {0, 1, 0}, {1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 3, 2}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}, {0, 1}}, {{0, 1, 0}, {0, 0, 1}, {0, 0, 1}, {1, 0, 0}}, 
    {{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}}, 
    {{0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, {1, 3, 2}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {1, 0}}, {{0, 0, 1}, {0, 1, 0}, {0, 1, 0}, {1, 0, 0}}, 
    {{0, 0, 0, 1}, {0, 0, 1, 0}, {1, 0, 0, 0}, {0, 1, 0, 0}}, 
    {{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 1, 0, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}}, 
    {}], DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, {1, 3, 2, 5, 4}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {1, 0, 0}, {0, 1, 0}, {0, 0, 1}}, 
    {{1, 0, 0, 0}, {0, 0, 1, 0}, {0, 1, 0, 0}, {0, 0, 0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 3, 2, 4}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}, {0, 1}}, {{1, 0, 0}, {0, 1, 0}, {0, 0, 1}, {0, 0, 1}}, 
    {{1, 0, 0, 0}, {1, 0, 0, 0}, {0, 0, 1, 0}, {0, 1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 3, 2, 4}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {1, 0}}, {{0, 0, 1}, {0, 1, 0}, {1, 0, 0}, {0, 1, 0}}, 
    {{0, 0, 0, 1}, {0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 1, 0}, {1, 0, 0, 0}}, 
    {{1, 0, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 1, 0, 0, 0}, {0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {1, 3, 2, 5, 4}, 
    {}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {1, 0}}, {{0, 0, 1}, {0, 1, 0}, {0, 1, 0}, {1, 0, 0}}, 
    {{0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}}, 
    {{0, 0, 0, 0, 1}, {1, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, {0, 1, 0, 0, 0}, 
     {0, 0, 0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {1, 3, 2, 5, 4}, 
    {}]]}, {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{0, 1}, {1, 0}, {1, 1}}, {{0, 1, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 3}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{0, 1}, {1, 0}, {1, 1}}, {{1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 3}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}, {1, 0}, {0, 1}}, {{0, 1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 3, 4}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{1, 1}, {0, 1}}, {{0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{0, 1}, {0, 1}, {1, 0}}, {{1, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{0, 1}, {1, 0}, {1, 0}, {0, 1}}, 
    {{0, 0, 0, 1}, {0, 0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2}, 
    {1, 2, 4, 3}, {}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, 
    {{1}, {1}}, {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}, {0, 1}}, {{0, 0, 1}, {1, 0, 0}, {1, 0, 0}, {0, 1, 0}}, 
    {{0, 0, 1, 0}, {1, 0, 0, 0}, {0, 0, 0, 1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}, {0, 1, 0}, {0, 0, 1}}, 
    {{0, 0, 0, 1}, {0, 0, 1, 0}, {1, 0, 0, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}}, 
    {{0, 1}, {1, 0}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}, {0, 1, 0}, {0, 1, 0}}, 
    {{0, 0, 1, 0}, {1, 0, 0, 0}, {0, 1, 0, 0}}, {{0, 1, 0}, {0, 0, 1}, 
     {1, 0, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {1, 3, 2}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}, {1}}, 
    {{0, 1}, {1, 0}, {0, 1}}, {{0, 1, 0}, {0, 0, 1}, {1, 0, 0}, {0, 1, 0}}, 
    {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}}, {{0, 0, 1}, {1, 0, 0}, 
     {0, 1, 0}}, {}], DualData[{1}, {1}, {1, 3, 2}, {1, 3, 2}, {}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}, {1, 0}, {0, 1}}, 
    {{0, 0, 0, 1}, {0, 0, 1, 0}}, {{1, 0}, {0, 1}, {1, 0}, {0, 1}}, 
    {{0, 1, 0, 0}, {0, 0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2}, {1, 2}, 
    {2, 1}, {1, 2}]], BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, 
    {{1}, {1}}, {{1, 0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}, {1, 0}}, 
    {{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}, 
    {{0, 0, 1, 0}, {0, 0, 0, 1}, {0, 0, 1, 0}, {1, 0, 0, 0}, {0, 0, 0, 1}, 
     {0, 1, 0, 0}}, {{0, 0, 0, 1, 0, 0}, {0, 1, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1}}, {{0, 0, 0, 1}, {1, 0, 0, 0}, 
     {0, 0, 1, 0}, {0, 1, 0, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}, {0, 0, 0, 1}, 
     {0, 0, 1, 0}}, {}], DualData[{1}, {1}, {1, 2}, {1, 2, 4, 3}, 
    {1, 2, 4, 3, 6, 5}, {2, 1, 4, 3, 6, 5, 8, 7}]]}, 
 {BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {0, 1}}, {{1, 1}}, {{1}}, {{1}, {1}}, {{1, 0}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1}, {1, 2}, {}]], 
  BigraphWithDuals[GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, 
    {{1, 0}, {1, 0}}, {{1, 0}, {0, 1}}, {{1, 1}}, {{1}}, {{1}}, {}], 
   DualData[{1}, {1}, {1, 2}, {1, 2}, {1}, {}]]}}

